Analytical Solution of Spinning, Eccentric Binary Black Hole Dynamics at the Second Post-Newtonian Order

Recent gravitational wave (GW) detections showing signatures of eccentricity and spin precession underscore the need to model binary black holes (BBHs) possessing these features simultaneously. Most efforts over the past fifteen years to model spinning BBHs and their corresponding GWs have relied on heuristically twisting waveforms from nonprecessing systems. This approach is based on empirical observations rather than first principles. This article aims to model the dynamics of spinning and eccentric BBHs from a first-principles approach using the post-Newtonian (PN) approximation within general relativity. Building on the already-existing 1.5PN solution, we construct an analytical solution for the time evolution of the relative separation vector, the individual black hole spin vectors, and the orbital angular momentum vector at 2PN order for BBHs with arbitrary spins and eccentricity. Such a solution is not fully 2PN accurate in that the tiny orbital timescale fluctuations in the solutions for the spins are only leading 1.5PN order accurate, instead of 2PN. However, it is shown that our new 2PN solution is still an order of magnitude improvement over the earlier 1.5PN solution, underlining the subdominant nature of the neglected next-to-leading-order oscillations in the spin solutions.

==> anc/2PN_BBH_solution.m <==
(* ::Package:: *)

(* ::Input:: *)
(*SetOptions[$FrontEndSession,DynamicEvaluationTimeout->3000];*)
(*SetOptions[$FrontEndSession,DynamicUpdating->False];*)
(*SetOptions[$FrontEnd,DynamicUpdating->False];*)
(*SetOptions[EvaluationNotebook[],DynamicUpdating->False];*)


(* ::Input:: *)
(*CurrentValue[DynamicUpdating]               (*Should give "False"*)*)


(* ::Title:: *)
(*Solutions to second post-Newtonian dynamics of spinning and eccentric binary black holes (accompanying arXiv:2603.20031)*)
(*Authors : Tom Colin (tom.colin@obspm.fr) and Sashwat Tanay (sashwattanay@gmail.com)*)


(* ::Chapter:: *)
(*A. README: Post-Newtonian Dynamics Notebook User Manual*)


(* ::Text:: *)
(*Before configuring the code, note the underlying Hamiltonian terms: *)
(*Subscript[h, full] = Subscript[h, N] + Subscript[h, 1PN] + Subscript[h, so] + (Subscript[h, 2] + Subscript[h, ss])*)


(* ::Item:: *)
(*Subscript[h, N] = Pure Newtonian gravity*)


(* ::Item:: *)
(*Subscript[h, 1], Subscript[h, 2] = 1PN and 2PN purely orbital corrections*)


(* ::Item:: *)
(*Subscript[h, so] = 1.5PN Spin-Orbit coupling*)


(* ::Item:: *)
(*Subscript[h, ss] = 2PN Spin-Spin coupling*)


(* ::Section::Closed:: *)
(*2. Physics Models & Plotting Indices*)


(* ::Text:: *)
(*We can plot the phase space variable solution under various evolution schemes. Use these 7 indices in the graphing command DefPlot below in Sec. B-6-B to select the evolution scheme.*)
(*Note: All models compute non-orbit averaged dynamics, except Index 3 which computes 'Orbit-Averaged' dynamics.*)


(* ::Text:: *)
(*\!\( *)
(*TagBox[GridBox[{*)
(*{"Index", *)
(*RowBox[{"Physics", " ", "Model", " ", "Plotted"}], *)
(*RowBox[{"Hamiltonian", " ", "Equation"}], *)
(*RowBox[{"Code", " ", "Routine"}]},*)
(*{"1", *)
(*RowBox[{*)
(*RowBox[{"1.5", "PN", " ", "Spin"}], "-", *)
(*RowBox[{"Orbit", " ", *)
(*RowBox[{"(", "Analytic", ")"}]}]}], *)
(*RowBox[{"H", " ", "=", " ", *)
(*RowBox[{*)
(*SubscriptBox["h", "N"], " ", "+", " ", *)
(*SubscriptBox["h", "1"], " ", "+", " ", *)
(*SubscriptBox["h", "so"]}]}], "Hflow1List"},*)
(*{"2", *)
(*RowBox[{*)
(*RowBox[{"2", "PN", " ", "Spin"}], "-", *)
(*RowBox[{"Spin", " ", *)
(*RowBox[{"(", "Analytic", ")"}]}]}], *)
(*RowBox[{"H", " ", "=", " ", *)
(*RowBox[{*)
(*SubscriptBox["h", "N"], " ", "+", " ", *)
(*SubscriptBox["h", "1"], " ", "+", " ", *)
(*SubscriptBox["h", "so"], " ", "+", " ", *)
(*SubscriptBox["h", "2"], " ", "+", " ", *)
(*SubscriptBox["h", "ss"]}]}], "Hflow2SList"},*)
(*{"3", *)
(*RowBox[{*)
(*RowBox[{"2", "PN", " ", "Spin"}], "-", *)
(*RowBox[{"Spin", " ", "Orbit"}], "-", *)
(*RowBox[{"averaged", " ", *)
(*RowBox[{"(", "Analytic", ")"}]}]}], *)
(*RowBox[{"H", " ", "=", " ", *)
(*RowBox[{*)
(*SubscriptBox["h", "N"], " ", "+", " ", *)
(*SubscriptBox["h", "1"], " ", "+", " ", *)
(*SubscriptBox["h", "so"], " ", "+", " ", *)
(*SubscriptBox["h", "2"], " ", "+", " ", *)
(*SubscriptBox["h", "ss"]}]}], "Hflow2SList"},*)
(*{"4", *)
(*RowBox[{*)
(*RowBox[{"1.5", "PN", " ", "Spin"}], "-", *)
(*RowBox[{"Orbit", " ", *)
(*RowBox[{"(", "Numerical", ")"}]}]}], *)
(*RowBox[{"H", " ", "=", " ", *)
(*RowBox[{*)
(*SubscriptBox["h", "N"], " ", "+", " ", *)
(*SubscriptBox["h", "1"], " ", "+", " ", *)
(*SubscriptBox["h", "so"]}]}], "ComputeNum1"},*)
(*{"5", *)
(*RowBox[{*)
(*RowBox[{"2", "PN", " ", "Spin"}], "-", *)
(*RowBox[{"Spin", " ", *)
(*RowBox[{"(", "Numerical", ")"}]}]}], *)
(*RowBox[{"H", " ", "=", " ", *)
(*RowBox[{*)
(*SubscriptBox["h", "N"], " ", "+", " ", *)
(*SubscriptBox["h", "1"], " ", "+", " ", *)
(*SubscriptBox["h", "so"], " ", "+", " ", *)
(*SubscriptBox["h", "2"], " ", "+", " ", *)
(*SubscriptBox["h", "ss"]}]}], "ComputeNum2S"},*)
(*{"6", *)
(*RowBox[{"2", "PN", " ", "Pure", " ", "Orbital", " ", *)
(*RowBox[{"(", "Analytic", ")"}]}], *)
(*RowBox[{"H", " ", "=", " ", *)
(*RowBox[{*)
(*SubscriptBox["h", "N"], " ", "+", " ", *)
(*SubscriptBox["h", "1"], " ", "+", " ", *)
(*RowBox[{*)
(*SubscriptBox["h", "2"], " ", *)
(*RowBox[{"(", *)
(*RowBox[{"Spins", "=", "0"}], ")"}]}]}]}], "Hflow2SListFixedSpins"},*)
(*{"7", *)
(*RowBox[{"2", "PN", " ", "Pure", " ", "Orbital", " ", *)
(*RowBox[{"(", "Numerical", ")"}]}], *)
(*RowBox[{"H", " ", "=", " ", *)
(*RowBox[{*)
(*SubscriptBox["h", "N"], " ", "+", " ", *)
(*SubscriptBox["h", "1"], " ", "+", " ", *)
(*RowBox[{*)
(*SubscriptBox["h", "2"], " ", *)
(*RowBox[{"(", *)
(*RowBox[{"Spins", "=", "0"}], ")"}]}]}]}], "ComputeNumOrb"}*)
(*},*)
(*AutoDelete->False,*)
(*GridBoxAlignment->{"Columns" -> {{Left}}},*)
(*GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {GrayLevel[0.85], None}},*)
(*GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},*)
(*GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],*)
(*"Grid"]\)*)


(* ::Section::Closed:: *)
(*3. Initialization*)


(* ::Subsection:: *)
(*Go to Sec. B-1 below and set things up.*)


(* ::Item:: *)
(*Orb (for analytical solutions) and NumOrb (for numerical solutions): Toggles the purely orbital corrections (Subscript[h, 1] and Subscript[h, 2]). Default is "Yes". If set to "No", the purely orbital parts of the Hamiltonian (without spins) Subscript[h, 1] and Subscript[h, 2] are ignored, and equations of motion change accordingly. *)


(* ::Item:: *)
(*QKP: This is valid only for "Index 1" solution mentioned in the above table. It decides which baseline solution for |R| = |Subscript[R, 1]-Subscript[R, 2] | (orbital separation vector norm) is to be injected for computing spin solutions; see Eq. 3.5 of https://arxiv.org/abs/1908.02927. In this paper, the Newtonian solution was injected. We have two options. Choosing "N" injects the Newtonian solution for |R| (just like https://arxiv.org/abs/1908.02927), whereas choosing "SO" injects the 1.5PN solution for |R|. Our default value is "SO".*)


(* ::Item:: *)
(*Torb: The rough orbital time period of the system, the approximate time in which |R| returns back to its original value.*)


(* ::Item:: *)
(*end[data]: Total numerical integration runtime and plot display time.*)


(* ::Item:: *)
(*userData: Your initial data formatted as {Subscript[m, 1], Subscript[m, 2], R, P, Subscript[S, 1]/\[Epsilon]^(1/2), Subscript[S, 2]/\[Epsilon]^(1/2), \[Epsilon] = 1/c^2}. Here P = Subscript[P, 1] = -Subscript[P, 2], as we are working in the centre-of-mass frame*)


(* ::Subitem:: *)
(*Constraint: Subscript[m, 1] must be strictly greater than Subscript[m, 2].*)


(* ::Subitem:: *)
(*Constants: G = 1.*)


(* ::Section::Closed:: *)
(*4. Setting up Plotting Parameters*)


(* ::Subsection:: *)
(*Then go to Sec. B-6-B to set the plotting parameters, which we now explain. Here we plot using the function DefPlot*)


(* ::Item:: *)
(*vector_number: 1 (R), 2 (L), 3 (Subscript[S, 1]), or 4 (Subscript[S, 2]).*)


(* ::Item:: *)
(*component_number: 1 (x-component), 2 (y-component), or 3 (z-component).*)


(* ::Text:: *)
(*Example: DefPlot[data, 2, 3, tmin, tmax, {2, 3, 5}] graphs the z-component of Angular Momentum overlaying Analytical, Averaged, and Numerical 2PN.*)


(* ::Section::Closed:: *)
(*5. Succinct Overview: How to Run the Notebook*)


(* ::Item:: *)
(*Set parameters up in Secs. B-1 and B-6-B (to be found below), as explained above.*)


(* ::Item:: *)
(*Quit the kernel and clear all memory (Evaluation --> Quit Kernel).*)


(* ::Item:: *)
(*Run the first cell (at the very top of the notebook) *manually* (i.e. via Shift + Enter), which has the following content: "SetOptions[$FrontEndSession ..."*)


(* ::Item:: *)
(*Run the entire notebook (Evaluation --> Evaluate Notebook). That's it! *)


(* ::Item:: *)
(*Sec. B-4 generates a summary table for the system with its important parameters displayed:       (a) mass ratio q              (b) angles b/w angular momenta \[Kappa]1 (L and Subscript[S, 1]), \[Kappa]2 (L and Subscript[S, 1]), \[Gamma] (Subscript[S, 1] and Subscript[S, 2])           (c) PN parameter PNa = G M/(c^2 Subscript[R, initial]), which does not take eccentricity into account                (d) PN parameter PNp = G M/(c^2 Subscript[a, N] (1-Subscript[e, N])), which takes eccentricity into account. Here M = total mass, G =1, Subscript[e, N] = Newtonian eccentricity, Subscript[a, n] = Newtonian semi major axis for the unscaled R. In this table, are also displayed       (e) dimensionless spins Subscript[\[Chi], 1] and Subscript[\[Chi], 2]             (f) Subscript[S, 1 or 2]/(\[Epsilon]^(1/2) L),        plus other QKP parameters like    scaled Hamiltonian, radial eccentricity, mean motion, orbital time period and spin-precession time period.        *)


(* ::Item:: *)
(*IMPORTANT: Our solutions work well when (a) both PN parameters are below sub-percent level,  (b) eccentricity is less than and away from 1,   (c)  Subscript[\[Chi], 1 or 2]  is less than and away from 1,    (d) Subscript[S, 1 or 2]/(L \[Epsilon]^(1/2))  is less than and away from 1.  (e) Scaled Hamiltonian h < 0,   (f) Subscript[\[Kappa], 1], Subscript[\[Kappa], 2], \[Gamma] are not 0 or \[Pi] radians (away from spin aligned or anti-aligned cases). The values of all these parameters are found in the so-called "summary table" discussed above.*)


(* ::Title:: *)
(*B. Code begins*)


(* ::Section:: *)
(*1. Set Parameters*)


(* ::Input:: *)
(*Orb="Yes";*)
(*NumOrb="Yes";*)
(*QKP="SO";*)
(*end[data_]:=  600Torb[data] *)
(**)
(*(*Input initial data in the format: {m1,m2,R,P,Subscript[S, 1]/\[Epsilon]^(1/2),Subscript[S, 2]/\[Epsilon]^(1/2),\[Epsilon] = 1/c^2}.  Keep m1 > m2 *)*)
(*userData={3.5,2.3,{-3,-5,3},-1/2 {2,1,2},-1 {-2,-3,-2} ,-1/2 {-4,-3,-1} ,0.008};*)
(**)
(*accuracyGoal=14;*)
(*precisionGoal=14;*)
(*maxSteps= Infinity;*)
(*workingprecision =40;*)


(* ::Section::Closed:: *)
(*2. Analytical Solution*)


(* ::Subsection:: *)
(*A.  HN + H1PN + HSO 			(QKP  =  "N" or "SO")	&	(ORB = "Yes" or "No")*)


(* ::Input:: *)
(*(* =====================*)(*GEOMETRY& EULER MATRICES*)(* ============================*)*)
(*sphericalAngles[V_]:=Module[{polarAngJ,azimuthAngJ},polarAngJ=ToSphericalCoordinates[Re[V]][[2]];*)
(*azimuthAngJ=ToSphericalCoordinates[Re[V]][[3]];*)
(*Return[{polarAngJ,azimuthAngJ}];];*)
(**)
(*vectorComponents[V_,\[Theta]_,\[CurlyPhi]_]:=V*{Sin[\[Theta]]*Cos[\[CurlyPhi]],Sin[\[Theta]]*Sin[\[CurlyPhi]],Cos[\[Theta]]};*)
(**)
(*computeEulerMatrix[jvec_]:=Module[{\[Theta],\[Phi],cos\[Theta],sin\[Theta],cos\[Phi],sin\[Phi]},{\[Theta],\[Phi]}=sphericalAngles[jvec]+{0,\[Pi]/2};*)
(*cos\[Theta]=Cos[\[Theta]];sin\[Theta]=Sin[\[Theta]];*)
(*cos\[Phi]=Cos[\[Phi]];sin\[Phi]=Sin[\[Phi]];*)
(*N[{{cos\[Phi],sin\[Phi],0},{-sin\[Phi]*cos\[Theta],cos\[Phi]*cos\[Theta],sin\[Theta]},{sin\[Phi]*sin\[Theta],-cos\[Phi]*sin\[Theta],cos\[Theta]}}]];*)
(**)
(*(* ==============================*)(*BASE QUANTITIES COMPUTATION (t=0)*)(* ========================================*)computeBaseQuantities1[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,QKP_, ORB_]:=Module[{o, c,M,\[Mu],\[Nu],rvec,pvec,r,p,SS10,s1vec,s1,SS20,s2vec,s2,lvec,l,jvec,j,EulMat,InvEulMat,\[Delta]1,\[Delta]2,seffdl,h,h0,*)
(*\[CapitalSigma]1,\[CapitalSigma]2,A3,A2,A1,A0,x2,x3,x1,\[Beta],SqA,JtoLframeEulMat0,*)
(*n,nunscaled,nso,nunscaledso,ar,arso,er,erso,et,etso,e\[Phi],e\[Phi]so,fP,gP,f\[Phi],g\[Phi],\[CapitalPhi],d,*)
(*\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]e\[Phi]so,\[Beta]erso,\[Beta]e\[Phi],\[Beta]er,*)
(*drdt0,u0testso,Absu0so,u0so,ver0so,ve\[Phi]0so,t0so,sign,cos\[Kappa]10,Int30,\[Alpha],\[CapitalUpsilon]0,*)
(*lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,s1\[Xi]10,solPieceS110,solPieceS120,r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,*)
(*Nprec,Uprec,Tprec,Torb,freq\[Xi]1L,freqcos\[Kappa]1},c=1/Sqrt[\[Epsilon]];*)
(**)
(*If[ORB=="Yes", o = 1];If[ORB=="No", o = 0];*)
(**)
(*M=N[m1+m2];\[Mu]=N[m1 m2/M];\[Nu]=\[Mu]/M;*)
(*rvec=N[R0/M];r=Norm[rvec];*)
(*pvec=N[P0/\[Mu]];p=Norm[pvec];*)
(*SS10=N[S10 Sqrt[\[Epsilon]]];s1vec=SS10/(\[Mu] M);s1=Norm[s1vec];*)
(*SS20=N[S20 Sqrt[\[Epsilon]]];s2vec=SS20/(\[Mu] M);s2=Norm[s2vec];*)
(*lvec=Cross[rvec,pvec];l=Norm[lvec];*)
(*jvec=lvec+s1vec+s2vec;j=Norm[jvec];*)
(*\[Delta]1=2 \[Nu] (1+3 m2/(4 m1));\[Delta]2=2 \[Nu] (1+3 m1/(4 m2));seffdl=Dot[lvec,\[Delta]1 s1vec+\[Delta]2 s2vec];*)
(**)
(*h=p^2/2-1/r+ o \[Epsilon] (1/(2 r^2)+1/8 p^4 (-1+3 \[Nu])-(Dot[rvec/r,pvec]^2 \[Nu]+p^2 (3+\[Nu]))/(2 r))+(seffdl \[Epsilon])/r^3;*)
(*h0=p^2/2-1/r;*)
(*EulMat=computeEulerMatrix[jvec];InvEulMat=Inverse[EulMat];*)
(**)
(*\[CapitalSigma]1=N[s1vec . s2vec/(s1 s2)-l/s2 (\[Delta]1-\[Delta]2)/\[Delta]2 s1vec . lvec/(l s1)];*)
(*\[CapitalSigma]2=N[s2vec . lvec/(l s2)+(\[Delta]1 s1)/(\[Delta]2 s2) s1vec . lvec/(l s1)];*)
(**)
(*A3=2 l s1 \[Delta]1 (\[Delta]2-\[Delta]1);*)
(*A2=-(l^2 (\[Delta]1-\[Delta]2)^2+2 \[Delta]2 l \[CapitalSigma]2 s2 (\[Delta]2-\[Delta]1)+s1^2 \[Delta]1^2+2 \[Delta]1 \[Delta]2 \[CapitalSigma]1 s1 s2+\[Delta]2^2 s2^2);*)
(*A1=(2 \[Delta]2 s2 (l \[CapitalSigma]1 (\[Delta]2-\[Delta]1)+\[CapitalSigma]2 (\[Delta]1 s1+\[Delta]2 \[CapitalSigma]1 s2)));*)
(*A0=-s2^2 \[Delta]2^2 (\[CapitalSigma]1^2+\[CapitalSigma]2^2-1);*)
(*{x2,x3,x1}=Sort[x/. Solve[A3 x^3+A2 x^2+A1 x+A0==0,x]];*)
(*\[Beta]=Sqrt[(x3-x2)/(x1-x2)];*)
(*SqA=2/Sqrt[A3 (x1-x2)];*)
(*JtoLframeEulMat0=computeEulerMatrix[EulMat . lvec];*)
(**)
(*(*1. Unconditionally compute strictly SO (1.5PN) variables for main orbit geometry*)*)
(*nso=2 Sqrt[2] (-h)^(3/2)-o ((-h)^(3/2) h \[Epsilon] (-15+\[Nu]))/Sqrt[2];*)
(*nunscaledso=nso/M;*)
(*arso=-(1/(2 h))+o 1/4 \[Epsilon] ((-7+\[Nu])+(4 seffdl)/l^2);*)
(*erso=Sqrt[1+2 h l^2+o h \[Epsilon] (2 (-6+\[Nu])+5 h l^2 (-3+\[Nu]))+(8 h (1+h l^2) seffdl \[Epsilon])/l^2];*)
(*etso=Sqrt[1+2 h l^2+ o \[Epsilon] (4 h  (1-\[Nu])+h^2 l^2  (17-7 \[Nu]))+(4 h seffdl \[Epsilon])/l^2];*)
(*e\[Phi]so=Sqrt[1+2 h l^2+ o \[Epsilon] (-12 h+h^2 l^2 (-15+\[Nu]))+\[Epsilon] 4 (\[Delta]1+\[Delta]2)(1+2 h l^2)h +4\[Epsilon] (3+4 h l^2)seffdl h /l^2];*)
(**)
(*(*2. Conditionally compute the variables strictly for use INSIDE Upsilon (Int30)*)*)
(*n=If[QKP=="N",2 Sqrt[2] (-h0)^(3/2),nso];*)
(*nunscaled=n/M;*)
(*ar=If[QKP=="N",-(1/(2 h0)),arso];*)
(*er=If[QKP=="N",Sqrt[1+2 h0 l^2],erso];*)
(*et=If[QKP=="N",Sqrt[1+2 h0 l^2],etso];*)
(*e\[Phi]=If[QKP=="N",Sqrt[1+2 h0 l^2],e\[Phi]so];*)
(*fP=0;gP=0;f\[Phi]=0;g\[Phi]=0;*)
(*\[CapitalPhi]=1+o \[Epsilon] 3 /l^2- \[Epsilon] /l^4(l^2 \[Delta]1+l^2 \[Delta]2+3 seffdl);*)
(**)
(*d=((2+er^2-3 er et)/(2 ar^3 (1-er^2)^(5/2)))^(-1/3);*)
(*\[Alpha]1l=-((\[Delta]2 (j+l+s2 \[CapitalSigma]2))/(s1 (\[Delta]1-\[Delta]2)));*)
(*\[Alpha]2l=-((\[Delta]2 (-j+l+s2 \[CapitalSigma]2))/(s1 (\[Delta]1-\[Delta]2)));*)
(*\[Beta]1l=-(\[Delta]2/(2 s1 (\[Delta]1-\[Delta]2))) (l^2 \[Delta]1+j^2 \[Delta]2+s1 (\[Delta]1-\[Delta]2) (s1+s2 \[CapitalSigma]1)+l s2 \[Delta]1 \[CapitalSigma]2+j (l (\[Delta]1+\[Delta]2)+s2 \[Delta]2 \[CapitalSigma]2));*)
(*\[Beta]2l=-(\[Delta]2/(2 s1 (\[Delta]1-\[Delta]2))) (l^2 \[Delta]1+j^2 \[Delta]2+s1 (\[Delta]1-\[Delta]2) (s1+s2 \[CapitalSigma]1)+l s2 \[Delta]1 \[CapitalSigma]2-j (l (\[Delta]1+\[Delta]2)+s2 \[Delta]2 \[CapitalSigma]2));*)
(*\[Alpha]1s1=\[Delta]2 (-j+s1+s2 \[CapitalSigma]1)/(l \[Delta]1);*)
(*\[Alpha]2s1=\[Delta]2 (j+s1+s2 \[CapitalSigma]1)/(l \[Delta]1);*)
(*\[Beta]1s1=-1/(2 l \[Delta]1) \[Delta]2 (l^2 \[Delta]1+(s1 (\[Delta]1-\[Delta]2)+j \[Delta]2) (-j+s1+s2 \[CapitalSigma]1)+l s2 \[Delta]1 \[CapitalSigma]2);*)
(*\[Beta]2s1=1/(2 l \[Delta]1) \[Delta]2 (-l^2 \[Delta]1+(-s1 \[Delta]1+(j+s1) \[Delta]2) (j+s1+s2 \[CapitalSigma]1)-l s2 \[Delta]1 \[CapitalSigma]2);*)
(*drdt0=Sign[1/(8 r^4) pvec . rvec (-o 4 r^2 \[Epsilon] (6+4 \[Nu])+r^3 (8+o 4 p^2 \[Epsilon] (-1+3 \[Nu])))];*)
(**)
(*(* =================*)(*3. Initial parameters*)(* ==================*)*)
(*\[Beta]e\[Phi]so=e\[Phi]so/(1+Sqrt[1-e\[Phi]so^2]);*)
(*\[Beta]erso=erso/(1+Sqrt[1-erso^2]);*)
(*u0testso=ArcCos[Clip[(r/arso-1)/(-erso),{-1,1}]];*)
(*Absu0so=u/. FindRoot[r==arso (1-erso Cos[u]),{u,u0testso}];*)
(*u0so=drdt0*Absu0so;*)
(*ver0so=u0so+2 ArcTan[(\[Beta]erso Sin[u0so])/(1-\[Beta]erso Cos[u0so])];*)
(*ve\[Phi]0so=u0so+2 ArcTan[(\[Beta]e\[Phi]so Sin[u0so])/(1-\[Beta]e\[Phi]so Cos[u0so])];*)
(*t0so=-(u0so-etso Sin[u0so])/nunscaledso;*)
(**)
(*\[Beta]e\[Phi]=e\[Phi]/(1+Sqrt[1-e\[Phi]^2]);*)
(*\[Beta]er=er/(1+Sqrt[1-er^2]);*)
(*sign=If[Dot[lvec,Cross[s1vec,s2vec]]>0,1,-1];*)
(*cos\[Kappa]10=Dot[lvec,s1vec]/(l s1);*)
(**)
(*Int30=(1/(2 ar^3 n))*(((2+er^2-3 er et) ver0so)/(1-er^2)^(5/2)+((-er+et) Sin[u0so])/((-1+er^2) (-1+er Cos[u0so])^2)+((-3 er+et+2 er^2 et) Sin[u0so])/((-1+er^2)^2 (-1+er Cos[u0so])));*)
(**)
(*\[Alpha]=sign*SqA*EllipticF[ArcSin[Sqrt[(cos\[Kappa]10-x2)/(x3-x2)]],\[Beta]^2]-(\[Epsilon]*Int30);*)
(*\[CapitalUpsilon]0=1/SqA*(\[Alpha]+\[Epsilon]*Int30);*)
(*lvecJframe0=EulMat . lvec;*)
(*l\[Xi]10=sphericalAngles[lvecJframe0][[2]]+\[Pi]/2;*)
(*solPieceL10=SqA (\[Beta]1l EllipticPi[(x2-x3)/(\[Alpha]1l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]1l+x2)*)
(*-\[Beta]2l EllipticPi[(x2-x3)/(\[Alpha]2l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]2l+x2));*)
(*solPieceL20=l\[Xi]10-solPieceL10;*)
(**)
(*s1vecJframe0=EulMat . s1vec;*)
(*s1\[Xi]10=sphericalAngles[s1vecJframe0][[2]]+\[Pi]/2;*)
(*solPieceS110=SqA (\[Beta]1s1 EllipticPi[(x2-x3)/(\[Alpha]1s1+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]1s1+x2)*)
(*-\[Beta]2s1 EllipticPi[(x2-x3)/(\[Alpha]2s1+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]2s1+x2)*)
(*+j \[Delta]2 \[CapitalUpsilon]0);*)
(*solPieceS120=s1\[Xi]10-solPieceS110;*)
(**)
(*r0Lframe=JtoLframeEulMat0 . EulMat . rvec;*)
(*r\[Phi]0=sphericalAngles[r0Lframe][[2]];*)
(*solPieceR10=SqA (\[Beta]1l EllipticPi[(x2-x3)/(\[Alpha]1l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]1l+x2)*)
(*+\[Beta]2l EllipticPi[(x2-x3)/(\[Alpha]2l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]2l+x2));*)
(*solPieceR20=\[CapitalPhi] ve\[Phi]0so;*)
(**)
(*Nprec=Hypergeometric2F1[1/2,1/2,1,\[Beta]^2] (2 ar^3 n (1-er^2)^(5/2))/(\[Epsilon] Sqrt[A3 (x1-x2)] (2+er^2-3 et er));*)
(*Uprec=2 \[Pi] Nprec;*)
(*Tprec=Uprec/n M;*)
(*Torb=2 \[Pi]/nunscaled;*)
(*freq\[Xi]1L=(\[Epsilon] ((\[Beta]1l EllipticPi[(x2-x3)/(x2+\[Alpha]1l),\[Beta]^2])/(x2+\[Alpha]1l)-(\[Beta]2l EllipticPi[(x2-x3)/(x2+\[Alpha]2l),\[Beta]^2])/(x2+\[Alpha]2l)))/(d^3 M EllipticK[\[Beta]^2]);*)
(*freqcos\[Kappa]1=nunscaled/Nprec;*)
(**)
(*Return[N[{c,M,\[Mu],\[Nu],rvec,pvec,r,p,SS10,s1vec,s1,SS20,s2vec,s2,lvec,l,jvec,j,EulMat,InvEulMat,\[Delta]1,\[Delta]2,seffdl,h,h0,\[CapitalSigma]1,\[CapitalSigma]2,A3,A2,A1,A0,x2,x3,x1,\[Beta],SqA,JtoLframeEulMat0,n,nunscaled,nso,nunscaledso,ar,arso,er,erso,et,etso,e\[Phi],e\[Phi]so,fP,gP,f\[Phi],g\[Phi],\[CapitalPhi],d,\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]e\[Phi]so,\[Beta]erso,\[Beta]e\[Phi],\[Beta]er,drdt0,t0so,sign,cos\[Kappa]10,Int30,\[Alpha],\[CapitalUpsilon]0,lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,s1\[Xi]10,solPieceS110,solPieceS120,r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,Nprec,Uprec,Tprec,Torb,freq\[Xi]1L,freqcos\[Kappa]1}]];];*)
(**)
(**)
(*(* =================================================================*)*)
(*(*TIME PROPAGATION MODULE*)*)
(*(* =================================================================*)*)
(*Hflow1List[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,QKP_,ORB_,tList_]:=Module[{pi,c,M,\[Mu],\[Nu],rvec,pvec,r,p,SS10,s1vec,s1,SS20,s2vec,s2,lvec,l,jvec,j,EulMat,InvEulMat,\[Delta]1,\[Delta]2,seffdl,h,h0,*)
(*\[CapitalSigma]1,\[CapitalSigma]2,A3,A2,A1,A0,x2,x3,x1,\[Beta],SqA,*)
(*n,nunscaled,nso,nunscaledso,ar,arso,er,erso,et,etso,e\[Phi],e\[Phi]so,fP,gP,f\[Phi],g\[Phi],\[CapitalPhi],d,*)
(*\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]e\[Phi]so,\[Beta]erso,\[Beta]e\[Phi],\[Beta]er,*)
(*drdt0,t0so,sign,cos\[Kappa]10,Int30,\[Alpha],\[CapitalUpsilon]0,*)
(*JtoLframeEulMat0,lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,s1\[Xi]10,solPieceS110,solPieceS120,*)
(*r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,*)
(*Nprec,Uprec,Tprec,Torb,freq\[Xi]1L,freqcos\[Kappa]1,computeForTime},*)
(*pi=3.141592653589793`;*)
(*{c,M,\[Mu],\[Nu],rvec,pvec,r,p,SS10,s1vec,s1,SS20,s2vec,s2,lvec,l,jvec,j,EulMat,InvEulMat,\[Delta]1,\[Delta]2,seffdl,h,h0,\[CapitalSigma]1,\[CapitalSigma]2,A3,A2,A1,A0,x2,x3,x1,\[Beta],SqA,JtoLframeEulMat0,n,nunscaled,nso,nunscaledso,ar,arso,er,erso,et,etso,e\[Phi],e\[Phi]so,fP,gP,f\[Phi],g\[Phi],\[CapitalPhi],d,\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]e\[Phi]so,\[Beta]erso,\[Beta]e\[Phi],\[Beta]er,drdt0,t0so,sign,cos\[Kappa]10,Int30,\[Alpha],\[CapitalUpsilon]0,lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,s1\[Xi]10,solPieceS110,solPieceS120,r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,Nprec,Uprec,Tprec,Torb,freq\[Xi]1L,freqcos\[Kappa]1}=computeBaseQuantities1[m1,m2,R0,P0,S10,S20,\[Epsilon],QKP,ORB];*)
(**)
(*computeForTime[tmax_]:=Module[{*)
(*finduso,umaxso,cosuso,sinuso,ve\[Phi]so,findu,umax,cosu,sinu,ver,Int3,\[CapitalUpsilon],JacAmp,cos\[Kappa]1,*)
(*solPieceL1,l\[Xi]1sol,cos\[Kappa]2,lvecAzimuthAngle,lvecPolarAngle,LsolJframe,Lsol,*)
(*solPieceS11,s1\[Xi]1sol,cos\[Gamma],s1vecAzimuthAngle,s1vecPolarAngle,S1sol,S2sol,*)
(*JtoLframeEulMat,solPieceR1,solPieceR2,solPieceR3,solPieceR4,rvecAzimuthAngleLframe,rMagnitude,Rsol},*)
(**)
(*(* ==*)(*1. Main Orbit Trajectory:ALWAYS evaluates 1.5PN parameters*)(*==*)*)
(*finduso[t_]:=Module[{target,initialGuess},target=nunscaledso (t-t0so);*)
(*initialGuess=target;*)
(*FindRoot[target==u-etso Sin[u],{u,initialGuess},Method->"Newton",WorkingPrecision->MachinePrecision]];*)
(*umaxso=u/. finduso[tmax];*)
(*cosuso=Cos[umaxso];sinuso=Sin[umaxso];*)
(*ve\[Phi]so=umaxso+2. ArcTan[(\[Beta]e\[Phi]so sinuso)/(1-\[Beta]e\[Phi]so cosuso)];*)
(**)
(*(*==*)(*2. Isolated Upsilon Trajectory:dynamically tracks QKP choice*)(*==*)*)
(*findu[t_]:=Module[{target,initialGuess},target=nunscaled (t-t0so);*)
(*initialGuess=target;*)
(*FindRoot[target==u-et Sin[u],{u,initialGuess},Method->"Newton",WorkingPrecision->MachinePrecision]];*)
(*umax=u/. findu[tmax];*)
(*cosu=Cos[umax];sinu=Sin[umax];*)
(*ver=umax+2. ArcTan[(\[Beta]er sinu)/(1-\[Beta]er cosu)];*)
(**)
(*(*Int3 is evaluated STRICTLY with the Newtonian QKP if needed*)Int3=(1./(2. ar^3. n))*(((2.+er^2.-3. er et) ver)/(1.-er^2.)^(5./2.)+((-er+et) sinu)/((-1.+er^2.) (-1.+er cosu)^2.)+((-3. er+et+2. er^2. et) sinu)/((-1.+er^2.)^2. (-1.+er cosu)));*)
(*\[CapitalUpsilon]=1/SqA (\[Alpha]+\[Epsilon] Int3);*)
(*JacAmp=JacobiAmplitude[\[CapitalUpsilon],\[Beta]^2];*)
(*cos\[Kappa]1=x2+(x3-x2) JacobiSN[\[CapitalUpsilon],\[Beta]^2]^2;*)
(**)
(*(*==*3. SOLUTION FOR VECTOR L==*)*)
(*solPieceL1=SqA (\[Beta]1l EllipticPi[(x2-x3)/(\[Alpha]1l+x2),JacAmp,\[Beta]^2]/(\[Alpha]1l+x2)*)
(*-\[Beta]2l EllipticPi[(x2-x3)/(\[Alpha]2l+x2),JacAmp,\[Beta]^2]/(\[Alpha]2l+x2));*)
(*l\[Xi]1sol=solPieceL1+solPieceL20;*)
(*cos\[Kappa]2=\[CapitalSigma]2-\[Delta]1 s1/(\[Delta]2 s2) cos\[Kappa]1;*)
(*lvecAzimuthAngle=-pi/2.+l\[Xi]1sol;*)
(*lvecPolarAngle=ArcCos[(l^2+l s1 cos\[Kappa]1+l s2 cos\[Kappa]2)/(l j)];*)
(*LsolJframe=\[Mu] M vectorComponents[l,lvecPolarAngle,lvecAzimuthAngle];*)
(*Lsol=(InvEulMat . LsolJframe);*)
(**)
(*(*==SOLUTION FOR VECTOR S1==*)*)
(*solPieceS11=SqA (\[Beta]1s1 EllipticPi[(x2-x3)/(\[Alpha]1s1+x2),JacAmp,\[Beta]^2]/(\[Alpha]1s1+x2)*)
(*-\[Beta]2s1 EllipticPi[(x2-x3)/(\[Alpha]2s1+x2),JacAmp,\[Beta]^2]/(\[Alpha]2s1+x2)*)
(*+j \[Delta]2 \[CapitalUpsilon]);*)
(*s1\[Xi]1sol=solPieceS11+solPieceS120;*)
(*cos\[Gamma]=\[CapitalSigma]1-l (\[Delta]2-\[Delta]1)/(\[Delta]2 s2) cos\[Kappa]1;*)
(*s1vecAzimuthAngle=-pi/2.+s1\[Xi]1sol;*)
(*s1vecPolarAngle=ArcCos[(s1^2.+l s1 cos\[Kappa]1+s1 s2 cos\[Gamma])/(s1 j)];*)
(*S1sol=\[Mu] M (InvEulMat . vectorComponents[s1,s1vecPolarAngle,s1vecAzimuthAngle]);*)
(**)
(*(* =====SOLUTION FOR VECTOR S2=====*)*)
(*S2sol=(jvec*\[Mu]*M)-Lsol-S1sol;*)
(**)
(*(* =====SOLUTION FOR VECTOR R=====*)*)
(*JtoLframeEulMat=computeEulerMatrix[LsolJframe];*)
(*solPieceR1=SqA (\[Beta]1l EllipticPi[(x2-x3)/(\[Alpha]1l+x2),JacAmp,\[Beta]^2]/(\[Alpha]1l+x2)*)
(*+\[Beta]2l EllipticPi[(x2-x3)/(\[Alpha]2l+x2),JacAmp,\[Beta]^2]/(\[Alpha]2l+x2));*)
(*solPieceR2=\[CapitalPhi] ve\[Phi]so;*)
(*solPieceR3=solPieceR1+solPieceR2;*)
(*solPieceR4=r\[Phi]0-(solPieceR10+solPieceR20);*)
(*rvecAzimuthAngleLframe=solPieceR3+solPieceR4;*)
(**)
(*(*Physical Radius physically constrained to 1.5PN*)*)
(*rMagnitude=arso (1-erso Cos[umaxso]);*)
(**)
(*Rsol=M (InvEulMat . Inverse[JtoLframeEulMat] . vectorComponents[rMagnitude,pi/2.,rvecAzimuthAngleLframe]);*)
(*{(*1*)Rsol,(*2*)Lsol,(*3*)S1sol,(*4*)S2sol,(*5*)Tprec,(*6*)Torb,(*7*)rvecAzimuthAngleLframe,(*8*)Transpose[JtoLframeEulMat],(*9*)vectorComponents[rMagnitude,pi/2.,rvecAzimuthAngleLframe]}];*)
(*Map[computeForTime,tList]];*)
(**)
(*(*EXECUTION WRAPPERS*)*)
(*DataAn1[QKP_,ORB_,t_,data_]:=Block[{rvecAzimuthAngleLframe},Module[{m1,m2,R0,P0,S10,S20,\[Epsilon]},{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];*)
(*Hflow1List[m1,m2,R0,P0,S10,S20,\[Epsilon],QKP, ORB,t]]]*)
(**)
(*An1[QKP_, ORB_,t_]:=Association[#:>DataAn1[QKP,ORB,t,#]&/@Keys[Inputs]]*)


(* ::Subsection::Closed:: *)
(*B.  HN + H1PN + HSO + H2PN + HSS  	(AVG = "Yes" or "No")	&	(ORB = "Yes" or "No")*)


(* ::Input:: *)
(*(*==*)(*GEOMETRY & EULER MATRICES*)(*==*)*)
(*sphericalAngles[V_]:=Module[{polarAngJ,azimuthAngJ},polarAngJ=ToSphericalCoordinates[Re[V]][[2]];*)
(*azimuthAngJ=ToSphericalCoordinates[Re[V]][[3]];*)
(*Return[{polarAngJ,azimuthAngJ}];];*)
(**)
(*vectorComponents[V_,\[Theta]_,\[CurlyPhi]_]:=V*{Sin[\[Theta]]*Cos[\[CurlyPhi]],Sin[\[Theta]]*Sin[\[CurlyPhi]],Cos[\[Theta]]};*)
(**)
(*computeEulerMatrix[jvec_]:=Module[{\[Theta],\[Phi],cos\[Theta],sin\[Theta],cos\[Phi],sin\[Phi]},{\[Theta],\[Phi]}=sphericalAngles[jvec]+{0,\[Pi]/2};*)
(*cos\[Theta]=Cos[\[Theta]];sin\[Theta]=Sin[\[Theta]];*)
(*cos\[Phi]=Cos[\[Phi]];sin\[Phi]=Sin[\[Phi]];*)
(*N[{{cos\[Phi],sin\[Phi],0},{-sin\[Phi]*cos\[Theta],cos\[Phi]*cos\[Theta],sin\[Theta]},{sin\[Phi]*sin\[Theta],-cos\[Phi]*sin\[Theta],cos\[Theta]}}]];*)
(**)
(*(* =================================================================*)*)
(*(*BASE QUANTITIES COMPUTATION (t=0)*)*)
(*(* =================================================================*)*)
(**)
(*computeBaseQuantities2S[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,AVG_, ORB_]:=Module[{*)
(*o,c,M,\[Mu],\[Nu],\[Delta],\[CapitalDelta],\[Sigma]1,\[Sigma]2,\[Delta]1,\[Delta]2,*)
(*rvec,r,pvec,p,SS10,SS20,s1vec,s2vec,s1,s2,lvec,l,jvec,j,EulMat,InvEulMat,*)
(*\[Lambda],lseff,mathcalSvec,mathcalS2,h,\[CapitalSigma]1,\[CapitalSigma]2,s1vecLframe0,s2vecLframe0,\[Phi]s1,\[Phi]s2,s1p,s2p,a,b,\[Phi]s,sp2,\[Delta]l20,ltilde2,\[Delta]l2avg,*)
(*lavg,a0,e0,ar,er,et,e\[Phi],n,nunscaled,ft,gt,f\[Phi],g\[Phi],\[CapitalPhi],hr,h\[Phi]1,h\[Phi]2,d,*)
(*A3,A2,A1,A0,A,x2,x3,x1,\[Beta],SqA,\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Beta]3l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]3s1,*)
(*drdt0,u0test,Absu0,u0,\[Beta]e\[Phi],\[Beta]er,ve\[Phi]0,ver0,t0,cos\[Kappa]10,Int30,sign,\[Alpha],\[CapitalUpsilon]0,lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,*)
(*s1\[Xi]10,solPieceS110,solPieceS120,JtoLframeEulMat0,r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,*)
(*Nprec,Uprec,Tprec,Torb,freqcos\[Kappa]1,freq\[Xi]1L},*)
(**)
(*If[ORB=="Yes", o = 1];*)
(*If[ORB=="No", o = 0];*)
(**)
(*c=1/Sqrt[\[Epsilon]];*)
(*M=N[m1+m2];\[Mu]=N[m1 m2/M];\[Nu]=\[Mu]/M;\[Delta]=(m1-m2)/M;*)
(*rvec=N[R0/M];r=Norm[rvec];*)
(*pvec=N[P0/\[Mu]];p=Norm[pvec];*)
(*SS10=N[S10 Sqrt[\[Epsilon]]];s1vec=SS10/(\[Mu] M);s1=Norm[s1vec];*)
(*SS20=N[S20 Sqrt[\[Epsilon]]];s2vec=SS20/(\[Mu] M);s2=Norm[s2vec];*)
(*lvec=Cross[rvec,pvec];l=Norm[lvec];*)
(*jvec=lvec+s1vec+s2vec;j=Norm[jvec];*)
(*EulMat=computeEulerMatrix[jvec];InvEulMat=Inverse[EulMat];*)
(**)
(*(*Spin-Coupling*)*)
(*\[Delta]1=2 \[Nu] (1+3 m2/(4 m1));\[Delta]2=2 \[Nu] (1+3 m1/(4 m2));\[CapitalDelta]=\[Delta]1+\[Delta]2-\[Nu]/2;lseff=Dot[lvec,\[Delta]1 s1vec+\[Delta]2 s2vec];*)
(*\[Sigma]1=\[Nu] (1+m2/m1);\[Sigma]2=\[Nu] (1+m1/m2);\[Lambda]=Dot[lvec,\[Sigma]1 s1vec+\[Sigma]2 s2vec]/l^2;*)
(*mathcalSvec=(m2/M) s1vec+(m1/M) s2vec;mathcalS2=Norm[mathcalSvec]^2;*)
(**)
(*(*h=hN+h1PN+hSO+h2PN+HSS*)h=p^2/2-1/r+ o \[Epsilon] (1/(2 r^2)+1/8 p^4 (-1+3 \[Nu])-(Dot[rvec/r,pvec]^2 \[Nu]+p^2 (3+\[Nu]))/(2 r))+(lseff \[Epsilon])/r^3+ o \[Epsilon]^2 (-((1+3 \[Nu])/(4 r^3))+1/16 p^6 (1-5 \[Nu]+5 \[Nu]^2)+(3 Dot[rvec/r,pvec]^2 \[Nu]+p^2 (5+8 \[Nu]))/(2 r^2)+(-3 Dot[rvec/r,pvec]^4 \[Nu]^2-2 Dot[rvec/r,pvec]^2 p^2 \[Nu]^2+p^4 (5-20 \[Nu]-3 \[Nu]^2))/(8 r))-*)
(*((Dot[s1vec,s2vec]-3 Dot[rvec/r,s1vec] Dot[rvec/r,s2vec]) \[Epsilon] \[Nu])/r^3+(m2 (3 Dot[rvec/r,s1vec]^2-s1^2) \[Epsilon] \[Nu])/(2 m1 r^3)+(m1 (3 Dot[rvec/r,s2vec]^2-s2^2) \[Epsilon] \[Nu])/(2 m2 r^3);*)
(*\[CapitalSigma]1=N[Dot[s1vec,s2vec]/(s1 s2)+l/s2 (m1-m2)/m1 Dot[s1vec,lvec]/(l s1)];*)
(*\[CapitalSigma]2=N[Dot[s2vec,lvec]/(l s2)+(m2 s1)/(m1 s2) Dot[s1vec,lvec]/(l s1)];*)
(**)
(*(*Cubic equation coefficients*)*)
(*A3=(2 l (m1-m2) m2 s1)/m1^2;*)
(*A2=-(1/m1^2) (l^2 (m1-m2)^2+m2^2 s1^2+m1^2 s2^2+2 m1 m2 s1 s2 \[CapitalSigma]1+2 l m1 (m1-m2) s2 \[CapitalSigma]2);*)
(*A1=(2 s2 (l (m1-m2) \[CapitalSigma]1+(m2 s1+m1 s2 \[CapitalSigma]1) \[CapitalSigma]2))/m1;*)
(*A0=s2^2 (1-\[CapitalSigma]1^2-\[CapitalSigma]2^2);*)
(*A=9/2 (m2 (m1-m2))/M^2 (1-\[Lambda])^2 l s1;*)
(*{x2,x3,x1}=Sort[x/. Solve[A3 x^3+A2 x^2+A1 x+A0==0,x]];*)
(*\[Beta]=Sqrt[(x3-x2)/(x1-x2)];*)
(*SqA=2/Sqrt[A (x1-x2)];*)
(*JtoLframeEulMat0=computeEulerMatrix[EulMat . lvec];*)
(*r0Lframe=JtoLframeEulMat0 . EulMat . rvec;*)
(*s1vecLframe0=JtoLframeEulMat0 . EulMat . s1vec;*)
(*s2vecLframe0=JtoLframeEulMat0 . EulMat . s2vec;*)
(**)
(*a0=-(1/(2 h));e0=Sqrt[1+2 h l^2];*)
(*\[Phi]s1=ArcTan[s1vecLframe0[[1]],s1vecLframe0[[2]]];\[Phi]s2=ArcTan[s2vecLframe0[[1]],s2vecLframe0[[2]]];*)
(*s1p=Sqrt[s1vecLframe0[[1]]^2+s1vecLframe0[[2]]^2];s2p=Sqrt[s2vecLframe0[[1]]^2+s2vecLframe0[[2]]^2];*)
(*a=m2/M s1p;b=m1/M s2p;*)
(*\[Phi]s=ArcTan[a Cos[\[Phi]s1]+b Cos[\[Phi]s2],a Sin[\[Phi]s1]+b Sin[\[Phi]s2]];*)
(*sp2=a^2+b^2+2a b Cos[\[Phi]s1-\[Phi]s2];*)
(**)
(*\[Delta]l20=\[Epsilon] (2 \[Nu] h Dot[s1vec,s2vec]+2/r (Dot[rvec/r,mathcalSvec])^2-Dot[pvec,mathcalSvec]^2);*)
(*ltilde2=l^2+\[Delta]l20;*)
(*\[Delta]l2avg=\[Epsilon] (2 \[Nu] h Dot[s1vec,s2vec]+sp2/(2 ltilde2) (1-e0^2+e0^2 Cos[2 \[Phi]s]));*)
(*lavg=Sqrt[ltilde2-\[Delta]l2avg];*)
(**)
(*(*2PN QKP Orbital Elements*)*)
(*n=2 Sqrt[2] (-h)^(3/2)*(1+ o 1/4 \[Epsilon] h (15-\[Nu])+ o \[Epsilon]^2*(3/2 (-5+2 \[Nu]) (2 Sqrt[2] (-h)^(3/2))/lavg+1/32 (555+30 \[Nu]+11 \[Nu]^2) h^2));*)
(*nunscaled=n/M;*)
(*ar=-1/(2 h)*(1+o 1/2 \[Epsilon] h (7-\[Nu])- 1/2 \[Epsilon] h /lavg^2 (4 lseff-2 mathcalS2+3 sp2)+ o 1/4 \[Epsilon]^2 (2 (17-11 \[Nu]) h/lavg^2+(1+10 \[Nu]+\[Nu]^2) h^2));*)
(*er=Sqrt[1+2 h lavg^2-o \[Epsilon] (2 (6-\[Nu]) h+ 5 (3-\[Nu]) h^2 lavg^2)+\[Epsilon] 2 h/lavg^2 (1+h lavg^2) (4 lseff-2 mathcalS2+3 sp2)+ o \[Epsilon]^2 (-2 (17-11 \[Nu]) h/lavg^2+(26+\[Nu]+\[Nu]^2) h^2+(80-55 \[Nu]+4 \[Nu]^2) h^3 lavg^2)];*)
(*et=Sqrt[1+2 h lavg^2+o \[Epsilon] ( 4 (1-\[Nu]) h+(17-7 \[Nu]) h^2 lavg^2)+\[Epsilon] h/lavg^2 (4 lseff-2 mathcalS2+3 sp2)+ o \[Epsilon]^2 ((11 \[Nu]-17) h/lavg^2+2 (2+\[Nu]+5 \[Nu]^2) h^2+(112-47 \[Nu]+16 \[Nu]^2) h^3 lavg^2+3 (2 \[Nu]-5) (1+2 h lavg^2) (2 Sqrt[2] (-h)^(3/2))/lavg)];*)
(*e\[Phi]=o Sqrt[1+2 h lavg^2+\[Epsilon] h (-( 12-4 \[CapitalDelta])-( 15- \[Nu]-8 \[CapitalDelta]) h lavg^2+1/lavg^2 (3+4 h lavg^2) (4 lseff-2 mathcalS2+3 sp2)-2 (1+2 h lavg^2) \[Lambda] ((2 \[CapitalDelta]-\[Nu])+3 s2/lavg \[Mu]/m2 \[CapitalSigma]2))+ \[Epsilon]^2 (1/8 (-408+232 \[Nu]+15 \[Nu]^2+64 \[CapitalDelta] (4-5/2 \[Nu]+\[CapitalDelta])) h/lavg^2-1/2 (16-88 \[Nu]-9 \[Nu]^2-12 \[CapitalDelta] (1-9 \[Nu]+14/3 \[CapitalDelta])) h^2+1/2 (160-30 \[Nu]+3 \[Nu]^2-16 \[CapitalDelta] (10+3 \[Nu]-3 \[CapitalDelta])) h^3 lavg^2)]+(1-o) Sqrt[1+2 h lavg^2+4 \[Epsilon] h (1+2 h lavg^2) \[CapitalDelta] +(h (64+224 h lavg^2+192 h^2 lavg^4) \[CapitalDelta]^2 \[Epsilon]^2)/(8 lavg^2)+\[Epsilon] (-4 h (-3-4 h lavg^2) (lseff/lavg^2+(3 sp2-2 mathcalS2)/lavg^2/4 )-2 h (1+2 h lavg^2) \[Lambda] (-\[Nu]+2 \[CapitalDelta]+3 m1 s2 \[CapitalSigma]2/lavg/M))];*)
(*ft=- o 1/8 \[Nu] (4+\[Nu]) Sqrt[1+2 h lavg^2] (2 Sqrt[2] (-h)^(3/2))/lavg;*)
(*gt= o 3/2 (5-2 \[Nu]) (2 Sqrt[2] (-h)^(3/2))/lavg;*)
(*f\[Phi]=o 1/8 (\[Nu]-3 \[Nu]^2-\[CapitalDelta] (8-5 \[Nu]+2 \[CapitalDelta])) (1+2 h lavg^2)/lavg^4-(1-o)\[CapitalDelta]^2/4(1+2 h lavg^2)/lavg^4;*)
(*g\[Phi]=-o 3 \[Nu]^2/32 (1+2 h lavg^2)^(3/2)/lavg^4;*)
(*\[CapitalPhi]=o (1+\[Epsilon]/lavg^2*( 3-\[CapitalDelta]-3/(4 lavg^2) (4 lseff-2 mathcalS2+3 sp2)+1/2 \[Lambda] ((2 \[CapitalDelta]-\[Nu])+3 s2/lavg \[Mu]/m2 \[CapitalSigma]2)+ \[Epsilon]/(4 lavg^2) (105-30 \[Nu]-60 \[CapitalDelta]+15 \[CapitalDelta] \[Nu]-2 h lavg^2 (-15+6 \[Nu]+\[CapitalDelta] (18-13 \[Nu])))))+*)
(*(1-o)(1+\[Epsilon]/lavg^2*( -\[CapitalDelta]-3/(4 lavg^2) (4 lseff-2 mathcalS2+3 sp2)+1/2 \[Lambda] ((2 \[CapitalDelta]-\[Nu])+3 s2/lavg \[Mu]/m2 \[CapitalSigma]2)));*)
(*hr=-sp2/(4 lavg^2);*)
(*h\[Phi]1=-1/2 Sqrt[1+2 h lavg^2] sp2/lavg^4;*)
(*h\[Phi]2=-sp2/(8 lavg^4);*)
(*d=((2+er^2-3 er et)/(2 ar^3 (1-er^2)^(5/2)))^(-1/3);*)
(**)
(*(*Alphas and Betas*)*)
(*\[Alpha]1l=m1/(m1-m2) (j+l+s2 \[CapitalSigma]2)/s1;*)
(*\[Alpha]2l=m1/(m1-m2) (-j+l+s2 \[CapitalSigma]2)/s1;*)
(*\[Beta]1l=(3 m1)/(4 (m1^2-m2^2)) 1/s1 (1-\[Lambda]) (m1 j^2+m2 l^2+(m1+m2) j l-(m1-m2) s1 (s1+s2 \[CapitalSigma]1)+(m2 l+m1 j) s2 \[CapitalSigma]2);*)
(*\[Beta]2l=(3 m1)/(4 (m1^2-m2^2)) 1/s1 (1-\[Lambda]) (m1 j^2+m2 l^2-(m1+m2) j l-(m1-m2) s1 (s1+s2 \[CapitalSigma]1)+(m2 l-m1 j) s2 \[CapitalSigma]2);*)
(*\[Beta]3l=(j \[Nu])/2;*)
(**)
(*\[Alpha]1s1=m1/m2 1/l (-j+s1+s2 \[CapitalSigma]1);*)
(*\[Alpha]2s1=m1/m2 1/l (j+s1+s2 \[CapitalSigma]1);*)
(*\[Beta]1s1=m1/(4 m2 l) ((2 \[Delta]2-3 \[Mu]/m2 \[Lambda]) j^2-(2 \[Delta]1-3 \[Mu]/m1 \[Lambda]) l^2-\[Nu] (s1^2+s2^2+2 s1 s2 \[CapitalSigma]1+2 l s2 \[CapitalSigma]2)-3 ((2 m1-m2)/(m1+m2)) (1-\[Lambda]) j s1+3 (m1^2-m2^2)/(m1+m2)^2 (1-\[Lambda]) (s1^2+s1 s2 \[CapitalSigma]1)-3 (1-\[Lambda])/(m1+m2) (m1 j \[CapitalSigma]1+m2 l \[CapitalSigma]2) s2);*)
(*\[Beta]2s1=m1/(4 m2 l) ((2 \[Delta]2-3 \[Mu]/m2 \[Lambda]) j^2-(2 \[Delta]1-3 \[Mu]/m1 \[Lambda]) l^2-\[Nu] (s1^2+s2^2+2 s1 s2 \[CapitalSigma]1+2 l s2 \[CapitalSigma]2)+3 ((2 m1-m2)/(m1+m2)) (1-\[Lambda]) j s1+3 (m1^2-m2^2)/(m1+m2)^2 (1-\[Lambda]) (s1^2+s1 s2 \[CapitalSigma]1)-3 (1-\[Lambda])/(m1+m2) (-m1 j \[CapitalSigma]1+m2 l \[CapitalSigma]2) s2);*)
(*\[Beta]3s1=(\[Delta]2-3 \[Mu]/(2 m2) \[Lambda]) j;*)
(**)
(*(*Compute u0, t0 and \[CapitalUpsilon]0*)*)
(*\[Beta]e\[Phi]=e\[Phi]/(1+Sqrt[1-e\[Phi]^2]);*)
(*\[Beta]er=er/(1+(1-er^2)^(1/2));*)
(*drdt0=Sign[pvec . rvec/r+o \[Epsilon] (-6-4 \[Nu]+p^2 r (-1+3 \[Nu])) pvec . rvec/2 r^2+o \[Epsilon]^2 (r (40+88 \[Nu]-4 p^2 r (-5+20 \[Nu]+4 \[Nu]^2)+3 p^4 r^2 (1-5 \[Nu]+5 \[Nu]^2)) pvec . rvec-16 o \[Nu]^2 (pvec . rvec)^3)/8 r^4];*)
(*u0test=ArcCos[Clip[(r/ar-1)/(-er),{-1,1}]];*)
(*Absu0=u/. FindRoot[r==ar (1-er Cos[u])+\[Epsilon] hr Cos[2(u+2 ArcTan[(\[Beta]e\[Phi] Sin[u])/(1-\[Beta]e\[Phi] Cos[u])])-2*\[Phi]s],{u,u0test}];*)
(*u0=drdt0*Absu0;*)
(*ve\[Phi]0=u0+2 ArcTan[(\[Beta]e\[Phi] Sin[u0])/(1-\[Beta]e\[Phi] Cos[u0])];*)
(*ver0=u0+2 ArcTan[(\[Beta]er Sin[u0])/(1-\[Beta]er Cos[u0])];*)
(*t0=-(u0-et Sin[u0]+\[Epsilon]^2 (ft Sin[ve\[Phi]0]+gt (ve\[Phi]0-u0)))/nunscaled;*)
(*sign=If[(M-\[Lambda] \[Mu]) Dot[lvec,Cross[s1vec,s2vec]]>0,1,-1];*)
(*cos\[Kappa]10=Dot[lvec,s1vec]/(l s1);*)
(**)
(*If[AVG=="Yes",Int30=(2+er^2-3 er et)/(2 ar^3 (1-er^2)^(5/2) n) (u0-et Sin[u0]),Int30=(1/(2 ar^3 n))*(((2+er^2-3 er et) ver0)/(1-er^2)^(5/2)+((-er+et) Sin[u0])/((-1+er^2) (-1+er Cos[u0])^2)+((-3 er+et+2 er^2 et) Sin[u0])/((-1+er^2)^2 (-1+er Cos[u0])))];*)
(*\[Alpha]=sign*2/Sqrt[A (x1-x2)]*EllipticF[ArcSin[Sqrt[(cos\[Kappa]10-x2)/(x3-x2)]],\[Beta]^2]-(\[Epsilon]*Int30);*)
(*\[CapitalUpsilon]0=0.5 Sqrt[A (x1-x2)] (\[Alpha]+\[Epsilon] Int30);*)
(**)
(*(*SolPieces mappings for L,S1,R*)*)
(*lvecJframe0=EulMat . lvec;*)
(*l\[Xi]10=sphericalAngles[lvecJframe0][[2]]+\[Pi]/2;*)
(*solPieceL10=SqA (\[Beta]1l EllipticPi[(x2-x3)/(\[Alpha]1l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]1l+x2)-\[Beta]2l EllipticPi[(x2-x3)/(\[Alpha]2l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]2l+x2)+\[Beta]3l \[CapitalUpsilon]0);*)
(*solPieceL20=l\[Xi]10-solPieceL10;*)
(**)
(*s1vecJframe0=EulMat . s1vec;*)
(*s1\[Xi]10=sphericalAngles[s1vecJframe0][[2]]+\[Pi]/2;*)
(*solPieceS110=SqA (\[Beta]1s1 EllipticPi[(x2-x3)/(\[Alpha]1s1+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]1s1+x2)-\[Beta]2s1 EllipticPi[(x2-x3)/(\[Alpha]2s1+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]2s1+x2)+\[Beta]3s1 \[CapitalUpsilon]0);*)
(*solPieceS120=s1\[Xi]10-solPieceS110;*)
(**)
(*r0Lframe=JtoLframeEulMat0 . EulMat . rvec;*)
(*r\[Phi]0=sphericalAngles[r0Lframe][[2]];*)
(*solPieceR10=SqA (\[Beta]1l EllipticPi[(x2-x3)/(\[Alpha]1l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]1l+x2)+\[Beta]2l EllipticPi[(x2-x3)/(\[Alpha]2l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]2l+x2));*)
(*solPieceR20=\[CapitalPhi] ve\[Phi]0+\[Epsilon]^2 (f\[Phi] Sin[2 ve\[Phi]0]+g\[Phi] Sin[3 ve\[Phi]0])+\[Epsilon] (h\[Phi]1 Sin[ve\[Phi]0-2 \[Phi]s]+h\[Phi]2 Sin[2 ve\[Phi]0-2 \[Phi]s]);*)
(**)
(*(*Frequencies*)*)
(*Nprec=Hypergeometric2F1[1/2,1/2,1,\[Beta]^2] (2 ar^3 n (1-er^2)^(5/2))/(\[Epsilon] Sqrt[A (x1-x2)] (2+er^2-3 et er));*)
(*Uprec=2 \[Pi] Nprec;*)
(*Tprec=Uprec/n M;*)
(*Torb=2 \[Pi]/nunscaled;*)
(*freq\[Xi]1L=(\[Epsilon] ((\[Beta]1l EllipticPi[(x2-x3)/(x2+\[Alpha]1l),\[Beta]^2])/(x2+\[Alpha]1l)-(\[Beta]2l EllipticPi[(x2-x3)/(x2+\[Alpha]2l),\[Beta]^2])/(x2+\[Alpha]2l)+\[Beta]3l EllipticK[\[Beta]^2]))/(d^3 M EllipticK[\[Beta]^2]);*)
(*freqcos\[Kappa]1=nunscaled/Nprec;*)
(*Return[N[{c,M,\[Mu],\[Nu],rvec,r,pvec,p,SS10,SS20,s1vec,s2vec,s1,s2,lvec,l,jvec,j,\[Sigma]1,\[Sigma]2,\[Lambda],\[Delta]1,\[Delta]2,\[Delta],\[CapitalDelta],lseff,mathcalS2,h,\[CapitalSigma]1,\[CapitalSigma]2,s1vecLframe0,s2vecLframe0,\[Delta]l20,ltilde2,\[Delta]l2avg,lavg,a0,e0,\[Phi]s,sp2,ar,er,et,e\[Phi],n,nunscaled,ft,gt,f\[Phi],g\[Phi],\[CapitalPhi],hr,h\[Phi]1,h\[Phi]2,d,A3,A2,A1,A0,A,x2,x3,x1,\[Beta],SqA,\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Beta]3l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]3s1,EulMat,InvEulMat,drdt0,u0test,Absu0,u0,\[Beta]e\[Phi],\[Beta]er,ve\[Phi]0,ver0,t0,cos\[Kappa]10,Int30,sign,\[Alpha],\[CapitalUpsilon]0,lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,s1\[Xi]10,solPieceS110,solPieceS120,JtoLframeEulMat0,r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,Nprec,Uprec,Tprec,Torb,freqcos\[Kappa]1,freq\[Xi]1L}]];];*)
(**)
(**)
(**)
(**)
(**)
(*(*==*)(*TIME PROPAGATION MODULE (2S)*)(*==*)*)
(**)
(*Hflow2SList[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,AVG_,ORB_,tList_]:=Module[{pi,c,M,\[Mu],\[Nu],rvec,r,pvec,p,SS10,SS20,s1vec,s2vec,s1,s2,lvec,l,jvec,j,\[Sigma]1,\[Sigma]2,\[Lambda],\[Delta]1,\[Delta]2,\[Delta],\[CapitalDelta],lseff,mathcalS2,h,\[CapitalSigma]1,\[CapitalSigma]2,s1vecLframe0,s2vecLframe0,\[Delta]l20,ltilde2,\[Delta]l2avg,lavg,a0,e0,spVecX,spVecY,\[Phi]s,sp2,ar,er,et,e\[Phi],n,nunscaled,ft,gt,f\[Phi],g\[Phi],\[CapitalPhi],hr,h\[Phi]1,h\[Phi]2,d,A3,A2,A1,A0,A,x2,x3,x1,\[Beta],SqA,\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Beta]3l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]3s1,EulMat,InvEulMat,drdt0,u0test,Absu0,u0,\[Beta]e\[Phi],\[Beta]er,ve\[Phi]0,ver0,t0,cos\[Kappa]10,Int30,sign,\[Alpha],\[CapitalUpsilon]0,lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,s1\[Xi]10,solPieceS110,solPieceS120,JtoLframeEulMat0,r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,Nprec,Uprec,Tprec,Torb,freqcos\[Kappa]1,freq\[Xi]1L,computeForTime},*)
(**)
(*pi=3.141592653589793`;*)
(*{c,M,\[Mu],\[Nu],rvec,r,pvec,p,SS10,SS20,s1vec,s2vec,s1,s2,lvec,l,jvec,j,\[Sigma]1,\[Sigma]2,\[Lambda],\[Delta]1,\[Delta]2,\[Delta],\[CapitalDelta],lseff,mathcalS2,h,\[CapitalSigma]1,\[CapitalSigma]2,s1vecLframe0,s2vecLframe0,\[Delta]l20,ltilde2,\[Delta]l2avg,lavg,a0,e0,\[Phi]s,sp2,ar,er,et,e\[Phi],n,nunscaled,ft,gt,f\[Phi],g\[Phi],\[CapitalPhi],hr,h\[Phi]1,h\[Phi]2,d,A3,A2,A1,A0,A,x2,x3,x1,\[Beta],SqA,\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Beta]3l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]3s1,EulMat,InvEulMat,drdt0,u0test,Absu0,u0,\[Beta]e\[Phi],\[Beta]er,ve\[Phi]0,ver0,t0,cos\[Kappa]10,Int30,sign,\[Alpha],\[CapitalUpsilon]0,lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,s1\[Xi]10,solPieceS110,solPieceS120,JtoLframeEulMat0,r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,Nprec,Uprec,Tprec,Torb,freqcos\[Kappa]1,freq\[Xi]1L}=computeBaseQuantities2S[m1,m2,R0,P0,S10,S20,\[Epsilon],AVG,ORB];*)
(**)
(*(*Evolution for time t*)*)
(*computeForTime[tmax_]:=Module[{o,fve\[Phi],findu,umax,cosu,sinu,ve\[Phi],ver,Int3,\[CapitalUpsilon],JacAmp,cos\[Kappa]1,*)
(*solPieceL1,l\[Xi]1sol,cos\[Kappa]2,lvecAzimuthAngle,lvecPolarAngle,LsolJframe,Lsol,*)
(*solPieceS11,s1\[Xi]1sol,cos\[Gamma],s1vecAzimuthAngle, s1vecPolarAngle, S1sol,S2sol,*)
(*JtoLframeEulMat,s1vecLframe,s2vecLframe,U\[Phi]s1,U\[Phi]s2,Us1p,Us2p,Ua,Ub,U\[Phi]s,Usp2,Us1vec,Us2vec,Ulvec,Ulseff,U\[Lambda],UmathcalSvec,UmathcalS2,U\[Delta]l2avg,Ulavg,*)
(*Un,Ununscaled,Uar,Uer,Uet,Ue\[Phi],Uft,Ugt,Uf\[Phi],Ug\[Phi],U\[CapitalPhi],Uhr,Uh\[Phi]1,Uh\[Phi]2,Uumax,Usinu,Ucosu,Uve\[Phi],*)
(*U\[Beta]e\[Phi],Ufve\[Phi],Ufindu,U\[Beta]er,Uver,UInt3,U\[CapitalUpsilon],UJacAmp,solPieceR1,solPieceR2,solPieceR3,solPieceR4,rvecAzimuthAngleLframe,rMagnitude,Rsol},*)
(**)
(*If[ORB=="Yes", o = 1];*)
(*If[ORB=="No", o = 0];*)
(**)
(*\[Beta]e\[Phi]=e\[Phi]/(1+Sqrt[1-e\[Phi]^2]);*)
(*fve\[Phi]=u+2. ArcTan[(\[Beta]e\[Phi] Sin[u])/(1-\[Beta]e\[Phi] Cos[u])];*)
(**)
(*findu[t_]:=Module[{target,initialGuess},target=nunscaled (t-t0);*)
(*initialGuess=target;*)
(*FindRoot[target==u-et Sin[u]+\[Epsilon]^2 (ft Sin[fve\[Phi]]+gt (fve\[Phi]-u)),{u,initialGuess},Method->"Newton",WorkingPrecision->MachinePrecision]];*)
(**)
(*umax=u/. findu[tmax];*)
(*cosu=Cos[umax];sinu=Sin[umax];*)
(*ve\[Phi]=umax+2. ArcTan[(\[Beta]e\[Phi] sinu)/(1-\[Beta]e\[Phi] cosu)];*)
(*ver=umax+2. ArcTan[(\[Beta]er sinu)/(1-\[Beta]er cosu)];*)
(**)
(*If[AVG=="Yes",Int3=(2+er^2-3 er et)/(2 ar^3 (1-er^2)^(5/2) n) (umax-et sinu),Int3=(1./(2. ar^3. n)) (((2.+er^2.-3. er et) ver)/(1.-er^2.)^(5./2.)+((-er+et) sinu)/((-1.+er^2.) (-1.+er cosu)^2.)+((-3. er+et+2. er^2. et) sinu)/((-1.+er^2.)^2. (-1.+er cosu)))];*)
(*\[CapitalUpsilon]=0.5 Sqrt[A (x1-x2)] (\[Alpha]+\[Epsilon] Int3);*)
(*JacAmp=JacobiAmplitude[\[CapitalUpsilon],\[Beta]^2];*)
(*cos\[Kappa]1=x2+(x3-x2) JacobiSN[\[CapitalUpsilon],\[Beta]^2]^2;*)
(**)
(*(*L Vector Evolution*)*)
(*solPieceL1=SqA (\[Beta]1l EllipticPi[(x2-x3)/(\[Alpha]1l+x2),JacAmp,\[Beta]^2]/(\[Alpha]1l+x2)*)
(*-\[Beta]2l EllipticPi[(x2-x3)/(\[Alpha]2l+x2),JacAmp,\[Beta]^2]/(\[Alpha]2l+x2)*)
(*+\[Beta]3l \[CapitalUpsilon]);*)
(*l\[Xi]1sol=solPieceL1+solPieceL20;*)
(*cos\[Kappa]2=\[CapitalSigma]2-m2 s1/(m1 s2) cos\[Kappa]1;*)
(*lvecAzimuthAngle=-pi/2.+l\[Xi]1sol;*)
(*lvecPolarAngle=ArcCos[(l^2+l s1 cos\[Kappa]1+l s2 cos\[Kappa]2)/(l j)];*)
(*LsolJframe=\[Mu] M vectorComponents[l,lvecPolarAngle,lvecAzimuthAngle];*)
(*Lsol=(InvEulMat . LsolJframe);*)
(**)
(*(*S1 Vector Evolution*)*)
(*solPieceS11=SqA (\[Beta]1s1 EllipticPi[(x2-x3)/(\[Alpha]1s1+x2),JacAmp,\[Beta]^2]/(\[Alpha]1s1+x2)*)
(*-\[Beta]2s1 EllipticPi[(x2-x3)/(\[Alpha]2s1+x2),JacAmp,\[Beta]^2]/(\[Alpha]2s1+x2)*)
(*+\[Beta]3s1 \[CapitalUpsilon]);*)
(*s1\[Xi]1sol=solPieceS11+solPieceS120;*)
(*cos\[Gamma]=\[CapitalSigma]1-l (m1-m2)/(m1 s2) cos\[Kappa]1;*)
(*s1vecAzimuthAngle=-pi/2.+s1\[Xi]1sol;*)
(*s1vecPolarAngle=ArcCos[(s1^2.+l s1 cos\[Kappa]1+s1 s2 cos\[Gamma])/(s1 j)];*)
(*S1sol=\[Mu] M (InvEulMat . vectorComponents[s1,s1vecPolarAngle,s1vecAzimuthAngle]);*)
(**)
(*(*S2 Vector Evolution*)*)
(*S2sol=(jvec*\[Mu]*M)-Lsol-S1sol;*)
(**)
(*(*Dynamic "U"pdating for R Vector*)*)
(*JtoLframeEulMat=computeEulerMatrix[LsolJframe];*)
(*s1vecLframe=JtoLframeEulMat . EulMat . S1sol/(\[Mu] M);*)
(*s2vecLframe=JtoLframeEulMat . EulMat . S2sol/(\[Mu] M);*)
(**)
(*a0=-(1/(2 h));e0=Sqrt[1+2 h l^2];*)
(*U\[Phi]s1=ArcTan[s1vecLframe[[1]],s1vecLframe[[2]]];*)
(*U\[Phi]s2=ArcTan[s2vecLframe[[1]],s2vecLframe[[2]]];*)
(*Us1p=Sqrt[s1vecLframe[[1]]^2+s1vecLframe[[2]]^2];*)
(*Us2p=Sqrt[s2vecLframe[[1]]^2+s2vecLframe[[2]]^2];*)
(*Ua=m2/M Us1p;Ub=m1/M Us2p;*)
(*U\[Phi]s=ArcTan[Ua Cos[U\[Phi]s1]+Ub Cos[U\[Phi]s2],Ua Sin[U\[Phi]s1]+Ub Sin[U\[Phi]s2]];*)
(*Usp2=Ua^2+Ub^2+2Ua Ub Cos[U\[Phi]s1-U\[Phi]s2];*)
(**)
(*Us1vec=S1sol/(\[Mu] M);Us2vec=S2sol/(\[Mu] M);Ulvec=Lsol/(\[Mu] M);*)
(*Ulseff=Dot[Ulvec,\[Delta]1 Us1vec+\[Delta]2 Us2vec];*)
(*U\[Lambda]=Dot[Ulvec,\[Sigma]1 Us1vec+\[Sigma]2 Us2vec]/Dot[Ulvec,Ulvec];*)
(*UmathcalSvec=(m2/M) Us1vec+(m1/M) Us2vec;*)
(*UmathcalS2=Norm[UmathcalSvec]^2;*)
(*U\[Delta]l2avg=\[Epsilon] (2 \[Nu] h Dot[Us1vec,Us2vec]+Usp2/(2 ltilde2) (1-e0^2+e0^2 Cos[2 U\[Phi]s]));*)
(*Ulavg=Sqrt[ltilde2-U\[Delta]l2avg];*)
(*(*Ulavg=lavg;*)*)
(**)
(*Un=2 Sqrt[2] (-h)^(3/2)*(1+ o 1/4 \[Epsilon] h (15-\[Nu])+ o \[Epsilon]^2*(3/2 (-5+2 \[Nu]) (2 Sqrt[2] (-h)^(3/2))/Ulavg+1/32 (555+30 \[Nu]+11 \[Nu]^2) h^2));*)
(*Ununscaled=Un/M;*)
(*Uar=-1/(2 h)*(1+o 1/2 \[Epsilon] h (7-\[Nu])- 1/2 \[Epsilon] h /Ulavg^2 (4 Ulseff-2 UmathcalS2+3 Usp2)+ o 1/4 \[Epsilon]^2 (2 (17-11 \[Nu]) h/Ulavg^2+(1+10 \[Nu]+\[Nu]^2) h^2));*)
(*Uer=Sqrt[1+2 h Ulavg^2-o \[Epsilon] (2 (6-\[Nu]) h+ 5 (3-\[Nu]) h^2 Ulavg^2)+\[Epsilon] 2 h/Ulavg^2 (1+h Ulavg^2) (4 Ulseff-2 UmathcalS2+3 Usp2)+ o \[Epsilon]^2 (-2 (17-11 \[Nu]) h/Ulavg^2+(26+\[Nu]+\[Nu]^2) h^2+(80-55 \[Nu]+4 \[Nu]^2) h^3 Ulavg^2)];*)
(*Uet=Sqrt[1+2 h Ulavg^2+o \[Epsilon] ( 4 (1-\[Nu]) h+(17-7 \[Nu]) h^2 Ulavg^2)+\[Epsilon] h/Ulavg^2 (4 Ulseff-2 UmathcalS2+3 Usp2)+ o \[Epsilon]^2 ((11 \[Nu]-17) h/Ulavg^2+2 (2+\[Nu]+5 \[Nu]^2) h^2+(112-47 \[Nu]+16 \[Nu]^2) h^3 Ulavg^2+3 (2 \[Nu]-5) (1+2 h Ulavg^2) (2 Sqrt[2] (-h)^(3/2))/Ulavg)];*)
(*Ue\[Phi]=o Sqrt[1+2 h Ulavg^2+\[Epsilon] h (-( 12-4 \[CapitalDelta])-( 15- \[Nu]-8 \[CapitalDelta]) h Ulavg^2+1/Ulavg^2 (3+4 h Ulavg^2) (4 Ulseff-2 UmathcalS2+3 Usp2)-2 (1+2 h Ulavg^2) U\[Lambda] ((2 \[CapitalDelta]-\[Nu])+3 s2/Ulavg \[Mu]/m2 \[CapitalSigma]2))+ \[Epsilon]^2 (1/8 (-408+232 \[Nu]+15 \[Nu]^2+64 \[CapitalDelta] (4-5/2 \[Nu]+\[CapitalDelta])) h/Ulavg^2-1/2 (16-88 \[Nu]-9 \[Nu]^2-12 \[CapitalDelta] (1-9 \[Nu]+14/3 \[CapitalDelta])) h^2+1/2 (160-30 \[Nu]+3 \[Nu]^2-16 \[CapitalDelta] (10+3 \[Nu]-3 \[CapitalDelta])) h^3 Ulavg^2)]+(1-o) Sqrt[1+2 h Ulavg^2+4 \[Epsilon] h (1+2 h Ulavg^2) \[CapitalDelta] +(h (64+224 h Ulavg^2+192 h^2 Ulavg^4) \[CapitalDelta]^2 \[Epsilon]^2)/(8 Ulavg^2)+\[Epsilon] (-4 h (-3-4 h Ulavg^2) (Ulseff/Ulavg^2+(3 Usp2-2 UmathcalS2)/Ulavg^2/4 )-2 h (1+2 h Ulavg^2) U\[Lambda] (-\[Nu]+2 \[CapitalDelta]+3 m1 s2 \[CapitalSigma]2/Ulavg/M))];*)
(*Uft=- o 1/8 \[Nu] (4+\[Nu]) Sqrt[1+2 h Ulavg^2] (2 Sqrt[2] (-h)^(3/2))/Ulavg;*)
(*Ugt= o 3/2 (5-2 \[Nu]) (2 Sqrt[2] (-h)^(3/2))/Ulavg;*)
(*Uf\[Phi]=o 1/8 (\[Nu]-3 \[Nu]^2-\[CapitalDelta] (8-5 \[Nu]+2 \[CapitalDelta])) (1+2 h Ulavg^2)/Ulavg^4-(1-o)\[CapitalDelta]^2/4(1+2 h Ulavg^2)/Ulavg^4;*)
(*Ug\[Phi]=-o 3 \[Nu]^2/32 (1+2 h Ulavg^2)^(3/2)/Ulavg^4;*)
(*U\[CapitalPhi]=o (1+\[Epsilon]/Ulavg^2*( 3-\[CapitalDelta]-3/(4 Ulavg^2) (4 Ulseff-2 UmathcalS2+3 Usp2)+1/2 U\[Lambda] ((2 \[CapitalDelta]-\[Nu])+3 s2/Ulavg \[Mu]/m2 \[CapitalSigma]2)+ \[Epsilon]/(4 Ulavg^2) (105-30 \[Nu]-60 \[CapitalDelta]+15 \[CapitalDelta] \[Nu]-2 h Ulavg^2 (-15+6 \[Nu]+\[CapitalDelta] (18-13 \[Nu])))))+*)
(*(1-o)(1+\[Epsilon]/Ulavg^2*( -\[CapitalDelta]-3/(4 Ulavg^2) (4 Ulseff-2 UmathcalS2+3 Usp2)+1/2 U\[Lambda] ((2 \[CapitalDelta]-\[Nu])+ 3 s2/Ulavg \[Mu]/m2 \[CapitalSigma]2)));*)
(**)
(**)
(*Uhr=-Usp2/(4 Ulavg^2);*)
(*Uh\[Phi]1=-1/2 Sqrt[1+2 h Ulavg^2] Usp2/Ulavg^4;*)
(*Uh\[Phi]2=-Usp2/(8 Ulavg^4);*)
(**)
(*U\[Beta]e\[Phi]=Ue\[Phi]/(1+Sqrt[1-Ue\[Phi]^2]);*)
(*Ufve\[Phi]=u+2. ArcTan[(U\[Beta]e\[Phi] Sin[u])/(1-U\[Beta]e\[Phi] Cos[u])];*)
(**)
(*Ufindu[t_]:=Module[{target,initialGuess},target=Ununscaled (t-t0);*)
(*initialGuess=target;*)
(*FindRoot[target==u-Uet Sin[u]+\[Epsilon]^2 (Uft Sin[Ufve\[Phi]]+Ugt (Ufve\[Phi]-u)),{u,initialGuess},Method->"Newton",WorkingPrecision->MachinePrecision]];*)
(*Uumax=u/. Ufindu[tmax];*)
(*Usinu=Sin[Uumax];Ucosu=Cos[Uumax];*)
(*Uve\[Phi]=Uumax+2. ArcTan[(U\[Beta]e\[Phi] Usinu)/(1-U\[Beta]e\[Phi] Ucosu)];*)
(*U\[Beta]er=Uer/(1+Sqrt[1-Uer^2]);*)
(*Uver=Uumax+2. ArcTan[(U\[Beta]er Usinu)/(1-U\[Beta]er Ucosu)];*)
(**)
(*If[AVG=="Yes",UInt3=(2+Uer^2-3 Uer Uet)/(2 Uar^3 (1-Uer^2)^(5/2) Un) (Uumax-Uet Usinu),UInt3=(1./(2. Uar^3. Un)) (((2.+Uer^2.-3. Uer Uet) Uver)/(1.-Uer^2.)^(5./2.)+((-Uer+Uet) Usinu)/((-1.+Uer^2.) (-1.+Uer Ucosu)^2.)+((-3. Uer+Uet+2. Uer^2. Uet) Usinu)/((-1.+Uer^2.)^2. (-1.+Uer Ucosu)))];*)
(*U\[CapitalUpsilon]=0.5 Sqrt[A (x1-x2)] (\[Alpha]+\[Epsilon] UInt3);*)
(*UJacAmp=JacobiAmplitude[U\[CapitalUpsilon],\[Beta]^2];*)
(**)
(*solPieceR1=  SqA (\[Beta]1l EllipticPi[(x2-x3)/(\[Alpha]1l+x2),UJacAmp,\[Beta]^2]/(\[Alpha]1l+x2)*)
(*+\[Beta]2l EllipticPi[(x2-x3)/(\[Alpha]2l+x2),UJacAmp,\[Beta]^2]/(\[Alpha]2l+x2));*)
(*solPieceR2=U\[CapitalPhi] Uve\[Phi]+(\[Epsilon]^2 (Uf\[Phi] Sin[2 Uve\[Phi]]+Ug\[Phi] Sin[3 Uve\[Phi]])+\[Epsilon] (Uh\[Phi]1 Sin[Uve\[Phi]-2 U\[Phi]s]+Uh\[Phi]2 Sin[2 Uve\[Phi]-2 U\[Phi]s]));*)
(*solPieceR3=solPieceR1+solPieceR2;*)
(*solPieceR4=r\[Phi]0-(solPieceR10+solPieceR20);*)
(*rvecAzimuthAngleLframe=solPieceR3+solPieceR4;*)
(*(*rvecAzimuthAngleLframe=AzimuthalRvectorLframe[tmax,Num2S,data][[1]];*)*)
(**)
(*rMagnitude=Uar (1-Uer Ucosu)+\[Epsilon] Uhr Cos[2 Uve\[Phi]-2 U\[Phi]s];*)
(**)
(*Rsol=M (InvEulMat . Transpose[JtoLframeEulMat] . vectorComponents[rMagnitude,Pi/2,rvecAzimuthAngleLframe]);*)
(*{(*1*)Rsol,(*2*)Lsol,(*3*)S1sol,(*4*)S2sol,(*5*)Tprec,(*6*)Torb,(*7*)rvecAzimuthAngleLframe,(*8*)Transpose[JtoLframeEulMat],(*9*)vectorComponents[rMagnitude,Pi/2,rvecAzimuthAngleLframe]}];*)
(**)
(*Map[computeForTime,tList]];*)
(**)
(**)


(* ::Subsection::Closed:: *)
(*C. HN + H1PN + H2PN :  Fixed Spins*)


(* ::Input:: *)
(*computeBaseQuantitiesFixedSpin[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,AVG_, ORB_]:=Module[{*)
(*o,c,M,\[Mu],\[Nu],\[Delta],\[CapitalDelta],\[Sigma]1,\[Sigma]2,\[Delta]1,\[Delta]2,*)
(*rvec,r,pvec,p,SS10,SS20,s1vec,s2vec,s1,s2,lvec,l,jvec,j,EulMat,InvEulMat,*)
(*\[Lambda],lseff,mathcalSvec,mathcalS2,h,\[CapitalSigma]1,\[CapitalSigma]2,s1vecLframe0,s2vecLframe0,\[Phi]s1,\[Phi]s2,s1p,s2p,a,b,\[Phi]s,sp2,\[Delta]l20,ltilde2,\[Delta]l2avg,*)
(*lavg,a0,e0,ar,er,et,e\[Phi],n,nunscaled,ft,gt,f\[Phi],g\[Phi],\[CapitalPhi],hr,h\[Phi]1,h\[Phi]2,d,*)
(*A3,A2,A1,A0,A,x2,x3,x1,\[Beta],SqA,\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Beta]3l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]3s1,*)
(*drdt0,u0test,Absu0,u0,\[Beta]e\[Phi],\[Beta]er,ve\[Phi]0,ver0,t0,cos\[Kappa]10,Int30,sign,\[Alpha],\[CapitalUpsilon]0,lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,*)
(*s1\[Xi]10,solPieceS110,solPieceS120,JtoLframeEulMat0,r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,*)
(*Nprec,Uprec,Tprec,Torb,freqcos\[Kappa]1,freq\[Xi]1L},*)
(**)
(*If[ORB=="Yes", o = 1];*)
(*If[ORB=="No", o = 0];*)
(**)
(*c=1/Sqrt[\[Epsilon]];*)
(*M=N[m1+m2];\[Mu]=N[m1 m2/M];\[Nu]=\[Mu]/M;\[Delta]=(m1-m2)/M;*)
(*rvec=N[R0/M];r=Norm[rvec];*)
(*pvec=N[P0/\[Mu]];p=Norm[pvec];*)
(*s1vec={0.,0.,0.};*)
(*s2vec={0.,0.,0.};*)
(*s1=0.;*)
(*s2=0.;*)
(**)
(*lvec=Cross[rvec,pvec];l=Norm[lvec];*)
(**)
(*EulMat=computeEulerMatrix[lvec];InvEulMat=Inverse[EulMat];*)
(**)
(*(*h=hN+h1PN+hSO+h2PN+HSS*)*)
(*h=p^2/2-1/r+ o \[Epsilon] (1/(2 r^2)+1/8 p^4 (-1+3 \[Nu])-(Dot[rvec/r,pvec]^2 \[Nu]+p^2 (3+\[Nu]))/(2 r))+ o \[Epsilon]^2 (-((1+3 \[Nu])/(4 r^3))+1/16 p^6 (1-5 \[Nu]+5 \[Nu]^2)+(3 Dot[rvec/r,pvec]^2 \[Nu]+p^2 (5+8 \[Nu]))/(2 r^2)+(-3 Dot[rvec/r,pvec]^4 \[Nu]^2-2 Dot[rvec/r,pvec]^2 p^2 \[Nu]^2+p^4 (5-20 \[Nu]-3 \[Nu]^2))/(8 r));*)
(**)
(*r0Lframe=EulMat . rvec;*)
(**)
(**)
(*(*2PN QKP Orbital Elements*)*)
(*n=2 Sqrt[2] (-h)^(3/2)*(1+o 1/4 \[Epsilon] h (15-\[Nu])+o \[Epsilon]^2*(3/2 (-5+2 \[Nu]) (2 Sqrt[2] (-h)^(3/2))/l+1/32 (555+30 \[Nu]+11 \[Nu]^2) h^2)) ;*)
(*nunscaled=n/M;*)
(*ar=   -1/(2 h)*(1+o 1/2 \[Epsilon] h (7-\[Nu])+o 1/4 \[Epsilon]^2 (2 (17-11 \[Nu]) h/l^2+(1+10 \[Nu]+\[Nu]^2) h^2));*)
(*er=Sqrt[1+2 h l^2-o \[Epsilon] (2 (6-\[Nu]) h+5 (3-\[Nu]) h^2 l^2)+o \[Epsilon]^2 (-2 (17-11 \[Nu]) h/l^2+(26+\[Nu]+\[Nu]^2) h^2+(80-55 \[Nu]+4 \[Nu]^2) h^3 l^2)];*)
(*et=Sqrt[1+2 h l^2+o \[Epsilon] (4 (1-\[Nu]) h+(17-7 \[Nu]) h^2 l^2)+o \[Epsilon]^2 ((11 \[Nu]-17) h/l^2+2 (2+\[Nu]+5 \[Nu]^2) h^2+(112-47 \[Nu]+16 \[Nu]^2) h^3 l^2+3 (2 \[Nu]-5) (1+2 h l^2) (2 Sqrt[2] (-h)^(3/2))/l)];*)
(*e\[Phi]=1 +  2 h l^2   +  o(+ 12(-h)\[Epsilon]      -(15-\[Nu])h^2 l^2 \[Epsilon] -1/2 (16-88 \[Nu] -9 \[Nu]^2)h^2 \[Epsilon]^2    -1/2 (160-30 \[Nu]+3 \[Nu]^2)(-h)^3 l^2 \[Epsilon]^2 + 1/8 (408-232\[Nu]-15 \[Nu]^2) (-h)/l^2 \[Epsilon]^2  )    //Sqrt ;*)
(*ft=-o 1/8 \[Nu] (4+\[Nu]) Sqrt[1+2 h l^2] (2 Sqrt[2] (-h)^(3/2))/l;*)
(*gt=o 3/2 (5-2 \[Nu]) (2 Sqrt[2] (-h)^(3/2))/l;*)
(*f\[Phi]=o 1/8 (\[Nu]-3 \[Nu]^2) (1+2 h l^2)/l^4 ;*)
(*g\[Phi]=-o 3 \[Nu]^2/32 (1+2 h l^2)^(3/2)/l^4;*)
(*\[CapitalPhi]=o (1+\[Epsilon]/l^2*(3+\[Epsilon]/(4 l^2) (105-30 \[Nu]-2 h l^2 (-15+6 \[Nu]))))+(1-o);*)
(**)
(*(*============================*)*)
(**)
(*(*Compute u0, t0 and \[CapitalUpsilon]0*)*)
(*\[Beta]e\[Phi]=e\[Phi]/(1+Sqrt[1-e\[Phi]^2]);*)
(*\[Beta]er=er/(1+(1-er^2)^(1/2));*)
(*drdt0=Sign[pvec . rvec/r+o \[Epsilon] (-6-4 \[Nu]+p^2 r (-1+3 \[Nu])) pvec . rvec/2 r^2+o \[Epsilon]^2 (r (40+88 \[Nu]-4 p^2 r (-5+20 \[Nu]+4 \[Nu]^2)+3 p^4 r^2 (1-5 \[Nu]+5 \[Nu]^2)) pvec . rvec-16 o \[Nu]^2 (pvec . rvec)^3)/8 r^4];*)
(*u0test=ArcCos[Clip[(r/ar-1)/(-er),{-1,1}]];*)
(*Absu0=u/. FindRoot[r==ar (1-er Cos[u])(*+\[Epsilon] hr Cos[2(u+2 ArcTan[(\[Beta]e\[Phi] Sin[u])/(1-\[Beta]e\[Phi] Cos[u])])-2*\[Phi]s ]*),{u,u0test}];*)
(*u0=drdt0*Absu0;*)
(*ve\[Phi]0=u0+2 ArcTan[(\[Beta]e\[Phi] Sin[u0])/(1-\[Beta]e\[Phi] Cos[u0])];*)
(*ver0=u0+2 ArcTan[(\[Beta]er Sin[u0])/(1-\[Beta]er Cos[u0])];*)
(*t0=-(u0-et Sin[u0]+\[Epsilon]^2 (ft Sin[ve\[Phi]0]+gt (ve\[Phi]0-u0)))/nunscaled;*)
(**)
(**)
(*r\[Phi]0=sphericalAngles[r0Lframe][[2]];*)
(*(*solPieceR10=SqA (\[Beta]1l EllipticPi[(x2-x3)/(\[Alpha]1l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]1l+x2)+\[Beta]2l EllipticPi[(x2-x3)/(\[Alpha]2l+x2),JacobiAmplitude[\[CapitalUpsilon]0,\[Beta]^2],\[Beta]^2]/(\[Alpha]2l+x2));*)*)
(*solPieceR20=\[CapitalPhi] ve\[Phi]0+\[Epsilon]^2 (f\[Phi] Sin[2 ve\[Phi]0]+g\[Phi] Sin[3 ve\[Phi]0])(*+\[Epsilon] (h\[Phi]1 Sin[ve\[Phi]0-2 \[Phi]s]+h\[Phi]2 Sin[2 ve\[Phi]0-2 \[Phi]s])*);*)
(**)
(*Torb=2 \[Pi]/nunscaled;*)
(**)
(**)
(*Return[N[{c,M,\[Mu],\[Nu],rvec,r,pvec,p,lvec,l,\[Delta],h,ar,er,et,e\[Phi],n,nunscaled,ft,gt,f\[Phi],g\[Phi],\[CapitalPhi],EulMat,InvEulMat,drdt0,u0test,Absu0,u0,\[Beta]e\[Phi],\[Beta]er,ve\[Phi]0,ver0,t0,r0Lframe,r\[Phi]0,solPieceR20,Torb}]];];*)
(**)
(**)
(*(*===================*)*)
(**)
(*Hflow2SListFixedSpins[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,AVG_,ORB_,tList_]:=Module[{pi,c,M,\[Mu],\[Nu],rvec,r,pvec,p,SS10,SS20,s1vec,s2vec,s1,s2,lvec,l,jvec,j,\[Sigma]1,\[Sigma]2,\[Lambda],\[Delta]1,\[Delta]2,\[Delta],\[CapitalDelta],lseff,mathcalS2,h,\[CapitalSigma]1,\[CapitalSigma]2,s1vecLframe0,s2vecLframe0,\[Delta]l20,ltilde2,\[Delta]l2avg,lavg,a0,e0,spVecX,spVecY,\[Phi]s,sp2,ar,er,et,e\[Phi],n,nunscaled,ft,gt,f\[Phi],g\[Phi],\[CapitalPhi],hr,h\[Phi]1,h\[Phi]2,d,A3,A2,A1,A0,A,x2,x3,x1,\[Beta],SqA,\[Alpha]1l,\[Alpha]2l,\[Beta]1l,\[Beta]2l,\[Beta]3l,\[Alpha]1s1,\[Alpha]2s1,\[Beta]1s1,\[Beta]2s1,\[Beta]3s1,EulMat,InvEulMat,drdt0,u0test,Absu0,u0,\[Beta]e\[Phi],\[Beta]er,ve\[Phi]0,ver0,t0,cos\[Kappa]10,Int30,sign,\[Alpha],\[CapitalUpsilon]0,lvecJframe0,l\[Xi]10,solPieceL10,solPieceL20,s1vecJframe0,s1\[Xi]10,solPieceS110,solPieceS120,JtoLframeEulMat0,r0Lframe,r\[Phi]0,solPieceR10,solPieceR20,Nprec,Uprec,Tprec,Torb,freqcos\[Kappa]1,freq\[Xi]1L,computeForTime},*)
(**)
(*pi=3.141592653589793`;*)
(**)
(*{c,M,\[Mu],\[Nu],rvec,r,pvec,p,lvec,l,\[Delta],h,ar,er,et,e\[Phi],n,nunscaled,ft,gt,f\[Phi],g\[Phi],\[CapitalPhi],EulMat,InvEulMat,drdt0,u0test,Absu0,u0,\[Beta]e\[Phi],\[Beta]er,ve\[Phi]0,ver0,t0,r0Lframe,r\[Phi]0,solPieceR20,Torb}=computeBaseQuantitiesFixedSpin[m1,m2,R0,P0,S10,S20,\[Epsilon],AVG,ORB];*)
(**)
(**)
(**)
(*(*Evolution for time t*)*)
(*computeForTime[tmax_]:=Module[{o,fve\[Phi],findu,umax,cosu,sinu,ve\[Phi],ver,Int3,\[CapitalUpsilon],JacAmp,cos\[Kappa]1,*)
(*solPieceL1,l\[Xi]1sol,cos\[Kappa]2,lvecAzimuthAngle,lvecPolarAngle,LsolJframe,Lsol,*)
(*solPieceS11,s1\[Xi]1sol,cos\[Gamma],s1vecAzimuthAngle, s1vecPolarAngle, S1sol,S2sol,*)
(*JtoLframeEulMat,s1vecLframe,s2vecLframe,solPieceR1,solPieceR2,solPieceR3,solPieceR4,rvecAzimuthAngleLframe,rMagnitude,Rsol},*)
(**)
(*If[ORB=="Yes", o = 1];*)
(*If[ORB=="No", o = 0];*)
(**)
(*\[Beta]e\[Phi]=e\[Phi]/(1+Sqrt[1-e\[Phi]^2]);*)
(*fve\[Phi]=u+2. ArcTan[(\[Beta]e\[Phi] Sin[u])/(1-\[Beta]e\[Phi] Cos[u])];*)
(**)
(*findu[t_]:=Module[{target,initialGuess},target=nunscaled (t-t0);*)
(*initialGuess=target;*)
(*FindRoot[target==u-et Sin[u]+\[Epsilon]^2 (ft Sin[fve\[Phi]]+gt (fve\[Phi]-u)),{u,initialGuess},Method->"Newton",WorkingPrecision->MachinePrecision]];*)
(**)
(*umax=u/. findu[tmax];*)
(*cosu=Cos[umax];sinu=Sin[umax];*)
(*ve\[Phi]=umax+2. ArcTan[(\[Beta]e\[Phi] sinu)/(1-\[Beta]e\[Phi] cosu)];*)
(*ver=umax+2. ArcTan[(\[Beta]er sinu)/(1-\[Beta]er cosu)];*)
(**)
(*(* =================================================================*)*)
(*(*OVERRIDE:FREEZE ANGULAR MOMENTA TO INITIAL VALUES*)*)
(*(* =================================================================*)*)
(*Lsol=lvec*\[Mu]*M;*)
(*S1sol={0.,0.,0.}  ;          (* s1vec*\[Mu]*M;*)*)
(*S2sol={0.,0.,0.}  ;          (* s2vec*\[Mu]*M;*)*)
(*LsolJframe=lvecJframe0*\[Mu]*M;*)
(**)
(**)
(*JtoLframeEulMat=IdentityMatrix[3];*)
(**)
(*(*Kepler Equation Evaluation*)*)
(*\[Beta]e\[Phi]=e\[Phi]/(1+Sqrt[1-e\[Phi]^2]);*)
(*fve\[Phi]=u+2. ArcTan[(\[Beta]e\[Phi] Sin[u])/(1-\[Beta]e\[Phi] Cos[u])];*)
(*findu[t_]:=Module[{target,initialGuess},*)
(*target=nunscaled (t-t0);*)
(*initialGuess=target;*)
(*FindRoot[target==u-et Sin[u]+\[Epsilon]^2 (ft Sin[fve\[Phi]]+gt (fve\[Phi]-u)),{u,initialGuess},Method->"Newton",WorkingPrecision->MachinePrecision]];*)
(**)
(*umax=u/. findu[tmax];*)
(*sinu=Sin[umax];cosu=Cos[umax];*)
(*ve\[Phi]=umax+2. ArcTan[(\[Beta]e\[Phi] sinu)/(1-\[Beta]e\[Phi] cosu)];*)
(**)
(*(*Recalculate purely orbital Azimuthal offset at t=0 to anchor the initial position cleanly*)*)
(*solPieceR20Fixed=\[CapitalPhi] ve\[Phi]0+\[Epsilon]^2 (f\[Phi] Sin[2 ve\[Phi]0]+g\[Phi] Sin[3 ve\[Phi]0]);*)
(*solPieceR2=\[CapitalPhi] ve\[Phi]+\[Epsilon]^2 (f\[Phi] Sin[2 ve\[Phi]]+g\[Phi] Sin[3 ve\[Phi]]);*)
(**)
(*(*Azimuthal angle skips the spin-precession pieces (solPieceR1) and strictly uses in-plane dynamics*)*)
(*rvecAzimuthAngleLframe=solPieceR2+(r\[Phi]0-solPieceR20Fixed);*)
(**)
(*(*Radial magnitude strictly without Spin-Spin oscillations*)*)
(*rMagnitude=ar (1-er cosu);*)
(**)
(*Rsol=M (InvEulMat . Transpose[JtoLframeEulMat] . vectorComponents[rMagnitude,Pi/2,rvecAzimuthAngleLframe]);*)
(**)
(**)
(**)
(*{(*1*)Rsol,(*2*)Lsol,(*3*)S1sol,(*4*)S2sol,(*5*)(*Tprec*)0,(*6*)Torb,(*7*)rvecAzimuthAngleLframe,(*8*)Transpose[JtoLframeEulMat],(*9*)vectorComponents[rMagnitude,Pi/2,rvecAzimuthAngleLframe]}];*)
(**)
(*Map[computeForTime,tList]];*)
(**)
(**)
(*(*========================*)*)
(**)
(*(*==*)(*EXECUTION WRAPPERS*)(*==*)*)
(*DataAn2S[AVG_,ORB_,t_,data_]:=Block[{rvecAzimuthAngleLframe},Module[{m1,m2,R0,P0,S10,S20,\[Epsilon]},{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];*)
(*Hflow2SList[m1,m2,R0,P0,S10,S20,\[Epsilon],AVG,ORB,t]]]*)
(**)
(*An2S[AVG_,ORB_,t_]:=Association[#:>DataAn2S[AVG,ORB,t,#]&/@Keys[Inputs]]*)
(**)
(**)
(*(*==*)(*EXECUTION WRAPPERS (2S FIXED SPINS)*)(*==*)*)
(*DataAn2SFixed[AVG_,ORB_,t_,data_]:=Block[{rvecAzimuthAngleLframe},Module[{m1,m2,R0,P0,S10,S20,\[Epsilon]},{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];*)
(*Hflow2SListFixedSpins[m1,m2,R0,P0,S10,S20,\[Epsilon],AVG,ORB,t]]]*)
(**)
(*An2SFixed[AVG_,ORB_,t_]:=Association[#:>DataAn2SFixed[AVG,ORB,t,#]&/@Keys[Inputs]]*)
(**)
(**)
(**)


(* ::Section::Closed:: *)
(*3. Inputs*)


(* ::Subsection::Closed:: *)
(*A. Check Inputs*)


(* ::Input:: *)
(*CheckInputs[G_,m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,data_]:=Module[{M,\[Mu],\[Nu],rvec,r,pvec,p,SS10,SS20,s1vec,s2vec,s1,s2,s1ds2,lvec,l,jvec,j,\[CapitalSigma]2,\[Sigma]1,\[Sigma]2,\[Lambda],\[Delta]1,\[Delta]2,dotlseff,seffdl,hN,h1,hso,h2,hss,H1,H2,HSS,varN,varSO,varSS,nN,aN,eN,\[CapitalPhi]N,nSO,arSO,erSO,\[CapitalPhi]SO,nSS,arSS,erSS,\[CapitalPhi]SS,\[Delta]hSO,\[Delta]arSO,\[Delta]erSO,\[Delta]nSO,\[Delta]\[CapitalPhi]SO,\[Delta]hSS,\[Delta]arSS,\[Delta]erSS,\[Delta]nSS,\[Delta]\[CapitalPhi]SS,PNa,PNp,resultN,resultSO,resultSS,TprecN,TorbN,TprecSO,TorbSO,TprecSS,TorbSS,cos\[Kappa]1,cos\[Kappa]2,cos\[Gamma]},*)
(**)
(*M=m1+m2;\[Mu]=m1 m2/M;\[Nu]=\[Mu]/M;*)
(**)
(*SS10=Sqrt[\[Epsilon]] S10;SS20=Sqrt[\[Epsilon]] S20;*)
(**)
(*rvec=R0/M;r=Norm[rvec];pvec=P0/\[Mu];p=Norm[pvec];*)
(**)
(*s1vec=SS10/(\[Mu] M);s2vec=SS20/(\[Mu] M);s1=Norm[s1vec];s2=Norm[s2vec];s1ds2=s1vec . s2vec;*)
(**)
(*lvec=Cross[rvec,pvec];l=Norm[lvec];jvec=lvec+s1vec+s2vec;j=Norm[jvec];*)
(*\[Delta]1=2 \[Nu] (1+3/4 m2/m1);\[Delta]2=2 \[Nu] (1+3/4 m1/m2);dotlseff=lvec . (\[Delta]1 s1vec+\[Delta]2 s2vec);*)
(**)
(*(*Hamiltonian components*)*)
(*hN=p^2/2-1/r;*)
(*h1=\[Epsilon] (1/(2 r^2)+1/8 p^4 (-1+3 \[Nu])-(Dot[rvec/r,pvec]^2 \[Nu]+p^2 (3+\[Nu]))/(2 r));*)
(*hso=+(dotlseff \[Epsilon])/r^3;*)
(*h2=\[Epsilon]^2 (-((1+3 \[Nu])/(4 r^3))+1/16 p^6 (1-5 \[Nu]+5 \[Nu]^2)+(3 Dot[rvec/r,pvec]^2 \[Nu]+p^2 (5+8 \[Nu]))/(2 r^2)+(-3 Dot[rvec/r,pvec]^4 \[Nu]^2-2 Dot[rvec/r,pvec]^2 p^2 \[Nu]^2+p^4 (5-20 \[Nu]-3 \[Nu]^2))/(8 r));*)
(*hss=-((Dot[s1vec,s2vec]-3 Dot[rvec/r,s1vec] Dot[rvec/r,s2vec]) \[Epsilon] \[Nu])/r^3+(m2 (3 Dot[rvec/r,s1vec]^2-s1^2) \[Epsilon] \[Nu])/(2 m1 r^3)+(m1 (3 Dot[rvec/r,s2vec]^2-s2^2) \[Epsilon] \[Nu])/(2 m2 r^3);*)
(*seffdl=dotlseff+r^3 hss/\[Epsilon];*)
(**)
(*H1=hN+h1+hso;*)
(*H2=hN+h1+hso+h2;*)
(*HSS=hN+h1+hso+h2+hss;*)
(**)
(*(*Compute QKP at different orders*)*)
(*varN=computeBaseQuantities1[m1,m2,R0,P0,S10,S20,\[Epsilon],"N","Yes"];*)
(*varSO=computeBaseQuantities1[m1,m2,R0,P0,S10,S20,\[Epsilon],"SO","Yes"];*)
(*varSS=computeBaseQuantities2S[m1,m2,R0,P0,S10,S20,\[Epsilon],"No","Yes"];*)
(**)
(*(*Extract values-Newtonian*)*)
(*nN=varN[[38]];aN=varN[[42]];eN=varN[[44]];\[CapitalPhi]N=1;*)
(**)
(*(*Extract values-Spin-Orbit*)*)
(*nSO=varSO[[38]];arSO=varSO[[42]];erSO=varSO[[44]];\[CapitalPhi]SO=varSO[[54]];*)
(**)
(*(*Extract values-Spin-Spin*)*)
(*nSS=varSS[[45]];arSS=varSS[[41]];erSS=varSS[[42]];\[CapitalPhi]SS=varSS[[51]];*)
(**)
(*(*Compute differences N vs SO*)*)
(*\[Delta]hSO=Abs[(H1-hN)/H1];\[Delta]arSO=Abs[(arSO-aN)/arSO];\[Delta]erSO=Abs[(erSO-eN)/erSO];\[Delta]nSO=Abs[(nSO-nN)/nSO];\[Delta]\[CapitalPhi]SO=Abs[(\[CapitalPhi]SO-\[CapitalPhi]N)/\[CapitalPhi]SO];*)
(**)
(*(*Compute differences SO vs SS*)*)
(*\[Delta]hSS=Abs[(HSS-H1)/HSS];\[Delta]arSS=Abs[(arSS-arSO)/arSS];\[Delta]erSS=Abs[(erSS-erSO)/erSS];\[Delta]nSS=Abs[(nSS-nSO)/nSS];\[Delta]\[CapitalPhi]SS=Abs[(\[CapitalPhi]SS-\[CapitalPhi]SO)/\[CapitalPhi]SS];*)
(**)
(*(*PN parameters*)*)
(*PNa=\[Epsilon] /r;*)
(*PNp=\[Epsilon] /(aN(1-eN));*)
(*(*Angular variables*)*)
(*cos\[Kappa]1=s1vec . lvec/(s1 l);cos\[Kappa]2=lvec . s2vec/(l s2);cos\[Gamma]=s1vec . s2vec/(s1 s2);*)
(**)
(*(*Get Tprec and Torb from Hflow functions*)*)
(*resultN=Hflow1List[m1,m2,R0,P0,S10,S20,\[Epsilon],"N","Yes",{0}][[1]];*)
(*TprecN= "Norb = "Tprec[data]/Torb[data];*)
(*TorbN=resultN[[6]];*)
(**)
(*resultSO=Hflow1List[m1,m2,R0,P0,S10,S20,\[Epsilon],"SO","Yes",{0}][[1]];*)
(*TprecSO=resultSO[[5]];*)
(*TorbSO=resultSO[[6]];*)
(**)
(*resultSS=Hflow2SList[m1,m2,R0,P0,S10,S20,\[Epsilon],"No","Yes",{0}][[1]];*)
(*TprecSS=resultSS[[5]];*)
(*TorbSS=resultSS[[6]];*)
(*(*Print organized table*)*)
(*Print@Grid[{{Style["Summary Table for Dataset: "data,Bold,14],SpanFromLeft,SpanFromLeft,SpanFromLeft,SpanFromLeft,SpanFromLeft},*)
(*(* =====================================================*)*)
(*{Style["Initial configuration",Bold,12],SpanFromLeft,SpanFromLeft,SpanFromLeft,SpanFromLeft,SpanFromLeft},*)
(*{"q = m2/m1","\[Kappa]1 [\.ba]","\[Kappa]2 [\.ba]","\[Gamma] [\.ba]","PNa [%]","PNp [%]"},*)
(*{Round[m2/m1,0.01],Round[ArcCos[cos\[Kappa]1] 180/\[Pi],0.1],Round[ArcCos[cos\[Kappa]2] 180/\[Pi],0.1],Round[ArcCos[cos\[Gamma]] 180/\[Pi],0.1],Round[100 PNa,0.01],Round[100 PNp,0.01]},*)
(*(* =====================================================*)*)
(*{Style["Spin strength",Bold,12],SpanFromLeft,SpanFromLeft,SpanFromLeft,SpanFromLeft,SpanFromLeft},*)
(*{"\[Chi]1","\[Chi]2","\!\(\*SubscriptBox[\(S\), \(1\)]\)/(L \!\(\*SuperscriptBox[\(\[Epsilon]\), \(1/2\)]\))","\!\(\*SubscriptBox[\(S\), \(2\)]\)/(L \!\(\*SuperscriptBox[\(\[Epsilon]\), \(1/2\)]\))","l\[CenterDot]seff",SpanFromLeft},*)
(*{Round[Norm[S10]/(G m1^2),0.01],Round[Norm[S20]/(G m2^2),0.01],Round[s1/l/Sqrt[\[Epsilon]],0.01],Round[s2/l/Sqrt[\[Epsilon]],0.01],Round[seffdl/Sqrt[\[Epsilon]],0.001],SpanFromLeft},*)
(*{Style["QKP Parameters",Bold,12],SpanFromLeft,SpanFromLeft,SpanFromLeft,SpanFromLeft,SpanFromLeft},*)
(*{"h","n","er","Torb", "Tprec(Torb)"},*)
(*{H2,nSS,erSS,TorbSS, TprecSS/TorbSS}},*)
(*(* =====================================================*)*)
(*Frame->All,Dividers->{{2->Thick},{1->Thick,5->Thick,9->Thick}},*)
(*Background->{None,{1->LightBlue,2->LightYellow,5->LightYellow,8->LightYellow}},*)
(*Alignment->{Center,Center},Spacings->{2,1},ItemSize->{{12,12,12,12,14,14},Automatic}]]*)


(* ::Subsection:: *)
(*B. Numerical Inputs Random*)


(* ::Subsubsection::Closed:: *)
(*1) Define Periods *)


(* ::Input:: *)
(* G=1;(*Keep 1 because it is not put well everywhere*)*)
(**)
(*TprecData[data_]:=Module[{m1,m2,R0,P0,S10,S20,\[Epsilon]},{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];Hflow2SList[m1,m2,R0,P0,S10,S20,\[Epsilon],"No","Yes",{0}][[1,5]]];*)
(**)
(*Tprec:=AssociationMap[TprecData,Keys[Inputs]]//Quiet;(*One Precession Period*)*)
(**)
(*TorbData[data_]:=Module[{m1,m2,R0,P0,S10,S20,\[Epsilon]},{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];Hflow2SList[m1,m2,R0,P0,S10,S20,\[Epsilon],"No","No",{0}][[1,6]]];*)
(**)
(*Torb:=AssociationMap[TorbData,Keys[Inputs]];(*One Orbital Period*)*)
(**)
(*PNparamData[data_]:=Module[{m1,m2,R0,P0,S10,S20,\[Epsilon],varN,aN,eN},*)
(*{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];*)
(*varN=computeBaseQuantities1[m1,m2,R0,P0,S10,S20,\[Epsilon],"N","Yes"];*)
(*aN=varN[[42]];eN=varN[[44]];*)
(*\[Epsilon] /(aN(1-eN))];*)
(**)
(**)
(*PNparam:=AssociationMap[PNparamData,Keys[Inputs]];(*One Orbital Period*)*)
(**)


(* ::Subsubsection::Closed:: *)
(*2) Choose Data*)


(* ::Input:: *)
(*CheckPhysicsConstraints[]:=If[userData[[1]]<=userData[[2]],Print[Style["CRITICAL PHYSICS ERROR: Mass m1 must be strictly greater than m2. Evaluation halted.","Message",Bold,Red]];*)
(*Beep[];*)
(*(*This tells the Front End to immediately drop all pending cells in the queue*)FrontEndExecute[FrontEndToken["EvaluatorAbort"]];];*)
(**)
(*(*Updated Outer Routine for the Summary Table*)*)
(*DisplaySummaryTable[]:=(CheckPhysicsConstraints[];*)
(*Inputs=<|data1->userData|>;*)
(*G=1;*)
(*Quiet[AssociationMap[Function[{data},Module[{m1,m2,R0,P0,S10,S20,e},{m1,m2,R0,P0,S10,S20,e}=Inputs[data];*)
(*CheckInputs[1,m1,m2,R0,P0,S10,S20,e,data]]],Keys[Inputs]]]; (* <--Semicolon added here*))*)


(* ::Section:: *)
(*4. Summary Table*)


(* ::Input:: *)
(*DisplaySummaryTable[]*)


(* ::Section::Closed:: *)
(*5. Numerical Solution*)


(* ::Subsection::Closed:: *)
(*1. Code*)


(* ::Input:: *)
(*(************************H = HN + H1PN + HSO************************)*)
(*ComputeNum1[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,ORB_,end_]:=Module[{o,G,\[Mu],initialConditions,eqn1,eqn2,eqn3,eqn4,eqn5,sol1,equations,SS10,SS20,opts,t,EulMat},*)
(*If[ORB=="Yes", o = 1];*)
(*If[ORB=="No", o = 0];*)
(**)
(*G=1;*)
(*\[Mu]=m1 m2/(m1+m2);*)
(*SS10=S10 Sqrt[\[Epsilon]];SS20=S20 Sqrt[\[Epsilon]];*)
(*EulMat=computeEulerMatrix[Cross[R0,P0]+SS10+SS20];*)
(*(*initialConditions={R[0]==EulMat.R0,P[0]==EulMat.P0,S1[0]==EulMat.SS10,S2[0]==EulMat.SS20,L[0]==EulMat.Cross[R0,P0]};*)*)
(*initialConditions={R[0]==R0,P[0]==P0,S1[0]==SS10,S2[0]==SS20,L[0]==Cross[R0,P0]};*)
(**)
(*eqn1 = R'[t]==+(P[t]/m1+P[t]/m2)- o \[Epsilon]( P[t](P[t] . P[t])/(2 m1^3)+P[t](P[t] . P[t])/(2 m2^3)+ G R[t] (P[t] . R[t])/(R[t] . R[t])^(3/2)+7 G P[t] /(R[t] . R[t])^(1/2)+3 G m1 P[t]/(m2 (R[t] . R[t])^(1/2))+3 G m2 P[t]/(m1 (R[t] . R[t])^(1/2)))-(G \[Epsilon] (m2 (4 m1+3 m2) R[t]\[Cross]S1[t]+m1 (3 m1+4 m2) R[t]\[Cross]S2[t]))/(2 m1 m2 (R[t] . R[t])^(3/2));eqn2 = P'[t]==  -((G m1 m2 R[t])/(R[t] . R[t])^(3/2))+ o/(2 m1 m2 (R[t] . R[t])^(5/2)) G \[Epsilon] (2 m1 m2 P[t] . R[t] R[t] . R[t] P[t]-3 m1 m2 (P[t] . R[t])^2 R[t]+2 G m1^2 m2^2 (m1+m2) Sqrt[R[t] . R[t]] R[t]-(3 m1^2+7 m1 m2+3 m2^2) P[t] . P[t] R[t] . R[t] R[t])-1/(8 m1^3 m2^3 (R[t] . R[t])^(7/2)) G \[Epsilon] (4 m1^2 m2^2 (m2 (4 m1+3 m2) P[t]\[Cross]S1[t]+m1 (3 m1+4 m2) P[t]\[Cross]S2[t]) (R[t] . R[t])^2+12 m1^2 m2^3 (4 m1+3 m2) P[t] . R[t]\[Cross]S1[t] R[t] . R[t] R[t]+12 m1^3 m2^2 (3 m1+4 m2) P[t] . R[t]\[Cross]S2[t] R[t] . R[t] R[t]);*)
(**)
(*eqn3 =S1'[t]== +((G (4 m1+3 m2) \[Epsilon] (R[t] . S1[t] P[t]-P[t] . S1[t] R[t]))/(2 m1 (R[t] . R[t])^(3/2)));*)
(**)
(*eqn4 =S2'[t]==+((G (4 m2+3 m1) \[Epsilon] (R[t] . S2[t] P[t]-P[t] . S2[t] R[t]))/(2 m2 (R[t] . R[t])^(3/2)));*)
(*eqn5=L[t]==Cross[R[t],P[t]];*)
(*equations={eqn1,eqn2,eqn3,eqn4,eqn5}~Join~initialConditions;*)
(*sol1=NDSolve[equations,{R,P,S1,S2,L},{t,0,end},(*WorkingPrecision->workingprecision,*)AccuracyGoal->accuracyGoal,PrecisionGoal->precisionGoal,MaxSteps->maxSteps];*)
(*sol1]*)
(*(*H = HN + H1PN + HSO + H2PN *)*)
(*ComputeNum2[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,ORB_,end_]:=Module[{o, G,\[Mu],initialConditions,eqn1,eqn2,eqn3,eqn4,eqn5,sol1,equations,SS10,SS20,opts,t,EulMat},*)
(**)
(*If[ORB=="Yes", o = 1];*)
(*If[ORB=="No", o = 0];*)
(**)
(*G=1;*)
(*\[Mu]=m1 m2/(m1+m2);*)
(*SS10=S10 Sqrt[\[Epsilon]];SS20=S20 Sqrt[\[Epsilon]];*)
(*EulMat=computeEulerMatrix[Cross[R0,P0]+SS10+SS20];*)
(*(*initialConditions={R[0]==EulMat.R0,P[0]==EulMat.P0,S1[0]==EulMat.SS10,S2[0]==EulMat.SS20,L[0]==EulMat.Cross[R0,P0]};*)*)
(*initialConditions={R[0]==SetPrecision[R0,20],P[0]==SetPrecision[P0,20],S1[0]==SetPrecision[SS10,20],S2[0]==SetPrecision[SS20,20],L[0]==SetPrecision[Cross[R0,P0],20]};*)
(**)
(*eqn1 = R'[t]==+(P[t]/m1+P[t]/m2)- o \[Epsilon]( P[t](P[t] . P[t])/(2 m1^3)+P[t](P[t] . P[t])/(2 m2^3)+ G R[t] (P[t] . R[t])/(R[t] . R[t])^(3/2)+7 G P[t] /(R[t] . R[t])^(1/2)+3 G m1 P[t]/(m2 (R[t] . R[t])^(1/2))+3 G m2 P[t]/(m1 (R[t] . R[t])^(1/2)))-(G \[Epsilon] (m2 (4 m1+3 m2) R[t]\[Cross]S1[t]+m1 (3 m1+4 m2) R[t]\[Cross]S2[t]))/(2 m1 m2 (R[t] . R[t])^(3/2))+ o \[Epsilon]^2 (3 P[t] (P[t] . P[t])^2/(8 m1^5)+(3 P[t] (P[t] . P[t])^2)/(8 m2^5)-3 G R[t] (P[t] . R[t])^3/(2 m1 m2 (R[t] . R[t])^(5/2))+3 (G^2) m1 R[t] (P[t] . R[t]) /(R[t] . R[t])^2+3 (G^2) m2 R[t] (P[t] . R[t]) /(R[t] . R[t])^2-G R[t] (P[t] . P[t])(P[t] . R[t])/(2 m1 m2 (R[t] . R[t])^(3/2))-G P[t] (P[t] . R[t])^2/(2 m1 m2 (R[t] . R[t])^(3/2))+23 G^2 m1 P[t]/(R[t] . R[t])+5 G^2 m1^2 P[t]/(m2 (R[t] . R[t]))+23 G^2 m2 P[t]/(R[t] . R[t])+5 G^2 m2^2 P[t]/(m1 (R[t] . R[t]))+5 G m1 P[t](P[t] . P[t])/(2 m2^3 (R[t] . R[t])^(1/2))+5 G m2 P[t](P[t] . P[t])/(2 m1^3 (R[t] . R[t])^(1/2))-13 G P[t](P[t] . P[t])/(2 m2 m1 (R[t] . R[t])^(1/2)));*)
(**)
(*eqn2 = P'[t]==  -((G m1 m2 R[t])/(R[t] . R[t])^(3/2))+ o (G \[Epsilon] (2 m1 m2 P[t] . R[t] R[t] . R[t] P[t]-3 m1 m2 (P[t] . R[t])^2 R[t]+2 G m1^2 m2^2 (m1+m2) Sqrt[R[t] . R[t]] R[t]-(3 m1^2+7 m1 m2+3 m2^2) P[t] . P[t] R[t] . R[t] R[t]))/(2 m1 m2 (R[t] . R[t])^(5/2))-1/(8 m1^3 m2^3 (R[t] . R[t])^(7/2)) G \[Epsilon] (4 m1^2 m2^2 (m2 (4 m1+3 m2) P[t]\[Cross]S1[t]+m1 (3 m1+4 m2) P[t]\[Cross]S2[t]) (R[t] . R[t])^2+12 m1^2 m2^3 (4 m1+3 m2) P[t] . R[t]\[Cross]S1[t] R[t] . R[t] R[t]+12 m1^3 m2^2 (3 m1+4 m2) P[t] . R[t]\[Cross]S2[t] R[t] . R[t] R[t])- o/(8 m1^3 m2^3 (R[t] . R[t])^(7/2)) G \[Epsilon]^2 (-12 m1^2 m2^2 (P[t] . R[t])^3 R[t] . R[t] P[t]+24 G m1^3 m2^3 (m1+m2) P[t] . R[t] (R[t] . R[t])^(3/2) P[t]-4 m1^2 m2^2 P[t] . P[t] P[t] . R[t] (R[t] . R[t])^2 P[t]+15 m1^2 m2^2 (P[t] . R[t])^4 R[t]-48 G m1^3 m2^3 (m1+m2) (P[t] . R[t])^2 Sqrt[R[t] . R[t]] R[t]+6 G^2 m1^6 m2^4 R[t] . R[t] R[t]+30 G^2 m1^5 m2^5 R[t] . R[t] R[t]+6 G^2 m1^4 m2^6 R[t] . R[t] R[t]+6 m1^2 m2^2 P[t] . P[t] (P[t] . R[t])^2 R[t] . R[t] R[t]-8 G m1^2 m2^2 (m1+m2) (8 m1 m2+5 (m1+m2)^2) P[t] . P[t] (R[t] . R[t])^(3/2) R[t]+(-5 m1^4+13 m1^2 m2^2-5 m2^4) (P[t] . P[t])^2 (R[t] . R[t])^2 R[t]);*)
(**)
(*eqn3 =S1'[t]== +((G (4 m1+3 m2) \[Epsilon] (R[t] . S1[t] P[t]-P[t] . S1[t] R[t]))/(2 m1 (R[t] . R[t])^(3/2)));*)
(**)
(**)
(*eqn4 =S2'[t]== +((G (4 m2+3 m1) \[Epsilon] (R[t] . S2[t] P[t]-P[t] . S2[t] R[t]))/(2 m2 (R[t] . R[t])^(3/2)));*)
(**)
(*eqn5=L[t]==Cross[R[t],P[t]];*)
(*equations={eqn1,eqn2,eqn3,eqn4,eqn5}~Join~initialConditions;*)
(*sol1=NDSolve[equations,{R,P,S1,S2,L},{t,0,end},(*WorkingPrecision->workingprecision,*) AccuracyGoal->accuracyGoal,PrecisionGoal->precisionGoal,MaxSteps->maxSteps];*)
(*sol1*)
(*]*)
(**)
(*(*H = HN + H1PN + H2PN *)*)
(*ComputeNumOrb[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,ORB_,end_]:=Module[{o, G,\[Mu],initialConditions,eqn1,eqn2,eqn3,eqn4,eqn5,sol1,equations,SS10,SS20,opts,t,EulMat},*)
(**)
(*If[ORB=="Yes", o = 1];*)
(*If[ORB=="No", o = 0];*)
(**)
(*G=1;*)
(*\[Mu]=m1 m2/(m1+m2);*)
(*SS10=S10 Sqrt[\[Epsilon]];SS20=S20 Sqrt[\[Epsilon]];*)
(*EulMat=computeEulerMatrix[Cross[R0,P0]+SS10+SS20];*)
(*initialConditions={R[0]==SetPrecision[R0,20],P[0]==SetPrecision[P0,20],S1[0]==SetPrecision[SS10,20],S2[0]==SetPrecision[SS20,20],L[0]==SetPrecision[Cross[R0,P0],20]};*)
(**)
(*eqn1 = R'[t]==+(P[t]/m1+P[t]/m2)- o \[Epsilon]( P[t](P[t] . P[t])/(2 m1^3)+P[t](P[t] . P[t])/(2 m2^3)+ G R[t] (P[t] . R[t])/(R[t] . R[t])^(3/2)+7 G P[t] /(R[t] . R[t])^(1/2)+3 G m1 P[t]/(m2 (R[t] . R[t])^(1/2))+3 G m2 P[t]/(m1 (R[t] . R[t])^(1/2)))+ o \[Epsilon]^2 (3 P[t] (P[t] . P[t])^2/(8 m1^5)+(3 P[t] (P[t] . P[t])^2)/(8 m2^5)-3 G R[t] (P[t] . R[t])^3/(2 m1 m2 (R[t] . R[t])^(5/2))+3 (G^2) m1 R[t] (P[t] . R[t]) /(R[t] . R[t])^2+3 (G^2) m2 R[t] (P[t] . R[t]) /(R[t] . R[t])^2-G R[t] (P[t] . P[t])(P[t] . R[t])/(2 m1 m2 (R[t] . R[t])^(3/2))-G P[t] (P[t] . R[t])^2/(2 m1 m2 (R[t] . R[t])^(3/2))+23 G^2 m1 P[t]/(R[t] . R[t])+5 G^2 m1^2 P[t]/(m2 (R[t] . R[t]))+23 G^2 m2 P[t]/(R[t] . R[t])+5 G^2 m2^2 P[t]/(m1 (R[t] . R[t]))+5 G m1 P[t](P[t] . P[t])/(2 m2^3 (R[t] . R[t])^(1/2))+5 G m2 P[t](P[t] . P[t])/(2 m1^3 (R[t] . R[t])^(1/2))-13 G P[t](P[t] . P[t])/(2 m2 m1 (R[t] . R[t])^(1/2)));*)
(**)
(*eqn2 = P'[t]==  -((G m1 m2 R[t])/(R[t] . R[t])^(3/2))+ o (G \[Epsilon] (2 m1 m2 P[t] . R[t] R[t] . R[t] P[t]-3 m1 m2 (P[t] . R[t])^2 R[t]+2 G m1^2 m2^2 (m1+m2) Sqrt[R[t] . R[t]] R[t]-(3 m1^2+7 m1 m2+3 m2^2) P[t] . P[t] R[t] . R[t] R[t]))/(2 m1 m2 (R[t] . R[t])^(5/2))- o/(8 m1^3 m2^3 (R[t] . R[t])^(7/2)) G \[Epsilon]^2 (-12 m1^2 m2^2 (P[t] . R[t])^3 R[t] . R[t] P[t]+24 G m1^3 m2^3 (m1+m2) P[t] . R[t] (R[t] . R[t])^(3/2) P[t]-4 m1^2 m2^2 P[t] . P[t] P[t] . R[t] (R[t] . R[t])^2 P[t]+15 m1^2 m2^2 (P[t] . R[t])^4 R[t]-48 G m1^3 m2^3 (m1+m2) (P[t] . R[t])^2 Sqrt[R[t] . R[t]] R[t]+6 G^2 m1^6 m2^4 R[t] . R[t] R[t]+30 G^2 m1^5 m2^5 R[t] . R[t] R[t]+6 G^2 m1^4 m2^6 R[t] . R[t] R[t]+6 m1^2 m2^2 P[t] . P[t] (P[t] . R[t])^2 R[t] . R[t] R[t]-8 G m1^2 m2^2 (m1+m2) (8 m1 m2+5 (m1+m2)^2) P[t] . P[t] (R[t] . R[t])^(3/2) R[t]+(-5 m1^4+13 m1^2 m2^2-5 m2^4) (P[t] . P[t])^2 (R[t] . R[t])^2 R[t]);*)
(**)
(*eqn3 =S1'[t]==0;*)
(**)
(**)
(*eqn4 =S2'[t]==0;*)
(**)
(*eqn5=L[t]==Cross[R[t],P[t]];*)
(*equations={eqn1,eqn2,eqn3,eqn4,eqn5}~Join~initialConditions;*)
(*sol1=NDSolve[equations,{R,P,S1,S2,L},{t,0,end},(*WorkingPrecision->workingprecision,*) AccuracyGoal->accuracyGoal,PrecisionGoal->precisionGoal,MaxSteps->maxSteps];*)
(*sol1*)
(*]*)
(**)
(*(*H = HN + H1PN + HSO + H2PN + H2PNSS*)*)
(*ComputeNum2S[m1_,m2_,R0_,P0_,S10_,S20_,\[Epsilon]_,ORB_,end_]:=Module[{o, G,\[Mu],initialConditions,eqn1,eqn2,eqn3,eqn4,eqn5,sol1,equations,SS10,SS20,opts,t,EulMat},*)
(**)
(*If[ORB=="Yes", o = 1];*)
(*If[ORB=="No", o = 0];*)
(**)
(*G=1;*)
(*\[Mu]=m1 m2/(m1+m2);*)
(*SS10=S10 Sqrt[\[Epsilon]];SS20=S20 Sqrt[\[Epsilon]];*)
(*EulMat=computeEulerMatrix[Cross[R0,P0]+SS10+SS20];*)
(*(*initialConditions={R[0]==EulMat.R0,P[0]==EulMat.P0,S1[0]==EulMat.SS10,S2[0]==EulMat.SS20,L[0]==EulMat.Cross[R0,P0]};*)*)
(*initialConditions={R[0]==SetPrecision[R0,20],P[0]==SetPrecision[P0,20],S1[0]==SetPrecision[SS10,20],S2[0]==SetPrecision[SS20,20],L[0]==SetPrecision[Cross[R0,P0],20]};*)
(**)
(*eqn1 = R'[t]==+(P[t]/m1+P[t]/m2)- o \[Epsilon]( P[t](P[t] . P[t])/(2 m1^3)+P[t](P[t] . P[t])/(2 m2^3)+ G R[t] (P[t] . R[t])/(R[t] . R[t])^(3/2)+7 G P[t] /(R[t] . R[t])^(1/2)+3 G m1 P[t]/(m2 (R[t] . R[t])^(1/2))+3 G m2 P[t]/(m1 (R[t] . R[t])^(1/2)))-(G \[Epsilon] (m2 (4 m1+3 m2) R[t]\[Cross]S1[t]+m1 (3 m1+4 m2) R[t]\[Cross]S2[t]))/(2 m1 m2 (R[t] . R[t])^(3/2))+ o \[Epsilon]^2 (3 P[t] (P[t] . P[t])^2/(8 m1^5)+(3 P[t] (P[t] . P[t])^2)/(8 m2^5)-3 G R[t] (P[t] . R[t])^3/(2 m1 m2 (R[t] . R[t])^(5/2))+3 (G^2) m1 R[t] (P[t] . R[t]) /(R[t] . R[t])^2+3 (G^2) m2 R[t] (P[t] . R[t]) /(R[t] . R[t])^2-G R[t] (P[t] . P[t])(P[t] . R[t])/(2 m1 m2 (R[t] . R[t])^(3/2))-G P[t] (P[t] . R[t])^2/(2 m1 m2 (R[t] . R[t])^(3/2))+23 G^2 m1 P[t]/(R[t] . R[t])+5 G^2 m1^2 P[t]/(m2 (R[t] . R[t]))+23 G^2 m2 P[t]/(R[t] . R[t])+5 G^2 m2^2 P[t]/(m1 (R[t] . R[t]))+5 G m1 P[t](P[t] . P[t])/(2 m2^3 (R[t] . R[t])^(1/2))+5 G m2 P[t](P[t] . P[t])/(2 m1^3 (R[t] . R[t])^(1/2))-13 G P[t](P[t] . P[t])/(2 m2 m1 (R[t] . R[t])^(1/2)));*)
(**)
(*eqn2 = P'[t]==  -((G m1 m2 R[t])/(R[t] . R[t])^(3/2))+ o (G \[Epsilon] (2 m1 m2 P[t] . R[t] R[t] . R[t] P[t]-3 m1 m2 (P[t] . R[t])^2 R[t]+2 G m1^2 m2^2 (m1+m2) Sqrt[R[t] . R[t]] R[t]-(3 m1^2+7 m1 m2+3 m2^2) P[t] . P[t] R[t] . R[t] R[t]))/(2 m1 m2 (R[t] . R[t])^(5/2))-1/(8 m1^3 m2^3 (R[t] . R[t])^(7/2)) G \[Epsilon] (4 m1^2 m2^2 (m2 (4 m1+3 m2) P[t]\[Cross]S1[t]+m1 (3 m1+4 m2) P[t]\[Cross]S2[t]) (R[t] . R[t])^2+12 m1^2 m2^3 (4 m1+3 m2) P[t] . R[t]\[Cross]S1[t] R[t] . R[t] R[t]+12 m1^3 m2^2 (3 m1+4 m2) P[t] . R[t]\[Cross]S2[t] R[t] . R[t] R[t])- o/(8 m1^3 m2^3 (R[t] . R[t])^(7/2)) G \[Epsilon]^2 (-12 m1^2 m2^2 (P[t] . R[t])^3 R[t] . R[t] P[t]+24 G m1^3 m2^3 (m1+m2) P[t] . R[t] (R[t] . R[t])^(3/2) P[t]-4 m1^2 m2^2 P[t] . P[t] P[t] . R[t] (R[t] . R[t])^2 P[t]+15 m1^2 m2^2 (P[t] . R[t])^4 R[t]-48 G m1^3 m2^3 (m1+m2) (P[t] . R[t])^2 Sqrt[R[t] . R[t]] R[t]+6 G^2 m1^6 m2^4 R[t] . R[t] R[t]+30 G^2 m1^5 m2^5 R[t] . R[t] R[t]+6 G^2 m1^4 m2^6 R[t] . R[t] R[t]+6 m1^2 m2^2 P[t] . P[t] (P[t] . R[t])^2 R[t] . R[t] R[t]-8 G m1^2 m2^2 (m1+m2) (8 m1 m2+5 (m1+m2)^2) P[t] . P[t] (R[t] . R[t])^(3/2) R[t]+(-5 m1^4+13 m1^2 m2^2-5 m2^4) (P[t] . P[t])^2 (R[t] . R[t])^2 R[t])-1/(2 m1 m2 (R[t] . R[t])^(7/2)) 3 G \[Epsilon] (-5 m2^2 (R[t] . S1[t])^2 R[t]-5 m1^2 (R[t] . S2[t])^2 R[t]+R[t] . R[t] (m2^2 S1[t] . S1[t]+2 m1 m2 S1[t] . S2[t]+m1^2 S2[t] . S2[t]) R[t]+2 m1 R[t] . R[t] R[t] . S2[t] (m2 S1[t]+m1 S2[t])+2 m2 R[t] . S1[t] (-5 m1 R[t] . S2[t] R[t]+R[t] . R[t] (m2 S1[t]+m1 S2[t])));*)
(**)
(*eqn3 =S1'[t]== +((G (4 m1+3 m2) \[Epsilon] (R[t] . S1[t] P[t]-P[t] . S1[t] R[t]))/(2 m1 (R[t] . R[t])^(3/2)))+1/(m1 (R[t] . R[t])^(5/2)) G \[Epsilon] (m1 S1[t]\[Cross]S2[t] R[t] . R[t]+3 R[t]\[Cross]S1[t] (m2 R[t] . S1[t]+m1 R[t] . S2[t]));*)
(**)
(**)
(*eqn4 =S2'[t]== +((G (4 m2+3 m1) \[Epsilon] (R[t] . S2[t] P[t]-P[t] . S2[t] R[t]))/(2 m2 (R[t] . R[t])^(3/2)))+1/(m2 (R[t] . R[t])^(5/2)) G \[Epsilon] (-m2 S1[t]\[Cross]S2[t] R[t] . R[t]+3 R[t]\[Cross]S2[t] (m1 R[t] . S2[t]+m2 R[t] . S1[t]));*)
(**)
(*eqn5=L[t]==Cross[R[t],P[t]];*)
(*equations={eqn1,eqn2,eqn3,eqn4,eqn5}~Join~initialConditions;*)
(*sol1=NDSolve[equations,{R,P,S1,S2,L},{t,0,end},(*WorkingPrecision->workingprecision,*)AccuracyGoal->accuracyGoal,PrecisionGoal->precisionGoal,MaxSteps->maxSteps];*)
(*sol1*)
(*]*)


(* ::Subsection:: *)
(*2. Compute*)


(* ::Input:: *)
(*(************************H = HN + H1PN + HSO************************)*)
(*DataNum1[data_]:=Module[{m1,m2,R0,P0,S10,S20,\[Epsilon]},*)
(*{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];*)
(*ComputeNum1[m1,m2,R0,P0,S10,S20,\[Epsilon], NumOrb,end[data]]]*)
(*Num1=AssociationMap[DataNum1,Keys[Inputs]];*)


(* ::Input:: *)
(*(*(************************H = HN + H1PN + HSO + H2PN************************)*)
(*DataNum2[data_]:=Module[{m1,m2,R0,P0,S10,S20,\[Epsilon]},*)
(*{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];*)
(*ComputeNum2[m1,m2,R0,P0,S10,S20,\[Epsilon], NumOrb,end[data]]]*)
(*Num2=AssociationMap[DataNum2,Keys[Inputs]];*)*)


(* ::Input:: *)
(*(************************H = HN + H1PN + HSO + H2PN + HSS************************)*)
(*DataNum2S[data_]:=Module[{m1,m2,R0,P0,S10,S20,\[Epsilon]},*)
(*{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];*)
(*ComputeNum2S[m1,m2,R0,P0,S10,S20,\[Epsilon],NumOrb,end[data]]]*)
(**)
(*Num2S=AssociationMap[DataNum2S,Keys[Inputs]];*)
(**)


(* ::Input:: *)
(*DataNumOrb[data_]:=Module[{m1,m2,R0,P0,S10,S20,\[Epsilon]},*)
(*{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data];*)
(*ComputeNumOrb[m1,m2,R0,P0,S10,S20,\[Epsilon], NumOrb,end[data]]]*)
(*NumOrb=AssociationMap[DataNumOrb,Keys[Inputs]];*)


(* ::Subsection::Closed:: *)
(*3. AzimuthalRvectorLframe*)


(* ::Input:: *)
(*(*Function to compute the azimuthal angle of R vector in L frame*)*)
(*AzimuthalRvectorLframe[t_,NumModel_,data_]:=Module[{vectorComponents,rvecLabFrame,pvecLabFrame,s1vecLabFrame,s2vecLabFrame,lvecLabFrame,jvecLabFrame,LabtoJEulMat,\[Theta]J,\[Phi]J,lsolJframe,lx,ly,lz,\[Xi]1L,\[Xi]2L,JtoLEulMat,rvecLframe,angles,rNorm,rvecAzimuthAngleLframe,RvecLabFrame,m1,m2,R0,P0,S10,S20,\[Epsilon],M,\[Mu]},*)
(**)
(*{m1,m2,R0,P0,S10,S20,\[Epsilon]}=Inputs[data]; M=m1+m2; \[Mu]=m1 m2 /M;*)
(**)
(*(*Numerical Values at time t in Lab frame*)*)
(*rvecLabFrame=(R[t]/. NumModel[data][[1]])/(M);*)
(*pvecLabFrame=(P[t]/. NumModel[data][[1]])/(\[Mu]);*)
(*s1vecLabFrame=(S1[t]/. NumModel[data][[1]])/(\[Mu] M);*)
(*s2vecLabFrame=(S2[t]/. NumModel[data][[1]])/(\[Mu] M);*)
(*lvecLabFrame=(L[t]/. NumModel[data][[1]])/(\[Mu] M);*)
(*jvecLabFrame=lvecLabFrame+s1vecLabFrame+s2vecLabFrame;*)
(*rNorm=Norm@rvecLabFrame;*)
(**)
(*(*Euler Matrix from Lab to J frame at all times*)*)
(*{\[Theta]J, \[Phi]J}=sphericalAngles[jvecLabFrame]+{0,\[Pi]/2};LabtoJEulMat ={{Cos[\[Phi]J], Sin[\[Phi]J],0},{-Sin[\[Phi]J]Cos[\[Theta]J], Cos[\[Phi]J]Cos[\[Theta]J], Sin[\[Theta]J]},{Sin[\[Phi]J]Sin[\[Theta]J], -Cos[\[Phi]J]Sin[\[Theta]J], Cos[\[Theta]J]}};*)
(*(*L vector in J frame*)*)
(*lsolJframe=LabtoJEulMat . lvecLabFrame;*)
(**)
(*(*Euler Matrix from J to L frame at time t*)*)
(*{lx,ly,lz} = lsolJframe;*)
(*{\[Xi]2L, \[Xi]1L}=sphericalAngles[{lx,ly,lz}]+{0,\[Pi]/2};*)
(*JtoLEulMat ={ {Cos[\[Xi]1L], Sin[\[Xi]1L],0},{-Sin[\[Xi]1L]Cos[\[Xi]2L], Cos[\[Xi]1L]Cos[\[Xi]2L], Sin[\[Xi]2L]},{Sin[\[Xi]1L]Sin[\[Xi]2L], -Cos[\[Xi]1L]Sin[\[Xi]2L], Cos[\[Xi]2L]}};      *)
(*(*r vector in L frame*)*)
(*rvecLframe=JtoLEulMat . LabtoJEulMat . rvecLabFrame;*)
(**)
(*(*AzimuthAngle of rvec in Lframe : what we want*)*)
(*rvecAzimuthAngleLframe=sphericalAngles[rvecLframe][[2]];*)
(**)
(*(*Conistency check, have to recover R0*)*)
(*RvecLabFrame= M Transpose[LabtoJEulMat] . Inverse[JtoLEulMat] . vectorComponents[{rNorm, \[Pi]/2,rvecAzimuthAngleLframe}];*)
(**)
(*Return [{rvecAzimuthAngleLframe,Transpose@JtoLEulMat,rvecLframe}];]*)
(**)


(* ::Section:: *)
(*6. Final Plots*)


(* ::Subsection::Closed:: *)
(*A) Code*)


(* ::Input:: *)
(*(*==*)(*COLORS& VECTOR NAMES*)(*==*)*)
(*CBlue=RGBColor[0.24,0.6,0.8];*)
(*COrange=RGBColor[0.95,0.627,0.1425];*)
(*CGreen=RGBColor[0.455,0.7,0.21];*)
(*CRed=RGBColor[0.982526,0.385626,0.209179];*)
(*CPurple=RGBColor[0.578,0.51,0.85];*)
(*CBrown=RGBColor[0.772079,0.431554,0.102387];*)
(**)
(*Vector={R,L,S1,S2};*)
(*Legend={{"Rx","Ry","Rz"},{"Lx","Ly","Lz"},{"S1x","S1y","S1z"},{"S2x","S2y","S2z"}};*)
(*LegendNorm={"R","L","S1","S2"};*)
(*LegendLtoJ={{"(1,1)","(1,2)","(1,3)"},{"(2,1)","(2,2)","(2,3)"},{"(3,1)","(3,2)","(3,3)"}};*)
(**)
(*Lhat[v_]:=v/Norm[v];*)
(**)
(*(*==*)(*MODELS + Choose Orbital Terms*)(*==*)*)
(*PlotAn1[t_,data_]:=An1[QKP,Orb,{t}][data][[1]][[NumVec,NumComp]];*)
(*PlotAn2S[t_,data_]:=An2S["No",Orb,{t}][data][[1]][[NumVec,NumComp]];*)
(*PlotAn2Savg[t_,data_]:=An2S["Yes",Orb,{t}][data][[1]][[NumVec,NumComp]];*)
(*PlotNum1[t_,data_]:=(Vector[[NumVec]][t]/. Num1[data][[1]])[[NumComp]];*)
(*PlotNum2S[t_,data_]:=(Vector[[NumVec]][t]/. Num2S[data][[1]])[[NumComp]];*)
(*PlotNumOrb[t_,data_]:=(Vector[[NumVec]][t]/. NumOrb[data][[1]])[[NumComp]];*)
(**)
(*(*ADD THIS LINE*)*)
(*PlotAn2SFixed[t_,data_]:=An2SFixed["No",Orb,{t}][data][[1]][[NumVec,NumComp]];*)
(**)
(*PlotAn1Norm[t_,data_]:=Norm[An1[QKP,Orb,{t}][data][[1]][[NumVec]]];*)
(*PlotAn2SNorm[t_,data_]:=Norm[An2S["No",Orb,{t}][data][[1]][[NumVec]]];*)
(*PlotNum1Norm[t_,data_]:=Norm[(Vector[[NumVec]][t]/. Num1[data][[1]])];*)
(*PlotNum2SNorm[t_,data_]:=Norm[(Vector[[NumVec]][t]/. Num2S[data][[1]])];*)
(*PlotNumOrbNorm[t_,data_]:=Norm[(Vector[[NumVec]][t]/. NumOrb[data][[1]])];*)
(**)
(*azNum1[t_,data_]:=Mod[AzimuthalRvectorLframe[t,Num1,data][[1]],2\[Pi]];*)
(*azNum2S[t_,data_]:=Mod[AzimuthalRvectorLframe[t,Num2S,data][[1]],2\[Pi]];*)
(*azAn1[t_,data_]:=Mod[An1[QKP, Orb,{t}][data][[1,7]],2\[Pi]];*)
(*azAn2S[t_,data_]:=Mod[An2S["No",Orb,{t}][data][[1,7]],2\[Pi]];*)
(**)
(*LtoJNum1[t_,data_]:=AzimuthalRvectorLframe[t,Num1,data][[2]][[Compi,Compj]];*)
(*LtoJNum2S[t_,data_]:=AzimuthalRvectorLframe[t,Num2S,data][[2]][[Compi,Compj]];*)
(*LtoJAn1[t_,data_]:=An1[QKP, Orb,{t}][data][[1,8]][[Compi,Compj]];*)
(*LtoJAn2S[t_,data_]:=An2S["No",Orb,{t}][data][[1,8]][[Compi,Compj]];*)
(**)
(*RLframeNum1[t_,data_]:=AzimuthalRvectorLframe[t,Num1,data][[3]][[NumComp]];*)
(*RLframeNum2S[t_,data_]:=AzimuthalRvectorLframe[t,Num2S,data][[3]][[NumComp]];*)
(*RLframeAn1[t_,data_]:=An1[QKP, Orb,{t}][data][[1,9]][[NumComp]];*)
(*RLframeAn2S[t_,data_]:=An2S["No",Orb,{t}][data][[1,9]][[NumComp]];*)
(**)
(*NumModel=Num2S;*)
(**)
(*(*PLOTTING FUNCTIONS*)*)
(*DefPlot[data_,vecNum_,compNum_,tmin_,tmax_,plotIndices_List,numPoints_:10]:=Module[{allFunctions,functionLabels,selectedFunctions,TorbVal,tValues,tScaledData},*)
(*allFunctions={PlotAn1,PlotAn2S,PlotAn2Savg,PlotNum1,PlotNum2S,PlotAn2SFixed,PlotNumOrb};*)
(*functionLabels={"1.5PN AN","2PN AN","2PN avg AN","1.5PN NUM","2PN NUM","2PN FIXED","2PN FIXED NUM"};*)
(*selectedFunctions=allFunctions[[plotIndices]];*)
(*TorbVal=Torb[data];*)
(*tValues=Table[tmin+i*(tmax-tmin)/(numPoints-1),{i,0,numPoints-1}];*)
(*tScaledData=Table[Table[{t/TorbVal,selectedFunctions[[i]][t,data]},{t,tValues}],{i,Length[selectedFunctions]}];*)
(*ListLinePlot[tScaledData,Frame->True,FrameLabel->{"t / \!\(\*SubscriptBox[\(T\), \(orb\)]\)",Legend[[vecNum,compNum]]},*)
(*PlotRange->All,FrameStyle->Directive[Black,Thin],TicksStyle->Directive[FontSize->12],*)
(*PlotStyle->{{Continue,CBlue},{Continue,COrange},{Continue,CGreen},{Dashed,CPurple},{Dashed,CRed},{Continue,CBrown},{Dashed,Green}}[[plotIndices]],*)
(*PlotLegends->Placed[LineLegend[Style[#,FontSize->16]&/@functionLabels[[plotIndices]],LegendLayout->{"Row",1}],Top]]];*)
(**)
(**)
(*DefPlotNorm[data_,vecNum_,compNum_,tmin_,tmax_,plotIndices_List,numPoints_:10]:=Module[{allFunctions,functionLabels,selectedFunctions,TorbVal,tValues,tScaledData},*)
(*allFunctions={PlotAn1,PlotAn2S,PlotAn2Savg,PlotNum1,PlotNum2S,PlotAn2SFixed};*)
(*functionLabels={"1.5PN AN","2PN AN","2PN avg AN","1.5PN NUM","2PN NUM","2PN FIXED"};*)
(*selectedFunctions=allFunctions[[plotIndices]];*)
(*TorbVal=Torb[data];*)
(*tValues=Table[tmin+i*(tmax-tmin)/(numPoints-1),{i,0,numPoints-1}];*)
(*tScaledData=Table[Table[{t/TorbVal,selectedFunctions[[i]][t,data]},{t,tValues}],{i,Length[selectedFunctions]}];*)
(*ListLinePlot[tScaledData,Frame->True,FrameLabel->{"t / \!\(\*SubscriptBox[\(T\), \(orb\)]\)",LegendNorm[[vecNum]]},*)
(*PlotRange->All,FrameStyle->Directive[Black,Thin],TicksStyle->Directive[FontSize->12],*)
(*PlotStyle->{{Continue,CBlue},{Continue,COrange},{Continue,CGreen},{Dashed,CPurple},{Dashed,CRed},{Dashed,CBrown}}[[plotIndices]],*)
(*PlotLegends->Placed[LineLegend[Style[#,FontSize->16]&/@functionLabels[[plotIndices]],LegendLayout->{"Row",1}],Top]]];*)
(**)
(*DefPlotAz[data_,tmin_,tmax_,plotIndices_List,numPoints_:10]:=Module[{allFunctions,functionLabels,selectedFunctions,TorbVal,tValues,tScaledData},*)
(*allFunctions={PlotAn1,PlotAn2S,PlotAn2Savg,PlotNum1,PlotNum2S,PlotAn2SFixed};*)
(*functionLabels={"1.5PN AN","2PN AN","2PN avg AN","1.5PN NUM","2PN NUM","2PN FIXED"};*)
(*selectedFunctions=allFunctions[[plotIndices]];*)
(*TorbVal=Torb[data];*)
(*tValues=Table[tmin+i*(tmax-tmin)/(numPoints-1),{i,0,numPoints-1}];*)
(*tScaledData=Table[Table[{t/TorbVal,selectedFunctions[[i]][t,data]},{t,tValues}],{i,Length[selectedFunctions]}];*)
(*ListLinePlot[tScaledData,Frame->True,FrameLabel->{"t / \!\(\*SubscriptBox[\(T\), \(orb\)]\)","\[Phi]"},*)
(*PlotRange->All,FrameStyle->Directive[Black,Thin],TicksStyle->Directive[FontSize->12],*)
(*PlotStyle->{{Continue,CBlue},{Continue,COrange},{Continue,CGreen},{Dashed,CPurple},{Dashed,CRed},{Dashed,CBrown}}[[plotIndices]],*)
(*PlotLegends->Placed[LineLegend[Style[#,FontSize->16]&/@functionLabels[[plotIndices]],LegendLayout->{"Row",1}],Top]]];*)
(**)
(*DefPlotLtoJ[data_,Compi_,Compj_,tmin_,tmax_,plotIndices_List,numPoints_:10]:=Module[{allFunctions,functionLabels,selectedFunctions,TorbVal,tValues,tScaledData},*)
(*allFunctions={PlotAn1,PlotAn2S,PlotAn2Savg,PlotNum1,PlotNum2S,PlotAn2SFixed};*)
(*functionLabels={"1.5PN AN","2PN AN","2PN avg AN","1.5PN NUM","2PN NUM","2PN FIXED"};*)
(*selectedFunctions=allFunctions[[plotIndices]];*)
(*TorbVal=Torb[data];*)
(*tValues=Table[tmin+i*(tmax-tmin)/(numPoints-1),{i,0,numPoints-1}];*)
(*tScaledData=Table[Table[{t/TorbVal,selectedFunctions[[i]][t,data]},{t,tValues}],{i,Length[selectedFunctions]}];*)
(*ListLinePlot[tScaledData,Frame->True,FrameLabel->{"t / \!\(\*SubscriptBox[\(T\), \(orb\)]\)",LegendLtoJ[[Compi,Compj]]},*)
(*PlotRange->All,FrameStyle->Directive[Black,Thin],TicksStyle->Directive[FontSize->12],*)
(*PlotStyle->{{Continue,CBlue},{Continue,COrange},{Continue,CGreen},{Dashed,CPurple},{Dashed,CRed},{Continue,CBrown},{Dashed,Brown}}[[plotIndices]],*)
(*PlotLegends->Placed[LineLegend[Style[#,FontSize->16]&/@functionLabels[[plotIndices]],LegendLayout->{"Row",1}],Top]]];*)
(**)
(*DefPlotRLframe[data_,NumComp_,tmin_,tmax_,plotIndices_List,numPoints_:10]:=Module[{allFunctions,functionLabels,selectedFunctions,TorbVal,tValues,tScaledData},*)
(*allFunctions={PlotAn1,PlotAn2S,PlotAn2Savg,PlotNum1,PlotNum2S,PlotAn2SFixed};*)
(*functionLabels={"1.5PN AN","2PN AN","2PN avg AN","1.5PN NUM","2PN NUM","2PN FIXED"};*)
(*selectedFunctions=allFunctions[[plotIndices]];*)
(*TorbVal=Torb[data];*)
(*tValues=Table[tmin+i*(tmax-tmin)/(numPoints-1),{i,0,numPoints-1}];*)
(*tScaledData=Table[Table[{t/TorbVal,selectedFunctions[[i]][t,data]},{t,tValues}],{i,Length[selectedFunctions]}];*)
(*ListLinePlot[tScaledData,Frame->True,FrameLabel->{"t / \!\(\*SubscriptBox[\(T\), \(orb\)]\)",{"Rx in Lframe","Ry in Lframe","Rz in Lframe"}[[NumComp]]},*)
(*PlotRange->All,FrameStyle->Directive[Black,Thin],TicksStyle->Directive[FontSize->12],*)
(*PlotStyle->{{Continue,CBlue},{Continue,COrange},{Continue,CGreen},{Dashed,CPurple},{Dashed,CRed},{Dashed,CBrown}}[[plotIndices]],*)
(*PlotLegends->Placed[LineLegend[Style[#,FontSize->16]&/@functionLabels[[plotIndices]],LegendLayout->{"Row",1}],Top]]];*)
(**)


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


(* ::Subsection:: *)
(*B) Plots*)


(* ::Input:: *)
(*(*TEST S2 SOLUTION : OK*)*)
(*data=data1;NumVec=4;NumComp=1;*)
(*tmin=298 Torb[data];tmax=tmin+  2 Torb[data];plotIndices={1,2,4,5(*,6*)};Npoints=100;*)
(**)
(*DefPlot[data,NumVec,NumComp,tmin,tmax,plotIndices,Npoints]*)


(* ::Input:: *)
(*(*TEST S1 SOLUTION : OK*)*)
(*data=data1;NumVec=3;NumComp=1;*)
(*tmin=500 Torb[data];tmax=tmin+5Torb[data];plotIndices={1,2,4,5(*,6*)};Npoints=100;*)
(**)
(*DefPlot[data,NumVec,NumComp,tmin,tmax,plotIndices,Npoints]*)


(* ::Input:: *)
(*(*TEST L SOLUTION : OK*)*)
(*data=data1;NumVec=2;NumComp=1;*)
(*tmin=500 Torb[data];tmax=tmin+4Torb[data];plotIndices={1,2,3,4,5(*,6*)};Npoints=100;*)
(**)
(*DefPlot[data,NumVec,NumComp,tmin,tmax,plotIndices,Npoints]*)


(* ::Input:: *)
(*(*TEST Rmag SOLUTION : OK*)*)
(*data=data1;NumVec=1;NumComp=3;*)
(*tmin=  590  Torb[data];tmax=tmin+2Torb[data];plotIndices={1,2,4,5,6};Npoints=100;*)
(**)
(*DefPlotNorm[data,NumVec,NumComp,tmin,tmax,plotIndices,Npoints]*)


(* ::Input:: *)
(*data=data1;NumVec=2;NumComp=1;*)
(*tmin=100Torb[data];tmax=tmin+500Torb[data];plotIndices={2,6,7};Npoints=100;*)
(**)
(*DefPlot[data,NumVec,NumComp,tmin,tmax,plotIndices,Npoints]*)


(* ::Input:: *)
(*data=data1;NumVec=1;NumComp=1;*)
(*tmin=220Torb[data];tmax=tmin+2Torb[data];plotIndices={1,2,4,5,6,7};Npoints=100;*)
(**)
(*DefPlot[data,NumVec,NumComp,tmin,tmax,plotIndices,Npoints]*)


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


(* ::Input:: *)
(*Speak["Job done"]*)


==> anc/2PN_BBH_solution.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    938642,      20855]
NotebookOptionsPosition[    928263,      20669]
NotebookOutlinePosition[    928776,      20689]
CellTagsIndexPosition[    928733,      20686]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"$FrontEndSession", ",", 
    RowBox[{"DynamicEvaluationTimeout", "->", "3000"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"$FrontEndSession", ",", 
    RowBox[{"DynamicUpdating", "->", "False"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"$FrontEnd", ",", 
    RowBox[{"DynamicUpdating", "->", "False"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
    RowBox[{"DynamicUpdating", "->", "False"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.986500725748478*^9, 3.9865007257516317`*^9}, 
   3.986501942669444*^9, {3.986502234860034*^9, 3.986502236665388*^9}, 
   3.986502327518001*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"82c62758-8a71-499b-b951-38da47cb9bac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CurrentValue", "[", "DynamicUpdating", "]"}], "               ", 
  RowBox[{"(*", 
   RowBox[{"Should", " ", "give", " ", "\"\<False\>\""}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.986504954760105*^9, 3.986504968977284*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f873c923-3a22-4115-aaea-08df70723ff4"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.9865051458289433`*^9, 3.986505194901012*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"afd19edf-e411-47ac-8e73-cdcde2cb09a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solutions to second post-Newtonian dynamics of spinning and eccentric \
binary black holes (accompanying arXiv:2603.20031)\n",
 StyleBox["Authors : Tom Colin (tom.colin@obspm.fr) and Sashwat Tanay \
(sashwattanay@gmail.com)", "Subtitle"]
}], "Title",
 CellChangeTimes->{{3.98587410955451*^9, 3.985874118416493*^9}, {
  3.9858742661622667`*^9, 3.985874267608967*^9}, {3.98587498656859*^9, 
  3.9858750176584053`*^9}, {3.9858797309407187`*^9, 3.985879753896036*^9}, {
  3.986500303204639*^9, 
  3.986500303571015*^9}},ExpressionUUID->"23e69067-4d12-4a0a-a72e-\
ac9d54ceed58"],

Cell[CellGroupData[{

Cell["A. README: Post-Newtonian Dynamics Notebook User Manual", "Chapter",
 CellChangeTimes->{{3.9858695228177567`*^9, 3.985869558328689*^9}, {
  3.98587430297445*^9, 3.985874307644425*^9}, {3.986495842823847*^9, 
  3.986495844038232*^9}},ExpressionUUID->"69b927cf-605f-4558-a416-\
48f13a0afa8d"],

Cell[CellGroupData[{

Cell["1. Physics Definitions", "Section",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.985869522818564*^9},ExpressionUUID->"8b8315d4-a2d2-4504-927e-\
d6c731ca9597"],

Cell[TextData[{
 "Before configuring the code, note the underlying Hamiltonian terms: \n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "full"], TraditionalForm]],ExpressionUUID->
  "5231e51f-31b4-4002-b563-ff93a2009c6d"],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "N"], TraditionalForm]],ExpressionUUID->
  "c8a22b4c-ebdf-44d9-bd04-4e44c663d803"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", 
    RowBox[{"1", "PN"}]], TraditionalForm]],ExpressionUUID->
  "999b02fc-f7a6-4f3d-82ca-44e8c9a75513"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "so"], TraditionalForm]],ExpressionUUID->
  "ee96022c-0670-4809-8154-41cd132fceec"],
 " + ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["h", "2"]}], TraditionalForm]],ExpressionUUID->
  "5bb8f076-fb07-4d83-9210-6e408d29a726"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "ss"], TraditionalForm]],ExpressionUUID->
  "f1316846-bf96-4041-bc14-12d72e7f49f2"],
 ")"
}], "Text",
 CellChangeTimes->{
  3.985869522819234*^9, {3.9858739947080307`*^9, 3.98587403688061*^9}, {
   3.985875029079872*^9, 
   3.985875031351347*^9}},ExpressionUUID->"27efe2e4-5e2c-4e4c-b2ae-\
94f8e374ad70"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "N"], TraditionalForm]],ExpressionUUID->
  "bcdcec85-d843-48e6-9682-17f5aa7ed893"],
 " = Pure Newtonian gravity"
}], "Item",
 CellChangeTimes->{
  3.985869522820354*^9, {3.985869567914072*^9, 
   3.9858695713222113`*^9}},ExpressionUUID->"c767cd26-f729-487b-b60d-\
de0822217cf3"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "1"], TraditionalForm]],ExpressionUUID->
  "869e869d-0970-4246-aff3-3910c0c60920"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "2"], TraditionalForm]],ExpressionUUID->
  "49d04b77-1c66-493c-88d2-979e7c3a9484"],
 " = 1PN and 2PN purely orbital corrections"
}], "Item",
 CellChangeTimes->{
  3.985869522821033*^9, {3.985869574264979*^9, 
   3.985869583165408*^9}},ExpressionUUID->"afc3e970-5818-466c-a1cf-\
d81227e24ec0"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "so"], TraditionalForm]],ExpressionUUID->
  "c197e2fe-8cec-43d3-83f5-b1e3a9c8ea4a"],
 " = 1.5PN Spin-Orbit coupling"
}], "Item",
 CellChangeTimes->{
  3.9858695228215437`*^9, {3.985869586141964*^9, 
   3.985869588761249*^9}},ExpressionUUID->"336232dd-4881-4824-bfdd-\
c0a168d2f892"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "ss"], TraditionalForm]],ExpressionUUID->
  "27d13783-f0a5-4283-b033-cd632624e7e5"],
 " = 2PN Spin-Spin coupling"
}], "Item",
 CellChangeTimes->{
  3.985869522822029*^9, {3.985869591876473*^9, 
   3.985869594176705*^9}},ExpressionUUID->"cbffb1be-5941-4b1a-85f4-\
7a155e171905"]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Physics Models & Plotting Indices", "Section",
 CellChangeTimes->{
  3.985869522829921*^9, {3.985873946590355*^9, 
   3.9858739467462053`*^9}},ExpressionUUID->"0c74fca3-dea6-4626-9e79-\
4e00d4f27fae"],

Cell["\<\
We can plot the phase space variable solution under various evolution \
schemes. Use these 7 indices in the graphing command DefPlot below in Sec. \
B-6-B to select the evolution scheme.
Note: All models compute non-orbit averaged dynamics, except Index 3 which \
computes 'Orbit-Averaged' dynamics.\
\>", "Text",
 CellChangeTimes->{
  3.98586952283041*^9, {3.985874048158347*^9, 3.985874052272304*^9}, {
   3.985874398686821*^9, 3.985874409483199*^9}, {3.9858744420838327`*^9, 
   3.9858745115588217`*^9}, {3.98650106781929*^9, 
   3.986501086475255*^9}},ExpressionUUID->"fbb49109-c9fa-488f-85fb-\
5490f63a77eb"],

Cell[BoxData[
 TagBox[GridBox[{
    {"Index", 
     RowBox[{"Physics", " ", "Model", " ", "Plotted"}], 
     RowBox[{"Hamiltonian", " ", "Equation"}], 
     RowBox[{"Code", " ", "Routine"}]},
    {"1", 
     RowBox[{
      RowBox[{"1.5", "PN", " ", "Spin"}], "-", 
      RowBox[{"Orbit", " ", 
       RowBox[{"(", "Analytic", ")"}]}]}], 
     RowBox[{"H", " ", "=", " ", 
      RowBox[{
       SubscriptBox["h", "N"], " ", "+", " ", 
       SubscriptBox["h", "1"], " ", "+", " ", 
       SubscriptBox["h", "so"]}]}], "Hflow1List"},
    {"2", 
     RowBox[{
      RowBox[{"2", "PN", " ", "Spin"}], "-", 
      RowBox[{"Spin", " ", 
       RowBox[{"(", "Analytic", ")"}]}]}], 
     RowBox[{"H", " ", "=", " ", 
      RowBox[{
       SubscriptBox["h", "N"], " ", "+", " ", 
       SubscriptBox["h", "1"], " ", "+", " ", 
       SubscriptBox["h", "so"], " ", "+", " ", 
       SubscriptBox["h", "2"], " ", "+", " ", 
       SubscriptBox["h", "ss"]}]}], "Hflow2SList"},
    {"3", 
     RowBox[{
      RowBox[{"2", "PN", " ", "Spin"}], "-", 
      RowBox[{"Spin", " ", "Orbit"}], "-", 
      RowBox[{"averaged", " ", 
       RowBox[{"(", "Analytic", ")"}]}]}], 
     RowBox[{"H", " ", "=", " ", 
      RowBox[{
       SubscriptBox["h", "N"], " ", "+", " ", 
       SubscriptBox["h", "1"], " ", "+", " ", 
       SubscriptBox["h", "so"], " ", "+", " ", 
       SubscriptBox["h", "2"], " ", "+", " ", 
       SubscriptBox["h", "ss"]}]}], "Hflow2SList"},
    {"4", 
     RowBox[{
      RowBox[{"1.5", "PN", " ", "Spin"}], "-", 
      RowBox[{"Orbit", " ", 
       RowBox[{"(", "Numerical", ")"}]}]}], 
     RowBox[{"H", " ", "=", " ", 
      RowBox[{
       SubscriptBox["h", "N"], " ", "+", " ", 
       SubscriptBox["h", "1"], " ", "+", " ", 
       SubscriptBox["h", "so"]}]}], "ComputeNum1"},
    {"5", 
     RowBox[{
      RowBox[{"2", "PN", " ", "Spin"}], "-", 
      RowBox[{"Spin", " ", 
       RowBox[{"(", "Numerical", ")"}]}]}], 
     RowBox[{"H", " ", "=", " ", 
      RowBox[{
       SubscriptBox["h", "N"], " ", "+", " ", 
       SubscriptBox["h", "1"], " ", "+", " ", 
       SubscriptBox["h", "so"], " ", "+", " ", 
       SubscriptBox["h", "2"], " ", "+", " ", 
       SubscriptBox["h", "ss"]}]}], "ComputeNum2S"},
    {"6", 
     RowBox[{"2", "PN", " ", "Pure", " ", "Orbital", " ", 
      RowBox[{"(", "Analytic", ")"}]}], 
     RowBox[{"H", " ", "=", " ", 
      RowBox[{
       SubscriptBox["h", "N"], " ", "+", " ", 
       SubscriptBox["h", "1"], " ", "+", " ", 
       RowBox[{
        SubscriptBox["h", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Spins", "=", "0"}], ")"}]}]}]}], "Hflow2SListFixedSpins"},
    {"7", 
     RowBox[{"2", "PN", " ", "Pure", " ", "Orbital", " ", 
      RowBox[{"(", "Numerical", ")"}]}], 
     RowBox[{"H", " ", "=", " ", 
      RowBox[{
       SubscriptBox["h", "N"], " ", "+", " ", 
       SubscriptBox["h", "1"], " ", "+", " ", 
       RowBox[{
        SubscriptBox["h", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Spins", "=", "0"}], ")"}]}]}]}], "ComputeNumOrb"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {
       GrayLevel[0.85], None}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Text",
 CellChangeTimes->{
  3.985869522831163*^9, {3.985875046302124*^9, 3.985875243955338*^9}, {
   3.985875564392211*^9, 
   3.985875570443117*^9}},ExpressionUUID->"45fcd183-9061-40e8-bcb4-\
a7c46281f0dc"]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Initialization", "Section",
 CellChangeTimes->{
  3.985869522822432*^9, {3.985873970936699*^9, 3.985873971065834*^9}, {
   3.985874561637528*^9, 3.9858745620040092`*^9}, {3.98587669304668*^9, 
   3.9858766941626987`*^9}},ExpressionUUID->"72f553c7-2d2c-4a01-93cb-\
53701d8c234b"],

Cell[CellGroupData[{

Cell["Go to Sec. B-1 below and set things up.", "Subsection",
 CellChangeTimes->{
  3.985869522823349*^9, {3.985874628684211*^9, 3.9858746500397873`*^9}, {
   3.986501100020109*^9, 
   3.9865011001029377`*^9}},ExpressionUUID->"8d3badd5-cdcb-4ee8-b495-\
81c1d8229f53"],

Cell[TextData[{
 "Orb (for analytical solutions) and NumOrb (for numerical solutions): \
Toggles the purely orbital corrections ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["h", "1"]}], TraditionalForm]],ExpressionUUID->
  "a357d415-41f7-40f2-b953-4d3e23c8e972"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "2"], TraditionalForm]],ExpressionUUID->
  "f1a41a30-b521-4cb0-8133-42ebd45e4e4d"],
 "). Default is \"Yes\". If set to \"No\", the purely orbital parts of the \
Hamiltonian (without spins) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "1"], TraditionalForm]],ExpressionUUID->
  "4728865f-8011-45fc-8055-ab033fd3f88d"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "2"], TraditionalForm]],ExpressionUUID->
  "13af0757-7d4c-447b-a22b-66b00c09436f"],
 " are ignored, and equations of motion change accordingly. "
}], "Item",
 CellChangeTimes->{
  3.985869522824047*^9, {3.985869613785626*^9, 3.985869702239683*^9}, {
   3.985874691193995*^9, 3.985874753295467*^9}, {3.985876204270629*^9, 
   3.985876217264694*^9}},ExpressionUUID->"584b3cc4-556d-4724-9349-\
15f6392b9266"],

Cell[TextData[{
 "QKP: This is valid only for \[OpenCurlyDoubleQuote]Index 1\
\[CloseCurlyDoubleQuote] solution mentioned in the above table. It decides \
which baseline solution for |",
 StyleBox["R",
  FontWeight->"Bold"],
 "| = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", 
    StyleBox[
     RowBox[{
      SubscriptBox["R", "1"], "-", 
      SubscriptBox["R", "2"]}],
     FontWeight->"Bold"]}], TraditionalForm]],ExpressionUUID->
  "355d24c8-7c7f-43a5-a768-11665be1b8bd"],
 " ",
 "|",
 " (orbital separation vector norm) is to be injected for computing spin \
solutions; see Eq. 3.5 of https://arxiv.org/abs/1908.02927. In this paper, \
the Newtonian solution was injected. We have two options. Choosing \
\[OpenCurlyDoubleQuote]N\[CloseCurlyDoubleQuote] injects the Newtonian \
solution for |",
 StyleBox["R",
  FontWeight->"Bold"],
 "|",
 " (just like https://arxiv.org/abs/1908.02927), whereas choosing \
\[OpenCurlyDoubleQuote]SO\[CloseCurlyDoubleQuote] injects the 1.5PN solution \
for |",
 StyleBox["R",
  FontWeight->"Bold"],
 "|. Our default value is \[OpenCurlyDoubleQuote]SO\[CloseCurlyDoubleQuote]."
}], "Item",
 CellChangeTimes->{
  3.985869522824844*^9, {3.985869725819049*^9, 3.985869767655772*^9}, {
   3.985869802464562*^9, 3.985869812388605*^9}, {3.985869855391556*^9, 
   3.985870004371686*^9}, {3.9858738966323023`*^9, 3.985873926774234*^9}, {
   3.985874767950861*^9, 3.985874808151946*^9}, {3.9858748943573313`*^9, 
   3.9858748976140823`*^9}, {3.9858752707668467`*^9, 3.985875275194641*^9}, {
   3.985876053242794*^9, 
   3.985876071580926*^9}},ExpressionUUID->"34fc1647-44be-41f1-85bb-\
87635de87912"],

Cell[TextData[{
 "Torb: The rough orbital time period of the system, the approximate time in \
which |",
 StyleBox["R",
  FontWeight->"Bold"],
 "| returns back to its original value."
}], "Item",
 CellChangeTimes->{
  3.985869522825858*^9, {3.9858748477584248`*^9, 3.985874863432453*^9}, {
   3.985874900787939*^9, 
   3.985874901198495*^9}},ExpressionUUID->"8c0de140-f734-4862-946e-\
51cbafa1f2f7"],

Cell["\<\
end[data]: Total numerical integration runtime and plot display time.\
\>", "Item",
 CellChangeTimes->{
  3.985869522826635*^9, {3.985874876756136*^9, 3.98587488152495*^9}, {
   3.985876699750287*^9, 
   3.985876700549287*^9}},ExpressionUUID->"4b01a6eb-063a-415e-98e3-\
9117fd19ae5f"],

Cell[CellGroupData[{

Cell[TextData[{
 "userData: Your initial data formatted as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    SubscriptBox["m", "1"]}], TraditionalForm]],ExpressionUUID->
  "1d52fbeb-b9c3-47be-908b-06ffffd19711"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],ExpressionUUID->
  "2b63a729-6be1-4ea5-86c6-b46f01cac7e8"],
 ", ",
 StyleBox["R",
  FontWeight->"Bold"],
 ", ",
 StyleBox["P",
  FontWeight->"Bold"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "1"], 
    StyleBox["/",
     FontWeight->"Plain"], 
    SuperscriptBox[
     StyleBox["\[Epsilon]",
      FontWeight->"Plain"], 
     RowBox[{"1", "/", "2"}]]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"2c8abf3b-b0a1-4337-a1af-7b69151a7d5f"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "2"], 
    StyleBox["/",
     FontWeight->"Plain"], 
    SuperscriptBox[
     StyleBox["\[Epsilon]",
      FontWeight->"Plain"], 
     RowBox[{"1", "/", "2"}]]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"3c942c53-b836-47ff-93c7-56f89c376d17"],
 ", \[Epsilon] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SuperscriptBox["c", "2"]}], TraditionalForm]],ExpressionUUID->
  "5cd6b6ab-d938-4983-87fd-3af0e177e703"],
 "}. Here ",
 StyleBox["P",
  FontWeight->"Bold"],
 " = ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["P", "1"],
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "2d66b488-4349-45f3-9de9-784ff221ec12"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["P", "2"]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"a6646fb4-ad6e-4213-919c-f0c71a226ea1"],
 ", as we are working in the centre-of-mass frame"
}], "Item",
 CellChangeTimes->{
  3.985869522827108*^9, {3.985874912623331*^9, 3.985874945000763*^9}, {
   3.985876098697729*^9, 3.98587613580976*^9}, {3.985878531951727*^9, 
   3.98587855243038*^9}},ExpressionUUID->"22e3fe5d-ad63-403f-8171-\
bb34054b8a6a"],

Cell[TextData[{
 "Constraint: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "1"], TraditionalForm]],ExpressionUUID->
  "e9f8b135-cbb8-4996-964f-41247ca02c82"],
 " must be strictly greater than ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "2"], TraditionalForm]],ExpressionUUID->
  "2c13bc9a-65ae-4cd9-9495-2f11a361944e"],
 "."
}], "Subitem",
 CellChangeTimes->{
  3.985869522828656*^9, {3.985874948791696*^9, 
   3.985874955441215*^9}},ExpressionUUID->"201ea105-be0a-49b9-bd7f-\
a85c82e34587"],

Cell["Constants: G = 1.", "Subitem",
 CellChangeTimes->{
  3.98586952282952*^9, {3.985874961679434*^9, 
   3.9858749658083477`*^9}},ExpressionUUID->"50cb2c3a-8c76-45da-b9f6-\
6012b854573c"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Setting up Plotting Parameters", "Section",
 CellChangeTimes->{
  3.9858695228318768`*^9, {3.985875626050473*^9, 
   3.985875640482892*^9}},ExpressionUUID->"767aa5f6-d935-40af-8162-\
4610d537d80b"],

Cell[CellGroupData[{

Cell["\<\
Then go to Sec. B-6-B to set the plotting parameters, which we now explain. \
Here we plot using the function DefPlot\
\>", "Subsection",
 CellChangeTimes->{
  3.985869522823349*^9, {3.985874628684211*^9, 3.9858746500397873`*^9}, 
   3.985875669756143*^9, {3.986501129509664*^9, 
   3.98650113000884*^9}},ExpressionUUID->"46aeeffe-cff7-4e85-88e1-\
e6ca3f453aa5"],

Cell["\<\
Syntax: DefPlot[data, vector_number, component_number, time_min, time_max, \
{plot_indices}]\
\>", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.985869522832385*^9},
 FontFamily->"Courier",
 Background->GrayLevel[
  0.85],ExpressionUUID->"8cb050ab-657a-4561-abe2-c5aaba68ff73"],

Cell[TextData[{
 "vector_number: 1 (",
 StyleBox["R",
  FontWeight->"Bold"],
 "), 2 (",
 StyleBox["L",
  FontWeight->"Bold"],
 "), 3 (",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "1"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"8aab022e-8b73-4881-b933-65df0e89edf2"],
 "), or 4 (",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "2"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"623e46fa-dd0c-42d4-8bbc-6f203e059b3d"],
 ")."
}], "Item",
 CellChangeTimes->{
  3.985869522833458*^9, {3.9858754452972507`*^9, 
   3.985875478216494*^9}},ExpressionUUID->"6bd24c3c-2dad-4767-ae9e-\
ed2bed6e6659"],

Cell["\<\
component_number: 1 (x-component), 2 (y-component), or 3 (z-component).\
\>", "Item",
 CellChangeTimes->{
  3.985869522833911*^9, {3.985875484297421*^9, 
   3.98587549087123*^9}},ExpressionUUID->"5cc3ca53-ba65-442a-8f6e-\
220ea25a69b3"],

Cell["\<\
Example: DefPlot[data, 2, 3, tmin, tmax, {2, 3, 5}] graphs the z-component of \
Angular Momentum overlaying Analytical, Averaged, and Numerical 2PN.\
\>", "Text",
 CellChangeTimes->{3.985869522834282*^9, 
  3.98587551721881*^9},ExpressionUUID->"4809ff16-553f-4abc-94c8-1a3c511452e8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["5. Succinct Overview: How to Run the Notebook", "Section",
 CellChangeTimes->{
  3.9858695228318768`*^9, {3.985875619721498*^9, 3.985875623085106*^9}, {
   3.98587676463523*^9, 3.9858767656735363`*^9}, {3.985879932921377*^9, 
   3.985879969123698*^9}},ExpressionUUID->"b1b3c997-204a-4f04-ae8d-\
ce81eb802845"],

Cell["\<\
Set parameters up in Secs. B-1 and B-6-B (to be found below), as explained \
above.\
\>", "Item",
 CellChangeTimes->{
  3.985869522833911*^9, {3.985875484297421*^9, 3.98587549087123*^9}, {
   3.985875686285387*^9, 3.985875723565936*^9}, {3.985879984521969*^9, 
   3.985879988930896*^9}, {3.986501149833075*^9, 
   3.9865011520827293`*^9}},ExpressionUUID->"d91f8697-a92d-41da-9331-\
0438aac5a45e"],

Cell["\<\
Quit the kernel and clear all memory (Evaluation --> Quit Kernel).\
\>", "Item",
 CellChangeTimes->{
  3.985869522833911*^9, {3.985875484297421*^9, 3.98587549087123*^9}, {
   3.985875686285387*^9, 3.985875766998748*^9}, {3.9865012198404083`*^9, 
   3.986501219841043*^9}},ExpressionUUID->"6afb2dde-6a01-4f7a-8ef7-\
cbf329b2611e"],

Cell["\<\
Run the first cell (at the very top of the notebook) *manually* (i.e. via \
Shift + Enter), which has the following content: \
\[OpenCurlyDoubleQuote]SetOptions[$FrontEndSession ...\[CloseCurlyDoubleQuote]\
\>", "Item",
 CellChangeTimes->{
  3.985869522833911*^9, {3.985875484297421*^9, 3.98587549087123*^9}, {
   3.985875686285387*^9, 3.985875766998748*^9}, {3.986501221320045*^9, 
   3.986501251647559*^9}, {3.9865050090718203`*^9, 
   3.986505069938308*^9}},ExpressionUUID->"4752fba0-abd3-4422-86cd-\
71c61f7b378f"],

Cell["\<\
Run the entire notebook (Evaluation --> Evaluate Notebook). That\
\[CloseCurlyQuote]s it! \
\>", "Item",
 CellChangeTimes->{
  3.985869522833911*^9, {3.985875484297421*^9, 3.98587549087123*^9}, {
   3.985875686285387*^9, 3.9858757885273542`*^9}, {3.985877283059705*^9, 
   3.985877283061644*^9}, {3.985879845071068*^9, 3.985879845072006*^9}, {
   3.9858800011340446`*^9, 
   3.9858800058135033`*^9}},ExpressionUUID->"1d460e54-9b3f-470c-bfcd-\
211672936eec"],

Cell[TextData[{
 "Sec. B-4 generates a ",
 StyleBox["summary table",
  FontWeight->"Bold"],
 " for the system with its important parameters displayed:       ",
 StyleBox["(a)",
  FontWeight->"Bold"],
 " mass ratio q              ",
 StyleBox["(b)",
  FontWeight->"Bold"],
 " angles b/w angular momenta \[Kappa]1 (L and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "1"], TraditionalForm]],ExpressionUUID->
  "2755d21d-de10-4b47-a6ea-c6c714801c8f"],
 "), \[Kappa]2 (L and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "1"], TraditionalForm]],ExpressionUUID->
  "98a66bc8-bfdd-4540-b2cc-3c50767cc7ac"],
 "), \[Gamma] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["S", "1"]}], TraditionalForm]],ExpressionUUID->
  "989d2170-f5b7-44ad-8424-075832bd1580"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "2"], TraditionalForm]],ExpressionUUID->
  "5b3ce4b5-39ad-4448-8a16-37d37a11333c"],
 ")           ",
 StyleBox["(c)",
  FontWeight->"Bold"],
 " PN parameter PNa = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"G", " ", 
    RowBox[{"M", "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SubscriptBox["R", "initial"]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"90498606-ce7b-4cb7-bbba-60bb9a027031"],
 ", which does not take eccentricity into account                ",
 StyleBox["(d)",
  FontWeight->"Bold"],
 " PN parameter PNp = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"G", " ", 
    RowBox[{"M", "/", 
     RowBox[{"(", 
      SuperscriptBox["c", "2"]}]}]}], TraditionalForm]],ExpressionUUID->
  "92a2ee91-d557-40c1-ac7f-1c28c8df23b1"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "N"], TraditionalForm]],ExpressionUUID->
  "b2fd51dd-a9ed-41e8-b100-cb19bf645b95"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SubscriptBox["e", "N"]}]}], TraditionalForm]],ExpressionUUID->
  "8a4f6c53-c7a4-44de-ab40-3c783d7b434b"],
 ")), which takes eccentricity into account. Here M = total mass, G =1, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "N"], " ", "="}], TraditionalForm]],ExpressionUUID->
  "961742c5-daa9-431c-ad49-8ee2e6cb4d93"],
 " Newtonian eccentricity, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "n"], TraditionalForm]],ExpressionUUID->
  "b3cd5d20-abbb-41a6-b269-5bf6eb890aa0"],
 " = Newtonian semi major axis for the unscaled R. In this table, are also \
displayed       ",
 StyleBox["(e) ",
  FontWeight->"Bold"],
 "dimensionless spins ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Chi]", "1"], TraditionalForm]],ExpressionUUID->
  "c3beb16e-ce12-4bc1-84f3-c63cf97ababa"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Chi]", "2"], TraditionalForm]],ExpressionUUID->
  "5b4d5500-6fd5-4f72-975a-5897572d217d"],
 "             ",
 StyleBox["(f)",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", 
     RowBox[{"1", " ", "or", " ", "2"}]], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", 
       RowBox[{"1", "/", "2"}]], "L"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"e9c47e41-a6eb-43d5-8d41-1e848a8f2197"],
 ",        plus other QKP parameters like    scaled Hamiltonian, radial \
eccentricity, mean motion, orbital time period and spin-precession time \
period.",
 StyleBox["        ",
  FontWeight->"Bold"]
}], "Item",
 CellChangeTimes->{
  3.985869522833911*^9, {3.985875484297421*^9, 3.98587549087123*^9}, {
   3.985875686285387*^9, 3.9858757885273542`*^9}, {3.985877283059705*^9, 
   3.985877283061644*^9}, {3.985879845916648*^9, 3.9858798571254873`*^9}, {
   3.985880045264834*^9, 3.985880047550359*^9}, {3.986495311912381*^9, 
   3.986495313804913*^9}, {3.9865050924345922`*^9, 
   3.986505097209758*^9}},ExpressionUUID->"5807559a-c509-4b8b-9b90-\
8a1e2c8fa0f6"],

Cell[TextData[{
 StyleBox["IMPORTANT:",
  FontWeight->"Bold"],
 " ",
 StyleBox["Our solutions work well when",
  FontWeight->"Bold"],
 " ",
 StyleBox["(a) ",
  FontWeight->"Bold"],
 "both PN parameters are below sub-percent level,  ",
 StyleBox["(b) ",
  FontWeight->"Bold"],
 "eccentricity is less than and away from 1,   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[
     RowBox[{"(", "c", ")"}],
     FontWeight->"Bold"], 
    StyleBox[
     RowBox[{
      StyleBox[" ",
       FontWeight->"Bold"], " "}]], 
    SubscriptBox["\[Chi]", 
     RowBox[{"1", " ", "or", " ", "2"}]], " "}], TraditionalForm]],
  ExpressionUUID->"480a1ca8-65ca-46b8-937f-d60899ddeb99"],
 " is less than and away from 1,    ",
 StyleBox["(d) ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", 
    RowBox[{"1", " ", "or", " ", "2"}]], TraditionalForm]],ExpressionUUID->
  "02f77a40-223f-410c-9d1a-25200272e922"],
 "/(L ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"1", "/", "2"}]], TraditionalForm]],ExpressionUUID->
  "b4c9663f-97e8-47d6-b9d9-2edcfd02c114"],
 ")  is less than and away from 1.  ",
 StyleBox["(e) ",
  FontWeight->"Bold"],
 "Scaled Hamiltonian h < 0,   ",
 StyleBox["(f) ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Kappa]", "1"], TraditionalForm]],ExpressionUUID->
  "7f632a84-c16e-44b9-baeb-43cea388f333"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Kappa]", "2"], TraditionalForm]],ExpressionUUID->
  "0e6bc92b-1b47-47d6-a825-0f354614eb95"],
 ", \[Gamma] are not 0 or \[Pi] radians (away from spin aligned or \
anti-aligned cases). The values of all these parameters are found in the \
so-called \[OpenCurlyDoubleQuote]summary table\[CloseCurlyDoubleQuote] \
discussed above."
}], "Item",
 CellChangeTimes->{
  3.985869522833911*^9, {3.985875484297421*^9, 3.98587549087123*^9}, {
   3.985875686285387*^9, 3.9858757885273542`*^9}, {3.9858772915992737`*^9, 
   3.985877447143476*^9}, {3.9858775112202253`*^9, 3.985877523926401*^9}, {
   3.985877558781221*^9, 3.985877591709415*^9}, {3.9858776330000963`*^9, 
   3.9858778469549913`*^9}, {3.9858786721840267`*^9, 
   3.9858790700384207`*^9}, {3.9858792916982822`*^9, 3.985879345014791*^9}, {
   3.985879377759143*^9, 3.985879477697669*^9}, {3.985879526180612*^9, 
   3.985879537748707*^9}, {3.9858795843202753`*^9, 3.9858796376094103`*^9}, {
   3.985879810327301*^9, 3.985879842656478*^9}, {3.985879887501655*^9, 
   3.9858799014425592`*^9}, {3.985880059406043*^9, 
   3.985880094544289*^9}},ExpressionUUID->"d92e0fe7-943a-4518-83dd-\
6c0bfedf079a"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["B. Code begins", "Chapter"]], "Title",
 CellChangeTimes->{{3.945842722911626*^9, 3.94584273421126*^9}, {
  3.9858685767587*^9, 3.9858685827504473`*^9}, {3.98587437206507*^9, 
  3.98587437262263*^9}, {3.985876386565239*^9, 
  3.985876421229671*^9}},ExpressionUUID->"302e7489-e585-4cfd-a018-\
8c395360b039"],

Cell[CellGroupData[{

Cell["1. Set Parameters", "Section",
 CellChangeTimes->{{3.984132202942876*^9, 3.984132211735353*^9}, {
  3.986495141171669*^9, 3.9864951412629023`*^9}, {3.986505227005703*^9, 
  3.986505227590732*^9}},ExpressionUUID->"53464eef-2881-4008-93ab-\
2b0fde273081"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Orb", "=", "\"\<Yes\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumOrb", "=", "\"\<Yes\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QKP", "=", "\"\<SO\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"end", "[", "data_", "]"}], ":=", "  ", 
   RowBox[{"600", 
    RowBox[{"Torb", "[", "data", "]"}]}]}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Input", " ", "initial", " ", "data", " ", "in", " ", "the", " ", 
    RowBox[{"format", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"m1", ",", "m2", ",", 
          StyleBox["R",
           FontWeight->"Bold"], ",", 
          StyleBox["P",
           FontWeight->"Bold"], ",", 
          RowBox[{
           SubscriptBox[
            StyleBox["S",
             FontWeight->"Bold"], "1"], "/", 
           SuperscriptBox["\[Epsilon]", 
            RowBox[{"1", "/", "2"}]]}], ",", 
          RowBox[{
           SubscriptBox[
            StyleBox["S",
             FontWeight->"Bold"], "2"], "/", 
           SuperscriptBox["\[Epsilon]", 
            RowBox[{"1", "/", "2"}]]}], ",", 
          RowBox[{"\[Epsilon]", " ", "=", " ", 
           RowBox[{"1", "/", 
            SuperscriptBox["c", "2"]}]}]}], "}"}], ".", "  ", "Keep"}], " ", 
       "m1"}], " ", ">", " ", "m2"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"userData", "=", 
    RowBox[{"{", 
     RowBox[{"3.5", ",", "2.3", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "5"}], ",", "3"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "2"}]}], "}"}]}], " ", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], " ", ",", "0.008"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"accuracyGoal", "=", "14"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"precisionGoal", "=", "14"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxSteps", "=", " ", "Infinity"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"workingprecision", " ", "=", "40"}], ";"}]}], "Input",
 CellChangeTimes->{{3.984132321238575*^9, 3.9841323692815323`*^9}, {
   3.984132449911539*^9, 3.984132490116643*^9}, {3.984132810976013*^9, 
   3.984132917578534*^9}, {3.984133005489511*^9, 3.9841330058881607`*^9}, {
   3.98413308924406*^9, 3.984133114963005*^9}, 3.984133152120233*^9, {
   3.984133215394847*^9, 3.984133216592587*^9}, 3.984133692206998*^9, {
   3.984137080041623*^9, 3.984137082849863*^9}, 3.984138530599671*^9, {
   3.984138720523203*^9, 3.984138724033967*^9}, 3.984139731758523*^9, {
   3.9841398941424427`*^9, 3.984139895105093*^9}, {3.984140204861224*^9, 
   3.984140208778264*^9}, {3.984140676761909*^9, 3.984140678451374*^9}, {
   3.985876229543268*^9, 3.985876354147636*^9}, {3.985876710024439*^9, 
   3.985876710359589*^9}, {3.985880238404325*^9, 3.98588029512694*^9}, {
   3.98588038160355*^9, 3.9858803825669403`*^9}, 3.985880774349667*^9, 
   3.9858811372384243`*^9, {3.985881365764534*^9, 3.985881366616757*^9}, 
   3.985881582402995*^9, {3.985881785927402*^9, 3.985881805066558*^9}, {
   3.9858818482418747`*^9, 3.985881865488319*^9}, {3.985881903415482*^9, 
   3.98588193589546*^9}, {3.985882357462305*^9, 3.985882478958563*^9}, {
   3.985882880148604*^9, 3.9858828863363457`*^9}, 3.985897805485948*^9, {
   3.985898239918179*^9, 3.985898240113872*^9}, 3.985900576132657*^9, 
   3.985903258043375*^9, 3.985903313299515*^9, 3.98590474845894*^9, 
   3.985905051439241*^9, 3.985905463516801*^9, 3.985981628851948*^9, 
   3.985982411047307*^9, {3.985982499906238*^9, 3.985982523625331*^9}, {
   3.985982617969243*^9, 3.985982618755971*^9}, {3.985982660539638*^9, 
   3.98598271030786*^9}, {3.985983142815659*^9, 3.985983145023967*^9}, {
   3.985983194202689*^9, 3.985983195338954*^9}, {3.985983500274828*^9, 
   3.9859835167313633`*^9}, {3.985983729397189*^9, 3.985983731987267*^9}, {
   3.985984031675251*^9, 3.985984350517295*^9}, {3.985984558784032*^9, 
   3.985984558958023*^9}, {3.986027201336878*^9, 3.986027298355647*^9}, 
   3.986027364553337*^9, {3.986027535385195*^9, 3.9860275385698013`*^9}, {
   3.9860279548377333`*^9, 3.98602795754862*^9}, {3.986028208813842*^9, 
   3.986028210227145*^9}, 3.986028784704254*^9, 3.986029181338088*^9, {
   3.986029525111258*^9, 3.986029525263842*^9}, {3.986029585240222*^9, 
   3.9860295868346977`*^9}, {3.986029703761279*^9, 3.9860297050918417`*^9}, 
   3.9860300276029463`*^9, {3.9860302834186163`*^9, 3.986030284394237*^9}, {
   3.986030690943302*^9, 3.986030692992708*^9}, 3.986031007370503*^9, {
   3.986031359707931*^9, 3.9860313600977373`*^9}, {3.986031579334667*^9, 
   3.98603158076449*^9}, {3.98603165243854*^9, 3.986031653982164*^9}, {
   3.9864222307944517`*^9, 3.98642230037122*^9}, {3.986495478682625*^9, 
   3.986495513624672*^9}, {3.9864960629748917`*^9, 3.986496098924295*^9}, 
   3.9864966121285553`*^9, {3.986505165173766*^9, 3.986505182233704*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"990c1482-d84f-4a37-844d-c1e14569868a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Analytical Solution", "Section",
 CellChangeTimes->{{3.9458431172664957`*^9, 3.945843120218657*^9}, {
  3.9621887932814417`*^9, 3.96218879372342*^9}, {3.962190020231667*^9, 
  3.9621900276510353`*^9}, {3.986495143408972*^9, 
  3.9864951434923477`*^9}},ExpressionUUID->"72192318-0559-4ab8-9460-\
21b40ac2c78c"],

Cell[CellGroupData[{

Cell["\<\
A.  HN + H1PN + HSO \t\t\t(QKP  =  \[OpenCurlyDoubleQuote]N\
\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]SO\[CloseCurlyDoubleQuote])\t&\t(ORB = \
\[OpenCurlyDoubleQuote]Yes\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]No\[CloseCurlyDoubleQuote])\
\>", "Subsection",
 CellChangeTimes->{{3.95431512552525*^9, 3.9543151308327713`*^9}, {
   3.9547362043832417`*^9, 3.9547362052905073`*^9}, {3.961528928477805*^9, 
   3.961528933477997*^9}, {3.961536631015792*^9, 3.961536631151082*^9}, {
   3.961537000386668*^9, 3.9615370005498133`*^9}, {3.9621888082406693`*^9, 
   3.962188808629188*^9}, {3.9666673646207647`*^9, 3.966667367300808*^9}, {
   3.966667400708478*^9, 3.9666674057209663`*^9}, {3.967024269139759*^9, 
   3.967024322841926*^9}, {3.972364646393244*^9, 3.972364663182831*^9}, {
   3.977806547790031*^9, 3.977806560965992*^9}, {3.977826355883748*^9, 
   3.97782638332202*^9}, {3.9828334787382927`*^9, 3.982833504227632*^9}, 
   3.984036733523574*^9, {3.9840382556152983`*^9, 3.984038257173382*^9}, {
   3.984132112875368*^9, 3.9841321160460377`*^9}, {3.9841337041087847`*^9, 
   3.984133704210319*^9}},ExpressionUUID->"acce41e0-cc21-41a9-a6ae-\
86c87408658c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"===", "===", "===", "===", "===", "==="}], "=", "=="}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"GEOMETRY", "&"}], " ", "EULER", " ", "MATRICES"}], "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"===", "===", "===", "===", "===", "===", 
     RowBox[{"==", "=="}]}], "=", 
    RowBox[{"===", "=="}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sphericalAngles", "[", "V_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"polarAngJ", ",", "azimuthAngJ"}], "}"}], ",", 
       RowBox[{
        RowBox[{"polarAngJ", "=", 
         RowBox[{
          RowBox[{"ToSphericalCoordinates", "[", 
           RowBox[{"Re", "[", "V", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"azimuthAngJ", "=", 
         RowBox[{
          RowBox[{"ToSphericalCoordinates", "[", 
           RowBox[{"Re", "[", "V", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"polarAngJ", ",", "azimuthAngJ"}], "}"}], "]"}], ";"}]}], 
      "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vectorComponents", "[", 
      RowBox[{"V_", ",", "\[Theta]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
     RowBox[{"V", "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
         RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}]}], ",", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
         RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "}"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"computeEulerMatrix", "[", "jvec_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[Theta]", ",", "\[Phi]", ",", "cos\[Theta]", ",", "sin\[Theta]", 
         ",", "cos\[Phi]", ",", "sin\[Phi]"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "}"}], "=", 
         RowBox[{
          RowBox[{"sphericalAngles", "[", "jvec", "]"}], "+", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"cos\[Theta]", "=", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ";", 
        RowBox[{"sin\[Theta]", "=", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"cos\[Phi]", "=", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ";", 
        RowBox[{"sin\[Phi]", "=", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"N", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"cos\[Phi]", ",", "sin\[Phi]", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "sin\[Phi]"}], "*", "cos\[Theta]"}], ",", 
             RowBox[{"cos\[Phi]", "*", "cos\[Theta]"}], ",", "sin\[Theta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"sin\[Phi]", "*", "sin\[Theta]"}], ",", 
             RowBox[{
              RowBox[{"-", "cos\[Phi]"}], "*", "sin\[Theta]"}], ",", 
             "cos\[Theta]"}], "}"}]}], "}"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"===", "===", "===", "===", "===", "===", "==="}], "=", 
     RowBox[{"===", "===", "=="}]}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{"BASE", " ", "QUANTITIES", " ", "COMPUTATION", " ", 
     RowBox[{"(", 
      RowBox[{"t", "=", "0"}], ")"}]}], "*)"}], 
   RowBox[{"(*", " ", 
    RowBox[{"===", "===", "===", "===", "===", "===", "===", "===", 
     RowBox[{"==", 
      RowBox[{"===", "===", "===", "===", "=="}]}]}], "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"computeBaseQuantities1", "[", 
      RowBox[{
      "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", 
       ",", "\[Epsilon]_", ",", "QKP_", ",", " ", "ORB_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "o", ",", " ", "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec",
          ",", "pvec", ",", "r", ",", "p", ",", "SS10", ",", "s1vec", ",", 
         "s1", ",", "SS20", ",", "s2vec", ",", "s2", ",", "lvec", ",", "l", 
         ",", "jvec", ",", "j", ",", "EulMat", ",", "InvEulMat", ",", 
         "\[Delta]1", ",", "\[Delta]2", ",", "seffdl", ",", "h", ",", "h0", 
         ",", "\[IndentingNewLine]", "\[CapitalSigma]1", ",", 
         "\[CapitalSigma]2", ",", "A3", ",", "A2", ",", "A1", ",", "A0", ",", 
         "x2", ",", "x3", ",", "x1", ",", "\[Beta]", ",", "SqA", ",", 
         "JtoLframeEulMat0", ",", "\[IndentingNewLine]", "n", ",", 
         "nunscaled", ",", "nso", ",", "nunscaledso", ",", "ar", ",", "arso", 
         ",", "er", ",", "erso", ",", "et", ",", "etso", ",", "e\[Phi]", ",", 
         "e\[Phi]so", ",", "fP", ",", "gP", ",", "f\[Phi]", ",", "g\[Phi]", 
         ",", "\[CapitalPhi]", ",", "d", ",", "\[IndentingNewLine]", 
         "\[Alpha]1l", ",", "\[Alpha]2l", ",", "\[Beta]1l", ",", "\[Beta]2l", 
         ",", "\[Alpha]1s1", ",", "\[Alpha]2s1", ",", "\[Beta]1s1", ",", 
         "\[Beta]2s1", ",", "\[Beta]e\[Phi]so", ",", "\[Beta]erso", ",", 
         "\[Beta]e\[Phi]", ",", "\[Beta]er", ",", "\[IndentingNewLine]", 
         "drdt0", ",", "u0testso", ",", "Absu0so", ",", "u0so", ",", "ver0so",
          ",", "ve\[Phi]0so", ",", "t0so", ",", "sign", ",", "cos\[Kappa]10", 
         ",", "Int30", ",", "\[Alpha]", ",", "\[CapitalUpsilon]0", ",", 
         "\[IndentingNewLine]", "lvecJframe0", ",", "l\[Xi]10", ",", 
         "solPieceL10", ",", "solPieceL20", ",", "s1vecJframe0", ",", 
         "s1\[Xi]10", ",", "solPieceS110", ",", "solPieceS120", ",", 
         "r0Lframe", ",", "r\[Phi]0", ",", "solPieceR10", ",", "solPieceR20", 
         ",", "\[IndentingNewLine]", "Nprec", ",", "Uprec", ",", "Tprec", ",",
          "Torb", ",", "freq\[Xi]1L", ",", "freqcos\[Kappa]1"}], "}"}], ",", 
       RowBox[{
        RowBox[{"c", "=", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"ORB", "==", "\"\<Yes\>\""}], ",", " ", 
          RowBox[{"o", " ", "=", " ", "1"}]}], "]"}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"ORB", "==", "\"\<No\>\""}], ",", " ", 
          RowBox[{"o", " ", "=", " ", "0"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"M", "=", 
         RowBox[{"N", "[", 
          RowBox[{"m1", "+", "m2"}], "]"}]}], ";", 
        RowBox[{"\[Mu]", "=", 
         RowBox[{"N", "[", 
          RowBox[{"m1", " ", 
           RowBox[{"m2", "/", "M"}]}], "]"}]}], ";", 
        RowBox[{"\[Nu]", "=", 
         RowBox[{"\[Mu]", "/", "M"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"rvec", "=", 
         RowBox[{"N", "[", 
          RowBox[{"R0", "/", "M"}], "]"}]}], ";", 
        RowBox[{"r", "=", 
         RowBox[{"Norm", "[", "rvec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pvec", "=", 
         RowBox[{"N", "[", 
          RowBox[{"P0", "/", "\[Mu]"}], "]"}]}], ";", 
        RowBox[{"p", "=", 
         RowBox[{"Norm", "[", "pvec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"SS10", "=", 
         RowBox[{"N", "[", 
          RowBox[{"S10", " ", 
           RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}], "]"}]}], ";", 
        RowBox[{"s1vec", "=", 
         RowBox[{"SS10", "/", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
        RowBox[{"s1", "=", 
         RowBox[{"Norm", "[", "s1vec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"SS20", "=", 
         RowBox[{"N", "[", 
          RowBox[{"S20", " ", 
           RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}], "]"}]}], ";", 
        RowBox[{"s2vec", "=", 
         RowBox[{"SS20", "/", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
        RowBox[{"s2", "=", 
         RowBox[{"Norm", "[", "s2vec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lvec", "=", 
         RowBox[{"Cross", "[", 
          RowBox[{"rvec", ",", "pvec"}], "]"}]}], ";", 
        RowBox[{"l", "=", 
         RowBox[{"Norm", "[", "lvec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"jvec", "=", 
         RowBox[{"lvec", "+", "s1vec", "+", "s2vec"}]}], ";", 
        RowBox[{"j", "=", 
         RowBox[{"Norm", "[", "jvec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Delta]1", "=", 
         RowBox[{"2", " ", "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"m2", "/", 
              RowBox[{"(", 
               RowBox[{"4", " ", "m1"}], ")"}]}]}]}], ")"}]}]}], ";", 
        RowBox[{"\[Delta]2", "=", 
         RowBox[{"2", " ", "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"m1", "/", 
              RowBox[{"(", 
               RowBox[{"4", " ", "m2"}], ")"}]}]}]}], ")"}]}]}], ";", 
        RowBox[{"seffdl", "=", 
         RowBox[{"Dot", "[", 
          RowBox[{"lvec", ",", 
           RowBox[{
            RowBox[{"\[Delta]1", " ", "s1vec"}], "+", 
            RowBox[{"\[Delta]2", " ", "s2vec"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"h", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "^", "2"}], "/", "2"}], "-", 
          RowBox[{"1", "/", "r"}], "+", " ", 
          RowBox[{"o", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"r", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", "8"}], " ", 
              RowBox[{"p", "^", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Dot", "[", 
                   RowBox[{
                    RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", 
                  "2"}], " ", "\[Nu]"}], "+", 
                RowBox[{
                 RowBox[{"p", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Nu]"}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "r"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"seffdl", " ", "\[Epsilon]"}], ")"}], "/", 
           RowBox[{"r", "^", "3"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"h0", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "^", "2"}], "/", "2"}], "-", 
          RowBox[{"1", "/", "r"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"EulMat", "=", 
         RowBox[{"computeEulerMatrix", "[", "jvec", "]"}]}], ";", 
        RowBox[{"InvEulMat", "=", 
         RowBox[{"Inverse", "[", "EulMat", "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"\[CapitalSigma]1", "=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"s1vec", ".", "s2vec"}], "/", 
            RowBox[{"(", 
             RowBox[{"s1", " ", "s2"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"l", "/", "s2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Delta]1", "-", "\[Delta]2"}], ")"}], "/", 
             "\[Delta]2"}], " ", 
            RowBox[{
             RowBox[{"s1vec", ".", "lvec"}], "/", 
             RowBox[{"(", 
              RowBox[{"l", " ", "s1"}], ")"}]}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[CapitalSigma]2", "=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"s2vec", ".", "lvec"}], "/", 
            RowBox[{"(", 
             RowBox[{"l", " ", "s2"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Delta]1", " ", "s1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"\[Delta]2", " ", "s2"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{"s1vec", ".", "lvec"}], "/", 
             RowBox[{"(", 
              RowBox[{"l", " ", "s1"}], ")"}]}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"A3", "=", 
         RowBox[{"2", " ", "l", " ", "s1", " ", "\[Delta]1", " ", 
          RowBox[{"(", 
           RowBox[{"\[Delta]2", "-", "\[Delta]1"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"A2", "=", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"l", "^", "2"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Delta]1", "-", "\[Delta]2"}], ")"}], "^", "2"}]}], 
            "+", 
            RowBox[{
            "2", " ", "\[Delta]2", " ", "l", " ", "\[CapitalSigma]2", " ", 
             "s2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Delta]2", "-", "\[Delta]1"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"s1", "^", "2"}], " ", 
             RowBox[{"\[Delta]1", "^", "2"}]}], "+", 
            RowBox[{
            "2", " ", "\[Delta]1", " ", "\[Delta]2", " ", "\[CapitalSigma]1", 
             " ", "s1", " ", "s2"}], "+", 
            RowBox[{
             RowBox[{"\[Delta]2", "^", "2"}], " ", 
             RowBox[{"s2", "^", "2"}]}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"A1", "=", 
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Delta]2", " ", "s2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", " ", "\[CapitalSigma]1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Delta]2", "-", "\[Delta]1"}], ")"}]}], "+", 
             RowBox[{"\[CapitalSigma]2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]1", " ", "s1"}], "+", 
                RowBox[{"\[Delta]2", " ", "\[CapitalSigma]1", " ", "s2"}]}], 
               ")"}]}]}], ")"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"A0", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"s2", "^", "2"}]}], " ", 
          RowBox[{"\[Delta]2", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalSigma]1", "^", "2"}], "+", 
            RowBox[{"\[CapitalSigma]2", "^", "2"}], "-", "1"}], ")"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x2", ",", "x3", ",", "x1"}], "}"}], "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"x", "/.", " ", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"A3", " ", 
                RowBox[{"x", "^", "3"}]}], "+", 
               RowBox[{"A2", " ", 
                RowBox[{"x", "^", "2"}]}], "+", 
               RowBox[{"A1", " ", "x"}], "+", "A0"}], "==", "0"}], ",", "x"}],
             "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x3", "-", "x2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"SqA", "=", 
         RowBox[{"2", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"A3", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"JtoLframeEulMat0", "=", 
         RowBox[{"computeEulerMatrix", "[", 
          RowBox[{"EulMat", ".", "lvec"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "1.", " ", "Unconditionally", " ", "compute", " ", "strictly", " ", 
          "SO", " ", 
          RowBox[{"(", 
           RowBox[{"1.5", "PN"}], ")"}], " ", "variables", " ", "for", " ", 
          "main", " ", "orbit", " ", "geometry"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"nso", "=", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", "2", "]"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "h"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}], "-", 
          RowBox[{"o", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "h"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}], " ", "h", " ", "\[Epsilon]",
               " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", "\[Nu]"}], ")"}]}], ")"}], "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nunscaledso", "=", 
         RowBox[{"nso", "/", "M"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"arso", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "h"}], ")"}]}], ")"}]}], "+", 
          RowBox[{"o", " ", 
           RowBox[{"1", "/", "4"}], " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Nu]"}], ")"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", " ", "seffdl"}], ")"}], "/", 
              RowBox[{"l", "^", "2"}]}]}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"erso", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h", " ", 
            RowBox[{"l", "^", "2"}]}], "+", 
           RowBox[{"o", " ", "h", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "\[Nu]"}], ")"}]}], "+", 
              RowBox[{"5", " ", "h", " ", 
               RowBox[{"l", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Nu]"}], ")"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", " ", "h", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"h", " ", 
                 RowBox[{"l", "^", "2"}]}]}], ")"}], " ", "seffdl", " ", 
              "\[Epsilon]"}], ")"}], "/", 
            RowBox[{"l", "^", "2"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"etso", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h", " ", 
            RowBox[{"l", "^", "2"}]}], "+", " ", 
           RowBox[{"o", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "h", "  ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Nu]"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"h", "^", "2"}], " ", 
               RowBox[{"l", "^", "2"}], "  ", 
               RowBox[{"(", 
                RowBox[{"17", "-", 
                 RowBox[{"7", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", " ", "h", " ", "seffdl", " ", "\[Epsilon]"}], ")"}],
             "/", 
            RowBox[{"l", "^", "2"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"e\[Phi]so", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h", " ", 
            RowBox[{"l", "^", "2"}]}], "+", " ", 
           RowBox[{"o", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", "h"}], "+", 
              RowBox[{
               RowBox[{"h", "^", "2"}], " ", 
               RowBox[{"l", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15"}], "+", "\[Nu]"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Epsilon]", " ", "4", " ", 
            RowBox[{"(", 
             RowBox[{"\[Delta]1", "+", "\[Delta]2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h", " ", 
               RowBox[{"l", "^", "2"}]}]}], ")"}], "h"}], " ", "+", 
           RowBox[{"4", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", "h", " ", 
               RowBox[{"l", "^", "2"}]}]}], ")"}], "seffdl", " ", 
            RowBox[{"h", " ", "/", 
             RowBox[{"l", "^", "2"}]}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "2.", " ", "Conditionally", " ", "compute", " ", "the", " ", 
          "variables", " ", "strictly", " ", "for", " ", "use", " ", "INSIDE",
           " ", "Upsilon", " ", 
          RowBox[{"(", "Int30", ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"n", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"QKP", "==", "\"\<N\>\""}], ",", 
           RowBox[{"2", " ", 
            RowBox[{"Sqrt", "[", "2", "]"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "h0"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], ",", "nso"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nunscaled", "=", 
         RowBox[{"n", "/", "M"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ar", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"QKP", "==", "\"\<N\>\""}], ",", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "h0"}], ")"}]}], ")"}]}], ",", "arso"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"er", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"QKP", "==", "\"\<N\>\""}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h0", " ", 
              RowBox[{"l", "^", "2"}]}]}], "]"}], ",", "erso"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"et", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"QKP", "==", "\"\<N\>\""}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h0", " ", 
              RowBox[{"l", "^", "2"}]}]}], "]"}], ",", "etso"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"e\[Phi]", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"QKP", "==", "\"\<N\>\""}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h0", " ", 
              RowBox[{"l", "^", "2"}]}]}], "]"}], ",", "e\[Phi]so"}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"fP", "=", "0"}], ";", 
        RowBox[{"gP", "=", "0"}], ";", 
        RowBox[{"f\[Phi]", "=", "0"}], ";", 
        RowBox[{"g\[Phi]", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[CapitalPhi]", "=", 
         RowBox[{"1", "+", 
          RowBox[{"o", " ", "\[Epsilon]", " ", 
           RowBox[{"3", " ", "/", 
            RowBox[{"l", "^", "2"}]}]}], "-", " ", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", "/", 
            RowBox[{"l", "^", "4"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"l", "^", "2"}], " ", "\[Delta]1"}], "+", 
             RowBox[{
              RowBox[{"l", "^", "2"}], " ", "\[Delta]2"}], "+", 
             RowBox[{"3", " ", "seffdl"}]}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"d", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"er", "^", "2"}], "-", 
              RowBox[{"3", " ", "er", " ", "et"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"ar", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"er", "^", "2"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"5", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "3"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]1l", "=", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Delta]2", " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "l", "+", 
                RowBox[{"s2", " ", "\[CapitalSigma]2"}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Delta]1", "-", "\[Delta]2"}], ")"}]}], ")"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]2l", "=", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Delta]2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "j"}], "+", "l", "+", 
                RowBox[{"s2", " ", "\[CapitalSigma]2"}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{"\[Delta]1", "-", "\[Delta]2"}], ")"}]}], ")"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]1l", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"\[Delta]2", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "s1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Delta]1", "-", "\[Delta]2"}], ")"}]}], ")"}]}], 
            ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"l", "^", "2"}], " ", "\[Delta]1"}], "+", 
            RowBox[{
             RowBox[{"j", "^", "2"}], " ", "\[Delta]2"}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{"\[Delta]1", "-", "\[Delta]2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"s1", "+", 
               RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}]}], "+", 
            RowBox[{
            "l", " ", "s2", " ", "\[Delta]1", " ", "\[CapitalSigma]2"}], "+", 
            
            RowBox[{"j", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]1", "+", "\[Delta]2"}], ")"}]}], "+", 
               RowBox[{"s2", " ", "\[Delta]2", " ", "\[CapitalSigma]2"}]}], 
              ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]2l", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"\[Delta]2", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "s1", " ", 
               RowBox[{"(", 
                RowBox[{"\[Delta]1", "-", "\[Delta]2"}], ")"}]}], ")"}]}], 
            ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"l", "^", "2"}], " ", "\[Delta]1"}], "+", 
            RowBox[{
             RowBox[{"j", "^", "2"}], " ", "\[Delta]2"}], "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{"\[Delta]1", "-", "\[Delta]2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"s1", "+", 
               RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}]}], "+", 
            RowBox[{
            "l", " ", "s2", " ", "\[Delta]1", " ", "\[CapitalSigma]2"}], "-", 
            
            RowBox[{"j", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]1", "+", "\[Delta]2"}], ")"}]}], "+", 
               RowBox[{"s2", " ", "\[Delta]2", " ", "\[CapitalSigma]2"}]}], 
              ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]1s1", "=", 
         RowBox[{"\[Delta]2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "s1", "+", 
             RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"l", " ", "\[Delta]1"}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]2s1", "=", 
         RowBox[{"\[Delta]2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "s1", "+", 
             RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"l", " ", "\[Delta]1"}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]1s1", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "l", " ", "\[Delta]1"}], ")"}]}], " ", 
          "\[Delta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"l", "^", "2"}], " ", "\[Delta]1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s1", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]1", "-", "\[Delta]2"}], ")"}]}], "+", 
               RowBox[{"j", " ", "\[Delta]2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "j"}], "+", "s1", "+", 
               RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}]}], "+", 
            RowBox[{
            "l", " ", "s2", " ", "\[Delta]1", " ", "\[CapitalSigma]2"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]2s1", "=", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "l", " ", "\[Delta]1"}], ")"}]}], " ", 
          "\[Delta]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"l", "^", "2"}]}], " ", "\[Delta]1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s1"}], " ", "\[Delta]1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "+", "s1"}], ")"}], " ", "\[Delta]2"}]}], ")"}],
              " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "s1", "+", 
               RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}]}], "-", 
            RowBox[{
            "l", " ", "s2", " ", "\[Delta]1", " ", "\[CapitalSigma]2"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"drdt0", "=", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", 
              RowBox[{"r", "^", "4"}]}], ")"}]}], " ", 
           RowBox[{"pvec", ".", "rvec"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "o"}], " ", "4", " ", 
              RowBox[{"r", "^", "2"}], " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"r", "^", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"o", " ", "4", " ", 
                 RowBox[{"p", "^", "2"}], " ", "\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"===", "===", "===", "===", "===", "=="}], "*)"}], 
        RowBox[{"(*", 
         RowBox[{"3.", " ", "Initial", " ", "parameters"}], "*)"}], 
        RowBox[{"(*", " ", 
         RowBox[{"===", "===", "===", "===", "===", "==="}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]e\[Phi]so", "=", 
         RowBox[{"e\[Phi]so", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", 
              RowBox[{"e\[Phi]so", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]erso", "=", 
         RowBox[{"erso", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", 
              RowBox[{"erso", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"u0testso", "=", 
         RowBox[{"ArcCos", "[", 
          RowBox[{"Clip", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "/", "arso"}], "-", "1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"-", "erso"}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Absu0so", "=", 
         RowBox[{"u", "/.", " ", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"r", "==", 
             RowBox[{"arso", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"erso", " ", 
                 RowBox[{"Cos", "[", "u", "]"}]}]}], ")"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "u0testso"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"u0so", "=", 
         RowBox[{"drdt0", "*", "Absu0so"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ver0so", "=", 
         RowBox[{"u0so", "+", 
          RowBox[{"2", " ", 
           RowBox[{"ArcTan", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Beta]erso", " ", 
               RowBox[{"Sin", "[", "u0so", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Beta]erso", " ", 
                RowBox[{"Cos", "[", "u0so", "]"}]}]}], ")"}]}], "]"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"ve\[Phi]0so", "=", 
         RowBox[{"u0so", "+", 
          RowBox[{"2", " ", 
           RowBox[{"ArcTan", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Beta]e\[Phi]so", " ", 
               RowBox[{"Sin", "[", "u0so", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Beta]e\[Phi]so", " ", 
                RowBox[{"Cos", "[", "u0so", "]"}]}]}], ")"}]}], "]"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"t0so", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"u0so", "-", 
             RowBox[{"etso", " ", 
              RowBox[{"Sin", "[", "u0so", "]"}]}]}], ")"}]}], "/", 
          "nunscaledso"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]e\[Phi]", "=", 
         RowBox[{"e\[Phi]", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", 
              RowBox[{"e\[Phi]", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]er", "=", 
         RowBox[{"er", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", 
              RowBox[{"er", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Dot", "[", 
             RowBox[{"lvec", ",", 
              RowBox[{"Cross", "[", 
               RowBox[{"s1vec", ",", "s2vec"}], "]"}]}], "]"}], ">", "0"}], 
           ",", "1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"cos\[Kappa]10", "=", 
         RowBox[{
          RowBox[{"Dot", "[", 
           RowBox[{"lvec", ",", "s1vec"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"l", " ", "s1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Int30", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"ar", "^", "3"}], " ", "n"}], ")"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"er", "^", "2"}], "-", 
                 RowBox[{"3", " ", "er", " ", "et"}]}], ")"}], " ", 
               "ver0so"}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"er", "^", "2"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"5", "/", "2"}], ")"}]}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "er"}], "+", "et"}], ")"}], " ", 
               RowBox[{"Sin", "[", "u0so", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"er", "^", "2"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"er", " ", 
                   RowBox[{"Cos", "[", "u0so", "]"}]}]}], ")"}], "^", "2"}]}],
               ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "er"}], "+", "et", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"er", "^", "2"}], " ", "et"}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "u0so", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"er", "^", "2"}]}], ")"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"er", " ", 
                  RowBox[{"Cos", "[", "u0so", "]"}]}]}], ")"}]}], ")"}]}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]", "=", 
         RowBox[{
          RowBox[{"sign", "*", "SqA", "*", 
           RowBox[{"EllipticF", "[", 
            RowBox[{
             RowBox[{"ArcSin", "[", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cos\[Kappa]10", "-", "x2"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"x3", "-", "x2"}], ")"}]}], "]"}], "]"}], ",", 
             RowBox[{"\[Beta]", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "*", "Int30"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[CapitalUpsilon]0", "=", 
         RowBox[{
          RowBox[{"1", "/", "SqA"}], "*", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", 
            RowBox[{"\[Epsilon]", "*", "Int30"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lvecJframe0", "=", 
         RowBox[{"EulMat", ".", "lvec"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"l\[Xi]10", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"sphericalAngles", "[", "lvecJframe0", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"\[Pi]", "/", "2"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"solPieceL10", "=", 
         RowBox[{"SqA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]1l", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}]}], 
            "\[IndentingNewLine]", "-", 
            RowBox[{"\[Beta]2l", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}]}]}], ")"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"solPieceL20", "=", 
         RowBox[{"l\[Xi]10", "-", "solPieceL10"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"s1vecJframe0", "=", 
         RowBox[{"EulMat", ".", "s1vec"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"s1\[Xi]10", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"sphericalAngles", "[", "s1vecJframe0", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"\[Pi]", "/", "2"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"solPieceS110", "=", 
         RowBox[{"SqA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]1s1", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]1s1", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]1s1", "+", "x2"}], ")"}]}]}], 
            "\[IndentingNewLine]", "-", 
            RowBox[{"\[Beta]2s1", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]2s1", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]2s1", "+", "x2"}], ")"}]}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"j", " ", "\[Delta]2", " ", "\[CapitalUpsilon]0"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"solPieceS120", "=", 
         RowBox[{"s1\[Xi]10", "-", "solPieceS110"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"r0Lframe", "=", 
         RowBox[{"JtoLframeEulMat0", ".", "EulMat", ".", "rvec"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"r\[Phi]0", "=", 
         RowBox[{
          RowBox[{"sphericalAngles", "[", "r0Lframe", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"solPieceR10", "=", 
         RowBox[{"SqA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]1l", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"\[Beta]2l", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}]}]}], ")"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"solPieceR20", "=", 
         RowBox[{"\[CapitalPhi]", " ", "ve\[Phi]0so"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Nprec", "=", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}], ",", "1", ",", 
            RowBox[{"\[Beta]", "^", "2"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"ar", "^", "3"}], " ", "n", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"er", "^", "2"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"5", "/", "2"}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"A3", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"er", "^", "2"}], "-", 
               RowBox[{"3", " ", "et", " ", "er"}]}], ")"}]}], ")"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Uprec", "=", 
         RowBox[{"2", " ", "\[Pi]", " ", "Nprec"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Tprec", "=", 
         RowBox[{
          RowBox[{"Uprec", "/", "n"}], " ", "M"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Torb", "=", 
         RowBox[{"2", " ", 
          RowBox[{"\[Pi]", "/", "nunscaled"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"freq\[Xi]1L", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Beta]1l", " ", 
                 RowBox[{"EllipticPi", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"x2", "+", "\[Alpha]1l"}], ")"}]}], ",", 
                   RowBox[{"\[Beta]", "^", "2"}]}], "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"x2", "+", "\[Alpha]1l"}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Beta]2l", " ", 
                 RowBox[{"EllipticPi", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"x2", "+", "\[Alpha]2l"}], ")"}]}], ",", 
                   RowBox[{"\[Beta]", "^", "2"}]}], "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"x2", "+", "\[Alpha]2l"}], ")"}]}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", "^", "3"}], " ", "M", " ", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"\[Beta]", "^", "2"}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"freqcos\[Kappa]1", "=", 
         RowBox[{"nunscaled", "/", "Nprec"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"N", "[", 
          RowBox[{"{", 
           RowBox[{
           "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", ",", 
            "pvec", ",", "r", ",", "p", ",", "SS10", ",", "s1vec", ",", "s1", 
            ",", "SS20", ",", "s2vec", ",", "s2", ",", "lvec", ",", "l", ",", 
            "jvec", ",", "j", ",", "EulMat", ",", "InvEulMat", ",", 
            "\[Delta]1", ",", "\[Delta]2", ",", "seffdl", ",", "h", ",", "h0",
             ",", "\[CapitalSigma]1", ",", "\[CapitalSigma]2", ",", "A3", ",",
             "A2", ",", "A1", ",", "A0", ",", "x2", ",", "x3", ",", "x1", ",",
             "\[Beta]", ",", "SqA", ",", "JtoLframeEulMat0", ",", "n", ",", 
            "nunscaled", ",", "nso", ",", "nunscaledso", ",", "ar", ",", 
            "arso", ",", "er", ",", "erso", ",", "et", ",", "etso", ",", 
            "e\[Phi]", ",", "e\[Phi]so", ",", "fP", ",", "gP", ",", "f\[Phi]",
             ",", "g\[Phi]", ",", "\[CapitalPhi]", ",", "d", ",", 
            "\[Alpha]1l", ",", "\[Alpha]2l", ",", "\[Beta]1l", ",", 
            "\[Beta]2l", ",", "\[Alpha]1s1", ",", "\[Alpha]2s1", ",", 
            "\[Beta]1s1", ",", "\[Beta]2s1", ",", "\[Beta]e\[Phi]so", ",", 
            "\[Beta]erso", ",", "\[Beta]e\[Phi]", ",", "\[Beta]er", ",", 
            "drdt0", ",", "t0so", ",", "sign", ",", "cos\[Kappa]10", ",", 
            "Int30", ",", "\[Alpha]", ",", "\[CapitalUpsilon]0", ",", 
            "lvecJframe0", ",", "l\[Xi]10", ",", "solPieceL10", ",", 
            "solPieceL20", ",", "s1vecJframe0", ",", "s1\[Xi]10", ",", 
            "solPieceS110", ",", "solPieceS120", ",", "r0Lframe", ",", 
            "r\[Phi]0", ",", "solPieceR10", ",", "solPieceR20", ",", "Nprec", 
            ",", "Uprec", ",", "Tprec", ",", "Torb", ",", "freq\[Xi]1L", ",", 
            "freqcos\[Kappa]1"}], "}"}], "]"}], "]"}], ";"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
     "=="}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"TIME", " ", "PROPAGATION", " ", "MODULE"}], "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
     "=="}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Hflow1List", "[", 
      RowBox[{
      "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", 
       ",", "\[Epsilon]_", ",", "QKP_", ",", "ORB_", ",", "tList_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "pi", ",", "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", 
         ",", "pvec", ",", "r", ",", "p", ",", "SS10", ",", "s1vec", ",", 
         "s1", ",", "SS20", ",", "s2vec", ",", "s2", ",", "lvec", ",", "l", 
         ",", "jvec", ",", "j", ",", "EulMat", ",", "InvEulMat", ",", 
         "\[Delta]1", ",", "\[Delta]2", ",", "seffdl", ",", "h", ",", "h0", 
         ",", "\[IndentingNewLine]", "\[CapitalSigma]1", ",", 
         "\[CapitalSigma]2", ",", "A3", ",", "A2", ",", "A1", ",", "A0", ",", 
         "x2", ",", "x3", ",", "x1", ",", "\[Beta]", ",", "SqA", ",", 
         "\[IndentingNewLine]", "n", ",", "nunscaled", ",", "nso", ",", 
         "nunscaledso", ",", "ar", ",", "arso", ",", "er", ",", "erso", ",", 
         "et", ",", "etso", ",", "e\[Phi]", ",", "e\[Phi]so", ",", "fP", ",", 
         "gP", ",", "f\[Phi]", ",", "g\[Phi]", ",", "\[CapitalPhi]", ",", "d",
          ",", "\[IndentingNewLine]", "\[Alpha]1l", ",", "\[Alpha]2l", ",", 
         "\[Beta]1l", ",", "\[Beta]2l", ",", "\[Alpha]1s1", ",", 
         "\[Alpha]2s1", ",", "\[Beta]1s1", ",", "\[Beta]2s1", ",", 
         "\[Beta]e\[Phi]so", ",", "\[Beta]erso", ",", "\[Beta]e\[Phi]", ",", 
         "\[Beta]er", ",", "\[IndentingNewLine]", "drdt0", ",", "t0so", ",", 
         "sign", ",", "cos\[Kappa]10", ",", "Int30", ",", "\[Alpha]", ",", 
         "\[CapitalUpsilon]0", ",", "\[IndentingNewLine]", "JtoLframeEulMat0",
          ",", "lvecJframe0", ",", "l\[Xi]10", ",", "solPieceL10", ",", 
         "solPieceL20", ",", "s1vecJframe0", ",", "s1\[Xi]10", ",", 
         "solPieceS110", ",", "solPieceS120", ",", "\[IndentingNewLine]", 
         "r0Lframe", ",", "r\[Phi]0", ",", "solPieceR10", ",", "solPieceR20", 
         ",", "\[IndentingNewLine]", "Nprec", ",", "Uprec", ",", "Tprec", ",",
          "Torb", ",", "freq\[Xi]1L", ",", "freqcos\[Kappa]1", ",", 
         "computeForTime"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pi", "=", "3.141592653589793`"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", ",", "pvec",
            ",", "r", ",", "p", ",", "SS10", ",", "s1vec", ",", "s1", ",", 
           "SS20", ",", "s2vec", ",", "s2", ",", "lvec", ",", "l", ",", 
           "jvec", ",", "j", ",", "EulMat", ",", "InvEulMat", ",", 
           "\[Delta]1", ",", "\[Delta]2", ",", "seffdl", ",", "h", ",", "h0", 
           ",", "\[CapitalSigma]1", ",", "\[CapitalSigma]2", ",", "A3", ",", 
           "A2", ",", "A1", ",", "A0", ",", "x2", ",", "x3", ",", "x1", ",", 
           "\[Beta]", ",", "SqA", ",", "JtoLframeEulMat0", ",", "n", ",", 
           "nunscaled", ",", "nso", ",", "nunscaledso", ",", "ar", ",", 
           "arso", ",", "er", ",", "erso", ",", "et", ",", "etso", ",", 
           "e\[Phi]", ",", "e\[Phi]so", ",", "fP", ",", "gP", ",", "f\[Phi]", 
           ",", "g\[Phi]", ",", "\[CapitalPhi]", ",", "d", ",", "\[Alpha]1l", 
           ",", "\[Alpha]2l", ",", "\[Beta]1l", ",", "\[Beta]2l", ",", 
           "\[Alpha]1s1", ",", "\[Alpha]2s1", ",", "\[Beta]1s1", ",", 
           "\[Beta]2s1", ",", "\[Beta]e\[Phi]so", ",", "\[Beta]erso", ",", 
           "\[Beta]e\[Phi]", ",", "\[Beta]er", ",", "drdt0", ",", "t0so", ",",
            "sign", ",", "cos\[Kappa]10", ",", "Int30", ",", "\[Alpha]", ",", 
           "\[CapitalUpsilon]0", ",", "lvecJframe0", ",", "l\[Xi]10", ",", 
           "solPieceL10", ",", "solPieceL20", ",", "s1vecJframe0", ",", 
           "s1\[Xi]10", ",", "solPieceS110", ",", "solPieceS120", ",", 
           "r0Lframe", ",", "r\[Phi]0", ",", "solPieceR10", ",", 
           "solPieceR20", ",", "Nprec", ",", "Uprec", ",", "Tprec", ",", 
           "Torb", ",", "freq\[Xi]1L", ",", "freqcos\[Kappa]1"}], "}"}], "=", 
         
         RowBox[{"computeBaseQuantities1", "[", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]", ",", "QKP", ",", "ORB"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"computeForTime", "[", "tmax_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
            "finduso", ",", "umaxso", ",", "cosuso", ",", "sinuso", ",", 
             "ve\[Phi]so", ",", "findu", ",", "umax", ",", "cosu", ",", 
             "sinu", ",", "ver", ",", "Int3", ",", "\[CapitalUpsilon]", ",", 
             "JacAmp", ",", "cos\[Kappa]1", ",", "\[IndentingNewLine]", 
             "solPieceL1", ",", "l\[Xi]1sol", ",", "cos\[Kappa]2", ",", 
             "lvecAzimuthAngle", ",", "lvecPolarAngle", ",", "LsolJframe", 
             ",", "Lsol", ",", "\[IndentingNewLine]", "solPieceS11", ",", 
             "s1\[Xi]1sol", ",", "cos\[Gamma]", ",", "s1vecAzimuthAngle", ",",
              "s1vecPolarAngle", ",", "S1sol", ",", "S2sol", ",", 
             "\[IndentingNewLine]", "JtoLframeEulMat", ",", "solPieceR1", ",",
              "solPieceR2", ",", "solPieceR3", ",", "solPieceR4", ",", 
             "rvecAzimuthAngleLframe", ",", "rMagnitude", ",", "Rsol"}], 
            "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", "==", "*)"}], 
           RowBox[{"(*", 
            RowBox[{"1.", " ", "Main", " ", "Orbit", " ", 
             RowBox[{"Trajectory", ":", 
              RowBox[{
              "ALWAYS", " ", "evaluates", " ", "1.5", "PN", " ", 
               "parameters"}]}]}], "*)"}], 
           RowBox[{"(*", "==", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"finduso", "[", "t_", "]"}], ":=", 
             RowBox[{"Module", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"target", ",", "initialGuess"}], "}"}], ",", 
               RowBox[{
                RowBox[{"target", "=", 
                 RowBox[{"nunscaledso", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "-", "t0so"}], ")"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"initialGuess", "=", "target"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"FindRoot", "[", 
                 RowBox[{
                  RowBox[{"target", "==", 
                   RowBox[{"u", "-", 
                    RowBox[{"etso", " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "initialGuess"}], "}"}], ",", 
                  RowBox[{"Method", "->", "\"\<Newton\>\""}], ",", 
                  RowBox[{"WorkingPrecision", "->", "MachinePrecision"}]}], 
                 "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"umaxso", "=", 
             RowBox[{"u", "/.", " ", 
              RowBox[{"finduso", "[", "tmax", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"cosuso", "=", 
             RowBox[{"Cos", "[", "umaxso", "]"}]}], ";", 
            RowBox[{"sinuso", "=", 
             RowBox[{"Sin", "[", "umaxso", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"ve\[Phi]so", "=", 
             RowBox[{"umaxso", "+", 
              RowBox[{"2.", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Beta]e\[Phi]so", " ", "sinuso"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[Beta]e\[Phi]so", " ", "cosuso"}]}], ")"}]}], 
                "]"}]}]}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", "==", "*)"}], 
            RowBox[{"(*", 
             RowBox[{"2.", " ", "Isolated", " ", "Upsilon", " ", 
              RowBox[{"Trajectory", ":", 
               RowBox[{
               "dynamically", " ", "tracks", " ", "QKP", " ", "choice"}]}]}], 
             "*)"}], 
            RowBox[{"(*", "==", "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"findu", "[", "t_", "]"}], ":=", 
             RowBox[{"Module", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"target", ",", "initialGuess"}], "}"}], ",", 
               RowBox[{
                RowBox[{"target", "=", 
                 RowBox[{"nunscaled", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "-", "t0so"}], ")"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"initialGuess", "=", "target"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"FindRoot", "[", 
                 RowBox[{
                  RowBox[{"target", "==", 
                   RowBox[{"u", "-", 
                    RowBox[{"et", " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "initialGuess"}], "}"}], ",", 
                  RowBox[{"Method", "->", "\"\<Newton\>\""}], ",", 
                  RowBox[{"WorkingPrecision", "->", "MachinePrecision"}]}], 
                 "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"umax", "=", 
             RowBox[{"u", "/.", " ", 
              RowBox[{"findu", "[", "tmax", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"cosu", "=", 
             RowBox[{"Cos", "[", "umax", "]"}]}], ";", 
            RowBox[{"sinu", "=", 
             RowBox[{"Sin", "[", "umax", "]"}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"ver", "=", 
             RowBox[{"umax", "+", 
              RowBox[{"2.", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Beta]er", " ", "sinu"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[Beta]er", " ", "cosu"}]}], ")"}]}], "]"}]}]}]}],
             ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Int3", " ", "is", " ", "evaluated", " ", "STRICTLY", " ", 
              "with", " ", "the", " ", "Newtonian", " ", "QKP", " ", "if", 
              " ", "needed"}], "*)"}], 
            RowBox[{"Int3", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1.", "/", 
                RowBox[{"(", 
                 RowBox[{"2.", " ", 
                  RowBox[{"ar", "^", "3."}], " ", "n"}], ")"}]}], ")"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2.", "+", 
                    RowBox[{"er", "^", "2."}], "-", 
                    RowBox[{"3.", " ", "er", " ", "et"}]}], ")"}], " ", 
                   "ver"}], ")"}], "/", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1.", "-", 
                    RowBox[{"er", "^", "2."}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"5.", "/", "2."}], ")"}]}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "er"}], "+", "et"}], ")"}], " ", "sinu"}], 
                  ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"er", "^", "2."}]}], ")"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"er", " ", "cosu"}]}], ")"}], "^", "2."}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3."}], " ", "er"}], "+", "et", "+", 
                    RowBox[{"2.", " ", 
                    RowBox[{"er", "^", "2."}], " ", "et"}]}], ")"}], " ", 
                   "sinu"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"er", "^", "2."}]}], ")"}], "^", "2."}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"er", " ", "cosu"}]}], ")"}]}], ")"}]}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"\[CapitalUpsilon]", "=", 
             RowBox[{
              RowBox[{"1", "/", "SqA"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"\[Epsilon]", " ", "Int3"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"JacAmp", "=", 
             RowBox[{"JacobiAmplitude", "[", 
              RowBox[{"\[CapitalUpsilon]", ",", 
               RowBox[{"\[Beta]", "^", "2"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"cos\[Kappa]1", "=", 
             RowBox[{"x2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x3", "-", "x2"}], ")"}], " ", 
               RowBox[{
                RowBox[{"JacobiSN", "[", 
                 RowBox[{"\[CapitalUpsilon]", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "^", "2"}]}]}]}], 
            ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"==", 
              RowBox[{
              "*", "3.", " ", "SOLUTION", " ", "FOR", " ", "VECTOR", " ", 
               "L"}], "=="}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"solPieceL1", "=", 
             RowBox[{"SqA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]1l", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}], ",", "JacAmp",
                     ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}]}], 
                "\[IndentingNewLine]", "-", 
                RowBox[{"\[Beta]2l", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}], ",", "JacAmp",
                     ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}]}]}], ")"}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"l\[Xi]1sol", "=", 
             RowBox[{"solPieceL1", "+", "solPieceL20"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"cos\[Kappa]2", "=", 
             RowBox[{"\[CapitalSigma]2", "-", 
              RowBox[{"\[Delta]1", " ", 
               RowBox[{"s1", "/", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]2", " ", "s2"}], ")"}]}], " ", 
               "cos\[Kappa]1"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"lvecAzimuthAngle", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "pi"}], "/", "2."}], "+", "l\[Xi]1sol"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lvecPolarAngle", "=", 
             RowBox[{"ArcCos", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "^", "2"}], "+", 
                 RowBox[{"l", " ", "s1", " ", "cos\[Kappa]1"}], "+", 
                 RowBox[{"l", " ", "s2", " ", "cos\[Kappa]2"}]}], ")"}], "/", 
               
               RowBox[{"(", 
                RowBox[{"l", " ", "j"}], ")"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"LsolJframe", "=", 
             RowBox[{"\[Mu]", " ", "M", " ", 
              RowBox[{"vectorComponents", "[", 
               RowBox[{"l", ",", "lvecPolarAngle", ",", "lvecAzimuthAngle"}], 
               "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Lsol", "=", 
             RowBox[{"(", 
              RowBox[{"InvEulMat", ".", "LsolJframe"}], ")"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"==", 
              RowBox[{"SOLUTION", " ", "FOR", " ", "VECTOR", " ", "S1"}], 
              "=="}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"solPieceS11", "=", 
             RowBox[{"SqA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]1s1", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]1s1", "+", "x2"}], ")"}]}], ",", 
                    "JacAmp", ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]1s1", "+", "x2"}], ")"}]}]}], 
                "\[IndentingNewLine]", "-", 
                RowBox[{"\[Beta]2s1", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]2s1", "+", "x2"}], ")"}]}], ",", 
                    "JacAmp", ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]2s1", "+", "x2"}], ")"}]}]}], 
                "\[IndentingNewLine]", "+", 
                RowBox[{"j", " ", "\[Delta]2", " ", "\[CapitalUpsilon]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"s1\[Xi]1sol", "=", 
             RowBox[{"solPieceS11", "+", "solPieceS120"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"cos\[Gamma]", "=", 
             RowBox[{"\[CapitalSigma]1", "-", 
              RowBox[{"l", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Delta]2", "-", "\[Delta]1"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]2", " ", "s2"}], ")"}]}], " ", 
               "cos\[Kappa]1"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"s1vecAzimuthAngle", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "pi"}], "/", "2."}], "+", "s1\[Xi]1sol"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"s1vecPolarAngle", "=", 
             RowBox[{"ArcCos", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"s1", "^", "2."}], "+", 
                 RowBox[{"l", " ", "s1", " ", "cos\[Kappa]1"}], "+", 
                 RowBox[{"s1", " ", "s2", " ", "cos\[Gamma]"}]}], ")"}], "/", 
               
               RowBox[{"(", 
                RowBox[{"s1", " ", "j"}], ")"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"S1sol", "=", 
             RowBox[{"\[Mu]", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{"InvEulMat", ".", 
                RowBox[{"vectorComponents", "[", 
                 RowBox[{
                 "s1", ",", "s1vecPolarAngle", ",", "s1vecAzimuthAngle"}], 
                 "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"===", 
              RowBox[{"==", 
               RowBox[{"SOLUTION", " ", "FOR", " ", "VECTOR", " ", "S2"}]}], "===",
               "=="}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"S2sol", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"jvec", "*", "\[Mu]", "*", "M"}], ")"}], "-", "Lsol", 
              "-", "S1sol"}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"===", 
              RowBox[{"==", 
               RowBox[{"SOLUTION", " ", "FOR", " ", "VECTOR", " ", "R"}]}], "===",
               "=="}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"JtoLframeEulMat", "=", 
             RowBox[{"computeEulerMatrix", "[", "LsolJframe", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"solPieceR1", "=", 
             RowBox[{"SqA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]1l", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}], ",", "JacAmp",
                     ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}]}], 
                "\[IndentingNewLine]", "+", 
                RowBox[{"\[Beta]2l", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}], ",", "JacAmp",
                     ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}]}]}], ")"}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"solPieceR2", "=", 
             RowBox[{"\[CapitalPhi]", " ", "ve\[Phi]so"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"solPieceR3", "=", 
             RowBox[{"solPieceR1", "+", "solPieceR2"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"solPieceR4", "=", 
             RowBox[{"r\[Phi]0", "-", 
              RowBox[{"(", 
               RowBox[{"solPieceR10", "+", "solPieceR20"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"rvecAzimuthAngleLframe", "=", 
             RowBox[{"solPieceR3", "+", "solPieceR4"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Physical", " ", "Radius", " ", "physically", " ", "constrained",
               " ", "to", " ", "1.5", "PN"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"rMagnitude", "=", 
             RowBox[{"arso", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"erso", " ", 
                 RowBox[{"Cos", "[", "umaxso", "]"}]}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"Rsol", "=", 
             RowBox[{"M", " ", 
              RowBox[{"(", 
               RowBox[{"InvEulMat", ".", 
                RowBox[{"Inverse", "[", "JtoLframeEulMat", "]"}], ".", 
                RowBox[{"vectorComponents", "[", 
                 RowBox[{"rMagnitude", ",", 
                  RowBox[{"pi", "/", "2."}], ",", "rvecAzimuthAngleLframe"}], 
                 "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"(*", "1", "*)"}], 
             RowBox[{"Rsol", ",", 
              RowBox[{"(*", "2", "*)"}], "Lsol", ",", 
              RowBox[{"(*", "3", "*)"}], "S1sol", ",", 
              RowBox[{"(*", "4", "*)"}], "S2sol", ",", 
              RowBox[{"(*", "5", "*)"}], "Tprec", ",", 
              RowBox[{"(*", "6", "*)"}], "Torb", ",", 
              RowBox[{"(*", "7", "*)"}], "rvecAzimuthAngleLframe", ",", 
              RowBox[{"(*", "8", "*)"}], 
              RowBox[{"Transpose", "[", "JtoLframeEulMat", "]"}], ",", 
              RowBox[{"(*", "9", "*)"}], 
              RowBox[{"vectorComponents", "[", 
               RowBox[{"rMagnitude", ",", 
                RowBox[{"pi", "/", "2."}], ",", "rvecAzimuthAngleLframe"}], 
               "]"}]}], "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Map", "[", 
         RowBox[{"computeForTime", ",", "tList"}], "]"}]}]}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"EXECUTION", " ", "WRAPPERS"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DataAn1", "[", 
     RowBox[{"QKP_", ",", "ORB_", ",", "t_", ",", "data_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "rvecAzimuthAngleLframe", "}"}], ",", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
          "\[Epsilon]"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",",
             "\[Epsilon]"}], "}"}], "=", 
          RowBox[{"Inputs", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"Hflow1List", "[", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]", ",", "QKP", ",", " ", "ORB", ",", "t"}], "]"}]}]}], 
       "]"}]}], "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"An1", "[", 
     RowBox[{"QKP_", ",", " ", "ORB_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#", ":>", 
        RowBox[{"DataAn1", "[", 
         RowBox[{"QKP", ",", "ORB", ",", "t", ",", "#"}], "]"}]}], "&"}], "/@", 
      RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.9824131268134117`*^9, {3.982750302622322*^9, 3.982750363100671*^9}, {
   3.98275039641681*^9, 3.982750420661454*^9}, {3.9827504609999437`*^9, 
   3.9827504898644857`*^9}, {3.982750551797821*^9, 3.982750579983158*^9}, {
   3.982750655942058*^9, 3.9827507120892553`*^9}, {3.982752527585196*^9, 
   3.982752583956258*^9}, {3.982752618208271*^9, 3.982752749227927*^9}, {
   3.98275397618999*^9, 3.982753976910102*^9}, 3.9827564615249968`*^9, {
   3.9827575247265387`*^9, 3.982757542096467*^9}, {3.982830442098701*^9, 
   3.982830515065281*^9}, {3.982830545899145*^9, 3.982830723926428*^9}, {
   3.982830770899569*^9, 3.982830821786311*^9}, {3.982830854947012*^9, 
   3.982830948413599*^9}, {3.9828310075930967`*^9, 3.9828310217398643`*^9}, {
   3.982831076487768*^9, 3.982831091102193*^9}, {3.982831135367756*^9, 
   3.982831410510201*^9}, {3.9828314406828814`*^9, 3.982831821024167*^9}, {
   3.9828318918392878`*^9, 3.982831905079516*^9}, {3.982831936016158*^9, 
   3.982831989127486*^9}, 3.9828322010093307`*^9, 3.98283239825003*^9, {
   3.982832489327306*^9, 3.982832491302603*^9}, {3.9828325504863787`*^9, 
   3.982832559423184*^9}, {3.982832589708023*^9, 3.982832614832424*^9}, {
   3.9828326642524014`*^9, 3.9828327352340593`*^9}, {3.982832768920416*^9, 
   3.982832788418749*^9}, {3.9828328564948587`*^9, 3.98283286259063*^9}, {
   3.982832901471685*^9, 3.982833001653575*^9}, {3.982833117540254*^9, 
   3.982833269580653*^9}, {3.9828333202851152`*^9, 3.982833330952732*^9}, {
   3.9828334515618258`*^9, 3.9828334634054813`*^9}, 3.982839123760956*^9, {
   3.982839448107184*^9, 3.982839469249317*^9}, 3.9828475414546013`*^9, {
   3.984036739982091*^9, 3.9840367423748007`*^9}, 3.98403678796031*^9, {
   3.9840368248036127`*^9, 3.984036833652836*^9}, {3.984037136556567*^9, 
   3.984037178508258*^9}, {3.984037224265971*^9, 3.984037227972129*^9}, {
   3.984042208016046*^9, 3.98404221261255*^9}, {3.9840452646948013`*^9, 
   3.9840452686130877`*^9}, {3.984047223393909*^9, 3.984047225999695*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"eac8258a-a840-4df9-81e5-5f3031c88491"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
B.  HN + H1PN + HSO + H2PN + HSS  \t(AVG = \[OpenCurlyDoubleQuote]Yes\
\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]No\[CloseCurlyDoubleQuote])\t&\t(ORB = \
\[OpenCurlyDoubleQuote]Yes\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]No\[CloseCurlyDoubleQuote])\
\>", "Subsection",
 CellChangeTimes->{{3.961536614781974*^9, 3.961536662787642*^9}, {
   3.961536998860381*^9, 3.961536998990727*^9}, {3.962188801761792*^9, 
   3.96218880212645*^9}, {3.966663496368266*^9, 3.966663504974078*^9}, {
   3.9666655044368553`*^9, 3.966665504490346*^9}, {3.966667336490604*^9, 
   3.966667336875484*^9}, {3.9666674201562967`*^9, 3.9666674206822777`*^9}, {
   3.9670242518712254`*^9, 3.967024260530383*^9}, {3.967024313305098*^9, 
   3.967024314911785*^9}, {3.967024360032834*^9, 3.967024361667487*^9}, {
   3.967113915854457*^9, 3.9671139196213083`*^9}, {3.967568617531238*^9, 
   3.967568618498643*^9}, {3.9676283670944*^9, 3.967628367205311*^9}, {
   3.9682356294241743`*^9, 3.968235630065346*^9}, {3.971177509122611*^9, 
   3.971177520149213*^9}, 3.971241351549313*^9, {3.972364666537616*^9, 
   3.9723646722672377`*^9}, {3.977806552407126*^9, 3.977806585284453*^9}, {
   3.977826377617087*^9, 3.9778263991284237`*^9}, {3.982833489673087*^9, 
   3.9828335061781063`*^9}, 3.984038253514303*^9, {3.984133705469836*^9, 
   3.984133705738357*^9}},ExpressionUUID->"10b7cd21-6579-47a7-b757-\
63d5b163ff65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "==", "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"GEOMETRY", " ", "&"}], " ", "EULER", " ", "MATRICES"}], "*)"}], 
  RowBox[{"(*", "==", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sphericalAngles", "[", "V_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"polarAngJ", ",", "azimuthAngJ"}], "}"}], ",", 
       RowBox[{
        RowBox[{"polarAngJ", "=", 
         RowBox[{
          RowBox[{"ToSphericalCoordinates", "[", 
           RowBox[{"Re", "[", "V", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"azimuthAngJ", "=", 
         RowBox[{
          RowBox[{"ToSphericalCoordinates", "[", 
           RowBox[{"Re", "[", "V", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"polarAngJ", ",", "azimuthAngJ"}], "}"}], "]"}], ";"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"vectorComponents", "[", 
      RowBox[{"V_", ",", "\[Theta]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
     RowBox[{"V", "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
         RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}]}], ",", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
         RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"computeEulerMatrix", "[", "jvec_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[Theta]", ",", "\[Phi]", ",", "cos\[Theta]", ",", "sin\[Theta]", 
         ",", "cos\[Phi]", ",", "sin\[Phi]"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "}"}], "=", 
         RowBox[{
          RowBox[{"sphericalAngles", "[", "jvec", "]"}], "+", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"cos\[Theta]", "=", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ";", 
        RowBox[{"sin\[Theta]", "=", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"cos\[Phi]", "=", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ";", 
        RowBox[{"sin\[Phi]", "=", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"N", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"cos\[Phi]", ",", "sin\[Phi]", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "sin\[Phi]"}], "*", "cos\[Theta]"}], ",", 
             RowBox[{"cos\[Phi]", "*", "cos\[Theta]"}], ",", "sin\[Theta]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"sin\[Phi]", "*", "sin\[Theta]"}], ",", 
             RowBox[{
              RowBox[{"-", "cos\[Phi]"}], "*", "sin\[Theta]"}], ",", 
             "cos\[Theta]"}], "}"}]}], "}"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
     "=="}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"BASE", " ", "QUANTITIES", " ", "COMPUTATION", " ", 
     RowBox[{"(", 
      RowBox[{"t", "=", "0"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
     "=="}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"computeBaseQuantities2S", "[", 
      RowBox[{
      "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", 
       ",", "\[Epsilon]_", ",", "AVG_", ",", " ", "ORB_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
        "o", ",", "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Delta]", 
         ",", "\[CapitalDelta]", ",", "\[Sigma]1", ",", "\[Sigma]2", ",", 
         "\[Delta]1", ",", "\[Delta]2", ",", "\[IndentingNewLine]", "rvec", 
         ",", "r", ",", "pvec", ",", "p", ",", "SS10", ",", "SS20", ",", 
         "s1vec", ",", "s2vec", ",", "s1", ",", "s2", ",", "lvec", ",", "l", 
         ",", "jvec", ",", "j", ",", "EulMat", ",", "InvEulMat", ",", 
         "\[IndentingNewLine]", "\[Lambda]", ",", "lseff", ",", "mathcalSvec",
          ",", "mathcalS2", ",", "h", ",", "\[CapitalSigma]1", ",", 
         "\[CapitalSigma]2", ",", "s1vecLframe0", ",", "s2vecLframe0", ",", 
         "\[Phi]s1", ",", "\[Phi]s2", ",", "s1p", ",", "s2p", ",", "a", ",", 
         "b", ",", "\[Phi]s", ",", "sp2", ",", "\[Delta]l20", ",", "ltilde2", 
         ",", "\[Delta]l2avg", ",", "\[IndentingNewLine]", "lavg", ",", "a0", 
         ",", "e0", ",", "ar", ",", "er", ",", "et", ",", "e\[Phi]", ",", "n",
          ",", "nunscaled", ",", "ft", ",", "gt", ",", "f\[Phi]", ",", 
         "g\[Phi]", ",", "\[CapitalPhi]", ",", "hr", ",", "h\[Phi]1", ",", 
         "h\[Phi]2", ",", "d", ",", "\[IndentingNewLine]", "A3", ",", "A2", 
         ",", "A1", ",", "A0", ",", "A", ",", "x2", ",", "x3", ",", "x1", ",",
          "\[Beta]", ",", "SqA", ",", "\[Alpha]1l", ",", "\[Alpha]2l", ",", 
         "\[Beta]1l", ",", "\[Beta]2l", ",", "\[Beta]3l", ",", "\[Alpha]1s1", 
         ",", "\[Alpha]2s1", ",", "\[Beta]1s1", ",", "\[Beta]2s1", ",", 
         "\[Beta]3s1", ",", "\[IndentingNewLine]", "drdt0", ",", "u0test", 
         ",", "Absu0", ",", "u0", ",", "\[Beta]e\[Phi]", ",", "\[Beta]er", 
         ",", "ve\[Phi]0", ",", "ver0", ",", "t0", ",", "cos\[Kappa]10", ",", 
         "Int30", ",", "sign", ",", "\[Alpha]", ",", "\[CapitalUpsilon]0", 
         ",", "lvecJframe0", ",", "l\[Xi]10", ",", "solPieceL10", ",", 
         "solPieceL20", ",", "s1vecJframe0", ",", "\[IndentingNewLine]", 
         "s1\[Xi]10", ",", "solPieceS110", ",", "solPieceS120", ",", 
         "JtoLframeEulMat0", ",", "r0Lframe", ",", "r\[Phi]0", ",", 
         "solPieceR10", ",", "solPieceR20", ",", "\[IndentingNewLine]", 
         "Nprec", ",", "Uprec", ",", "Tprec", ",", "Torb", ",", 
         "freqcos\[Kappa]1", ",", "freq\[Xi]1L"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"ORB", "==", "\"\<Yes\>\""}], ",", " ", 
          RowBox[{"o", " ", "=", " ", "1"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"ORB", "==", "\"\<No\>\""}], ",", " ", 
          RowBox[{"o", " ", "=", " ", "0"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"M", "=", 
         RowBox[{"N", "[", 
          RowBox[{"m1", "+", "m2"}], "]"}]}], ";", 
        RowBox[{"\[Mu]", "=", 
         RowBox[{"N", "[", 
          RowBox[{"m1", " ", 
           RowBox[{"m2", "/", "M"}]}], "]"}]}], ";", 
        RowBox[{"\[Nu]", "=", 
         RowBox[{"\[Mu]", "/", "M"}]}], ";", 
        RowBox[{"\[Delta]", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rvec", "=", 
         RowBox[{"N", "[", 
          RowBox[{"R0", "/", "M"}], "]"}]}], ";", 
        RowBox[{"r", "=", 
         RowBox[{"Norm", "[", "rvec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pvec", "=", 
         RowBox[{"N", "[", 
          RowBox[{"P0", "/", "\[Mu]"}], "]"}]}], ";", 
        RowBox[{"p", "=", 
         RowBox[{"Norm", "[", "pvec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"SS10", "=", 
         RowBox[{"N", "[", 
          RowBox[{"S10", " ", 
           RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}], "]"}]}], ";", 
        RowBox[{"s1vec", "=", 
         RowBox[{"SS10", "/", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
        RowBox[{"s1", "=", 
         RowBox[{"Norm", "[", "s1vec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"SS20", "=", 
         RowBox[{"N", "[", 
          RowBox[{"S20", " ", 
           RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}], "]"}]}], ";", 
        RowBox[{"s2vec", "=", 
         RowBox[{"SS20", "/", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
        RowBox[{"s2", "=", 
         RowBox[{"Norm", "[", "s2vec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lvec", "=", 
         RowBox[{"Cross", "[", 
          RowBox[{"rvec", ",", "pvec"}], "]"}]}], ";", 
        RowBox[{"l", "=", 
         RowBox[{"Norm", "[", "lvec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"jvec", "=", 
         RowBox[{"lvec", "+", "s1vec", "+", "s2vec"}]}], ";", 
        RowBox[{"j", "=", 
         RowBox[{"Norm", "[", "jvec", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"EulMat", "=", 
         RowBox[{"computeEulerMatrix", "[", "jvec", "]"}]}], ";", 
        RowBox[{"InvEulMat", "=", 
         RowBox[{"Inverse", "[", "EulMat", "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Spin", "-", "Coupling"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"\[Delta]1", "=", 
         RowBox[{"2", " ", "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"m2", "/", 
              RowBox[{"(", 
               RowBox[{"4", " ", "m1"}], ")"}]}]}]}], ")"}]}]}], ";", 
        RowBox[{"\[Delta]2", "=", 
         RowBox[{"2", " ", "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             RowBox[{"m1", "/", 
              RowBox[{"(", 
               RowBox[{"4", " ", "m2"}], ")"}]}]}]}], ")"}]}]}], ";", 
        RowBox[{"\[CapitalDelta]", "=", 
         RowBox[{"\[Delta]1", "+", "\[Delta]2", "-", 
          RowBox[{"\[Nu]", "/", "2"}]}]}], ";", 
        RowBox[{"lseff", "=", 
         RowBox[{"Dot", "[", 
          RowBox[{"lvec", ",", 
           RowBox[{
            RowBox[{"\[Delta]1", " ", "s1vec"}], "+", 
            RowBox[{"\[Delta]2", " ", "s2vec"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Sigma]1", "=", 
         RowBox[{"\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"m2", "/", "m1"}]}], ")"}]}]}], ";", 
        RowBox[{"\[Sigma]2", "=", 
         RowBox[{"\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"m1", "/", "m2"}]}], ")"}]}]}], ";", 
        RowBox[{"\[Lambda]", "=", 
         RowBox[{
          RowBox[{"Dot", "[", 
           RowBox[{"lvec", ",", 
            RowBox[{
             RowBox[{"\[Sigma]1", " ", "s1vec"}], "+", 
             RowBox[{"\[Sigma]2", " ", "s2vec"}]}]}], "]"}], "/", 
          RowBox[{"l", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"mathcalSvec", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m2", "/", "M"}], ")"}], " ", "s1vec"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m1", "/", "M"}], ")"}], " ", "s2vec"}]}]}], ";", 
        RowBox[{"mathcalS2", "=", 
         RowBox[{
          RowBox[{"Norm", "[", "mathcalSvec", "]"}], "^", "2"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"h", "=", 
          RowBox[{"hN", "+", "h1PN", "+", "hSO", "+", "h2PN", "+", "HSS"}]}], 
         "*)"}], 
        RowBox[{"h", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "^", "2"}], "/", "2"}], "-", 
          RowBox[{"1", "/", "r"}], "+", " ", 
          RowBox[{"o", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"r", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", "8"}], " ", 
              RowBox[{"p", "^", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Dot", "[", 
                   RowBox[{
                    RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", 
                  "2"}], " ", "\[Nu]"}], "+", 
                RowBox[{
                 RowBox[{"p", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Nu]"}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "r"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"lseff", " ", "\[Epsilon]"}], ")"}], "/", 
           RowBox[{"r", "^", "3"}]}], "+", " ", 
          RowBox[{"o", " ", 
           RowBox[{"\[Epsilon]", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[Nu]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"4", " ", 
                  RowBox[{"r", "^", "3"}]}], ")"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", "16"}], " ", 
              RowBox[{"p", "^", "6"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"5", " ", "\[Nu]"}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{
                  RowBox[{"Dot", "[", 
                   RowBox[{
                    RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", 
                  "2"}], " ", "\[Nu]"}], "+", 
                RowBox[{
                 RowBox[{"p", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"r", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{
                  RowBox[{"Dot", "[", 
                   RowBox[{
                    RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", 
                  "4"}], " ", 
                 RowBox[{"\[Nu]", "^", "2"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{
                  RowBox[{"Dot", "[", 
                   RowBox[{
                    RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", 
                  "2"}], " ", 
                 RowBox[{"p", "^", "2"}], " ", 
                 RowBox[{"\[Nu]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"p", "^", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"20", " ", "\[Nu]"}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"8", " ", "r"}], ")"}]}]}], ")"}]}], "-", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Dot", "[", 
                RowBox[{"s1vec", ",", "s2vec"}], "]"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"Dot", "[", 
                 RowBox[{
                  RowBox[{"rvec", "/", "r"}], ",", "s1vec"}], "]"}], " ", 
                RowBox[{"Dot", "[", 
                 RowBox[{
                  RowBox[{"rvec", "/", "r"}], ",", "s2vec"}], "]"}]}]}], 
              ")"}], " ", "\[Epsilon]", " ", "\[Nu]"}], ")"}], "/", 
           RowBox[{"r", "^", "3"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 RowBox[{"Dot", "[", 
                  RowBox[{
                   RowBox[{"rvec", "/", "r"}], ",", "s1vec"}], "]"}], "^", 
                 "2"}]}], "-", 
               RowBox[{"s1", "^", "2"}]}], ")"}], " ", "\[Epsilon]", " ", 
             "\[Nu]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "m1", " ", 
             RowBox[{"r", "^", "3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 RowBox[{"Dot", "[", 
                  RowBox[{
                   RowBox[{"rvec", "/", "r"}], ",", "s2vec"}], "]"}], "^", 
                 "2"}]}], "-", 
               RowBox[{"s2", "^", "2"}]}], ")"}], " ", "\[Epsilon]", " ", 
             "\[Nu]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "m2", " ", 
             RowBox[{"r", "^", "3"}]}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[CapitalSigma]1", "=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Dot", "[", 
             RowBox[{"s1vec", ",", "s2vec"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"s1", " ", "s2"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"l", "/", "s2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m1", "-", "m2"}], ")"}], "/", "m1"}], " ", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"s1vec", ",", "lvec"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"l", " ", "s1"}], ")"}]}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[CapitalSigma]2", "=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Dot", "[", 
             RowBox[{"s2vec", ",", "lvec"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"l", " ", "s2"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m2", " ", "s1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"m1", " ", "s2"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"s1vec", ",", "lvec"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"l", " ", "s1"}], ")"}]}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Cubic", " ", "equation", " ", "coefficients"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"A3", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"m1", "-", "m2"}], ")"}], " ", "m2", " ", "s1"}], ")"}], 
          "/", 
          RowBox[{"m1", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"A2", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"m1", "^", "2"}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"l", "^", "2"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m1", "-", "m2"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"m2", "^", "2"}], " ", 
             RowBox[{"s1", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"m1", "^", "2"}], " ", 
             RowBox[{"s2", "^", "2"}]}], "+", 
            RowBox[{
            "2", " ", "m1", " ", "m2", " ", "s1", " ", "s2", " ", 
             "\[CapitalSigma]1"}], "+", 
            RowBox[{"2", " ", "l", " ", "m1", " ", 
             RowBox[{"(", 
              RowBox[{"m1", "-", "m2"}], ")"}], " ", "s2", " ", 
             "\[CapitalSigma]2"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"A1", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"m1", "-", "m2"}], ")"}], " ", "\[CapitalSigma]1"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m2", " ", "s1"}], "+", 
                 RowBox[{"m1", " ", "s2", " ", "\[CapitalSigma]1"}]}], ")"}], 
               " ", "\[CapitalSigma]2"}]}], ")"}]}], ")"}], "/", "m1"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"A0", "=", 
         RowBox[{
          RowBox[{"s2", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[CapitalSigma]1", "^", "2"}], "-", 
            RowBox[{"\[CapitalSigma]2", "^", "2"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"A", "=", 
         RowBox[{
          RowBox[{"9", "/", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m2", " ", 
             RowBox[{"(", 
              RowBox[{"m1", "-", "m2"}], ")"}]}], ")"}], "/", 
           RowBox[{"M", "^", "2"}]}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Lambda]"}], ")"}], "^", "2"}], " ", "l", " ",
           "s1"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x2", ",", "x3", ",", "x1"}], "}"}], "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"x", "/.", " ", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"A3", " ", 
                RowBox[{"x", "^", "3"}]}], "+", 
               RowBox[{"A2", " ", 
                RowBox[{"x", "^", "2"}]}], "+", 
               RowBox[{"A1", " ", "x"}], "+", "A0"}], "==", "0"}], ",", "x"}],
             "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x3", "-", "x2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"SqA", "=", 
         RowBox[{"2", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"A", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"JtoLframeEulMat0", "=", 
         RowBox[{"computeEulerMatrix", "[", 
          RowBox[{"EulMat", ".", "lvec"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"r0Lframe", "=", 
         RowBox[{"JtoLframeEulMat0", ".", "EulMat", ".", "rvec"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s1vecLframe0", "=", 
         RowBox[{"JtoLframeEulMat0", ".", "EulMat", ".", "s1vec"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s2vecLframe0", "=", 
         RowBox[{"JtoLframeEulMat0", ".", "EulMat", ".", "s2vec"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"a0", "=", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "h"}], ")"}]}], ")"}]}]}], ";", 
        RowBox[{"e0", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h", " ", 
            RowBox[{"l", "^", "2"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"\[Phi]s1", "=", 
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"s1vecLframe0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"s1vecLframe0", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"\[Phi]s2", "=", 
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"s2vecLframe0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"s2vecLframe0", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s1p", "=", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"s1vecLframe0", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"s1vecLframe0", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "2"]}]]}], ";", 
        RowBox[{"s2p", "=", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"s2vecLframe0", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"s2vecLframe0", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "2"]}]]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"a", "=", 
         RowBox[{
          FractionBox["m2", "M"], "s1p"}]}], ";", 
        RowBox[{"b", "=", 
         RowBox[{
          FractionBox["m1", "M"], "s2p"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Phi]s", "=", 
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", " ", 
             RowBox[{"Cos", "[", "\[Phi]s1", "]"}]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"Cos", "[", "\[Phi]s2", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"a", " ", 
             RowBox[{"Sin", "[", "\[Phi]s1", "]"}]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"Sin", "[", "\[Phi]s2", "]"}]}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sp2", "=", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"], "+", 
          RowBox[{"2", "a", " ", "b", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]s1", "-", "\[Phi]s2"}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"\[Delta]l20", "=", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Nu]", " ", "h", " ", 
             RowBox[{"Dot", "[", 
              RowBox[{"s1vec", ",", "s2vec"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"2", "/", "r"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Dot", "[", 
                RowBox[{
                 RowBox[{"rvec", "/", "r"}], ",", "mathcalSvec"}], "]"}], 
               ")"}], "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"pvec", ",", "mathcalSvec"}], "]"}], "^", "2"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ltilde2", "=", 
         RowBox[{
          RowBox[{"l", "^", "2"}], "+", "\[Delta]l20"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Delta]l2avg", "=", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Nu]", " ", "h", " ", 
             RowBox[{"Dot", "[", 
              RowBox[{"s1vec", ",", "s2vec"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"sp2", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "ltilde2"}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"e0", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"e0", "^", "2"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]s"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lavg", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"ltilde2", "-", "\[Delta]l2avg"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"2", "PN", " ", "QKP", " ", "Orbital", " ", "Elements"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"n", "=", 
         RowBox[{"2", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "h"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", " ", 
            RowBox[{"o", " ", 
             RowBox[{"1", "/", "4"}], " ", "\[Epsilon]", " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", "\[Nu]"}], ")"}]}], "+", " ", 
            RowBox[{"o", " ", 
             RowBox[{"\[Epsilon]", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"3", "/", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"Sqrt", "[", "2", "]"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "h"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", 
                 "lavg"}]}], "+", 
               RowBox[{
                RowBox[{"1", "/", "32"}], " ", 
                RowBox[{"(", 
                 RowBox[{"555", "+", 
                  RowBox[{"30", " ", "\[Nu]"}], "+", 
                  RowBox[{"11", " ", 
                   RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
                RowBox[{"h", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nunscaled", "=", 
         RowBox[{"n", "/", "M"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ar", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "h"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"o", " ", 
             RowBox[{"1", "/", "2"}], " ", "\[Epsilon]", " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", "\[Nu]"}], ")"}]}], "-", " ", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", "\[Epsilon]", " ", 
             RowBox[{"h", " ", "/", 
              RowBox[{"lavg", "^", "2"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "lseff"}], "-", 
               RowBox[{"2", " ", "mathcalS2"}], "+", 
               RowBox[{"3", " ", "sp2"}]}], ")"}]}], "+", " ", 
            RowBox[{"o", " ", 
             RowBox[{"1", "/", "4"}], " ", 
             RowBox[{"\[Epsilon]", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"17", "-", 
                  RowBox[{"11", " ", "\[Nu]"}]}], ")"}], " ", 
                RowBox[{"h", "/", 
                 RowBox[{"lavg", "^", "2"}]}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"10", " ", "\[Nu]"}], "+", 
                  RowBox[{"\[Nu]", "^", "2"}]}], ")"}], " ", 
                RowBox[{"h", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"er", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h", " ", 
            RowBox[{"lavg", "^", "2"}]}], "-", 
           RowBox[{"o", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", "\[Nu]"}], ")"}], " ", "h"}], "+", " ", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", "\[Nu]"}], ")"}], " ", 
               RowBox[{"h", "^", "2"}], " ", 
               RowBox[{"lavg", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Epsilon]", " ", "2", " ", 
            RowBox[{"h", "/", 
             RowBox[{"lavg", "^", "2"}]}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"h", " ", 
               RowBox[{"lavg", "^", "2"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "lseff"}], "-", 
              RowBox[{"2", " ", "mathcalS2"}], "+", 
              RowBox[{"3", " ", "sp2"}]}], ")"}]}], "+", " ", 
           RowBox[{"o", " ", 
            RowBox[{"\[Epsilon]", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"17", "-", 
                 RowBox[{"11", " ", "\[Nu]"}]}], ")"}], " ", 
               RowBox[{"h", "/", 
                RowBox[{"lavg", "^", "2"}]}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"26", "+", "\[Nu]", "+", 
                 RowBox[{"\[Nu]", "^", "2"}]}], ")"}], " ", 
               RowBox[{"h", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"80", "-", 
                 RowBox[{"55", " ", "\[Nu]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
               RowBox[{"h", "^", "3"}], " ", 
               RowBox[{"lavg", "^", "2"}]}]}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"et", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h", " ", 
            RowBox[{"lavg", "^", "2"}]}], "+", 
           RowBox[{"o", " ", "\[Epsilon]", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Nu]"}], ")"}], " ", "h"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"17", "-", 
                 RowBox[{"7", " ", "\[Nu]"}]}], ")"}], " ", 
               RowBox[{"h", "^", "2"}], " ", 
               RowBox[{"lavg", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"h", "/", 
             RowBox[{"lavg", "^", "2"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "lseff"}], "-", 
              RowBox[{"2", " ", "mathcalS2"}], "+", 
              RowBox[{"3", " ", "sp2"}]}], ")"}]}], "+", " ", 
           RowBox[{"o", " ", 
            RowBox[{"\[Epsilon]", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", "\[Nu]"}], "-", "17"}], ")"}], " ", 
               RowBox[{"h", "/", 
                RowBox[{"lavg", "^", "2"}]}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Nu]", "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
               RowBox[{"h", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"112", "-", 
                 RowBox[{"47", " ", "\[Nu]"}], "+", 
                 RowBox[{"16", " ", 
                  RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
               RowBox[{"h", "^", "3"}], " ", 
               RowBox[{"lavg", "^", "2"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Nu]"}], "-", "5"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "h", " ", 
                  RowBox[{"lavg", "^", "2"}]}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"Sqrt", "[", "2", "]"}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "h"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", 
                "lavg"}]}]}], ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"e\[Phi]", "=", 
         RowBox[{
          RowBox[{"o", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h", " ", 
              RowBox[{"lavg", "^", "2"}]}], "+", 
             RowBox[{"\[Epsilon]", " ", "h", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", " ", 
                  RowBox[{"12", "-", 
                   RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", " ", 
                  RowBox[{"15", "-", " ", "\[Nu]", "-", 
                   RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], " ", "h", 
                 " ", 
                 RowBox[{"lavg", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"lavg", "^", "2"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"4", " ", "h", " ", 
                    RowBox[{"lavg", "^", "2"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "lseff"}], "-", 
                   RowBox[{"2", " ", "mathcalS2"}], "+", 
                   RowBox[{"3", " ", "sp2"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "h", " ", 
                    RowBox[{"lavg", "^", "2"}]}]}], ")"}], " ", "\[Lambda]", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", "\[Nu]"}], 
                    ")"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"s2", "/", "lavg"}], " ", 
                    RowBox[{"\[Mu]", "/", "m2"}], " ", "\[CapitalSigma]2"}]}],
                   ")"}]}]}], ")"}]}], "+", " ", 
             RowBox[{
              RowBox[{"\[Epsilon]", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"1", "/", "8"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "408"}], "+", 
                   RowBox[{"232", " ", "\[Nu]"}], "+", 
                   RowBox[{"15", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}], "+", 
                   RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{
                    RowBox[{"5", "/", "2"}], " ", "\[Nu]"}], "+", 
                    "\[CapitalDelta]"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"h", "/", 
                  RowBox[{"lavg", "^", "2"}]}]}], "-", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "-", 
                   RowBox[{"88", " ", "\[Nu]"}], "-", 
                   RowBox[{"9", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}], "-", 
                   RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"9", " ", "\[Nu]"}], "+", 
                    RowBox[{
                    RowBox[{"14", "/", "3"}], " ", "\[CapitalDelta]"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"h", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"160", "-", 
                   RowBox[{"30", " ", "\[Nu]"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}], "-", 
                   RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"3", " ", "\[Nu]"}], "-", 
                    RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{"h", "^", "3"}], " ", 
                 RowBox[{"lavg", "^", "2"}]}]}], ")"}]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "o"}], ")"}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h", " ", 
              RowBox[{"lavg", "^", "2"}]}], "+", 
             RowBox[{"4", " ", "\[Epsilon]", " ", "h", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "h", " ", 
                 RowBox[{"lavg", "^", "2"}]}]}], ")"}], " ", 
              "\[CapitalDelta]"}], " ", "+", 
             FractionBox[
              RowBox[{"h", " ", 
               RowBox[{"(", 
                RowBox[{"64", "+", 
                 RowBox[{"224", " ", "h", " ", 
                  SuperscriptBox["lavg", "2"]}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["lavg", "4"]}]}], ")"}], " ", 
               SuperscriptBox["\[CapitalDelta]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "2"]}], 
              RowBox[{"8", " ", 
               SuperscriptBox["lavg", "2"]}]], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "h", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"4", " ", "h", " ", 
                    SuperscriptBox["lavg", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"lseff", "/", 
                    RowBox[{"lavg", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "sp2"}], "-", 
                    RowBox[{"2", " ", "mathcalS2"}]}], ")"}], "/", 
                    RowBox[{"lavg", "^", "2"}]}], "/", "4"}]}], " ", ")"}]}], 
                "-", 
                RowBox[{"2", " ", "h", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "h", " ", 
                    SuperscriptBox["lavg", "2"]}]}], ")"}], " ", "\[Lambda]", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Nu]"}], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"3", " ", "m1", " ", "s2", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalSigma]2", "/", "lavg"}], "/", "M"}]}]}],
                   ")"}]}]}], ")"}]}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ft", "=", 
         RowBox[{
          RowBox[{"-", " ", "o"}], " ", 
          RowBox[{"1", "/", "8"}], " ", "\[Nu]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[Nu]"}], ")"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "h", " ", 
             RowBox[{"lavg", "^", "2"}]}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"Sqrt", "[", "2", "]"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "h"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", "lavg"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"gt", "=", " ", 
         RowBox[{"o", " ", 
          RowBox[{"3", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"Sqrt", "[", "2", "]"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "h"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", "lavg"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"f\[Phi]", "=", 
         RowBox[{
          RowBox[{"o", " ", 
           RowBox[{"1", "/", "8"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Nu]", "-", 
             RowBox[{"3", " ", 
              RowBox[{"\[Nu]", "^", "2"}]}], "-", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"5", " ", "\[Nu]"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h", " ", 
               RowBox[{"lavg", "^", "2"}]}]}], ")"}], "/", 
            RowBox[{"lavg", "^", "4"}]}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "o"}], ")"}], 
           RowBox[{
            SuperscriptBox["\[CapitalDelta]", "2"], "/", "4"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h", " ", 
               RowBox[{"lavg", "^", "2"}]}]}], ")"}], "/", 
            RowBox[{"lavg", "^", "4"}]}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"g\[Phi]", "=", 
         RowBox[{
          RowBox[{"-", "o"}], " ", "3", " ", 
          RowBox[{
           RowBox[{"\[Nu]", "^", "2"}], "/", "32"}], " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h", " ", 
               RowBox[{"lavg", "^", "2"}]}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], "/", 
           RowBox[{"lavg", "^", "4"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[CapitalPhi]", "=", 
         RowBox[{
          RowBox[{"o", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"\[Epsilon]", "/", 
               RowBox[{"lavg", "^", "2"}]}], "*", 
              RowBox[{"(", " ", 
               RowBox[{"3", "-", "\[CapitalDelta]", "-", 
                RowBox[{
                 RowBox[{"3", "/", 
                  RowBox[{"(", 
                   RowBox[{"4", " ", 
                    RowBox[{"lavg", "^", "2"}]}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "lseff"}], "-", 
                   RowBox[{"2", " ", "mathcalS2"}], "+", 
                   RowBox[{"3", " ", "sp2"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", "\[Nu]"}], 
                    ")"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"s2", "/", "lavg"}], " ", 
                    RowBox[{"\[Mu]", "/", "m2"}], " ", "\[CapitalSigma]2"}]}],
                   ")"}]}], "+", " ", 
                RowBox[{
                 RowBox[{"\[Epsilon]", "/", 
                  RowBox[{"(", 
                   RowBox[{"4", " ", 
                    RowBox[{"lavg", "^", "2"}]}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"105", "-", 
                   RowBox[{"30", " ", "\[Nu]"}], "-", 
                   RowBox[{"60", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"15", " ", "\[CapitalDelta]", " ", "\[Nu]"}], "-", 
                   
                   RowBox[{"2", " ", "h", " ", 
                    RowBox[{"lavg", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"6", " ", "\[Nu]"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"13", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "o"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"\[Epsilon]", "/", 
               RowBox[{"lavg", "^", "2"}]}], "*", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"-", "\[CapitalDelta]"}], "-", 
                RowBox[{
                 RowBox[{"3", "/", 
                  RowBox[{"(", 
                   RowBox[{"4", " ", 
                    RowBox[{"lavg", "^", "2"}]}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "lseff"}], "-", 
                   RowBox[{"2", " ", "mathcalS2"}], "+", 
                   RowBox[{"3", " ", "sp2"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", "\[Nu]"}], 
                    ")"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"s2", "/", "lavg"}], " ", 
                    RowBox[{"\[Mu]", "/", "m2"}], " ", "\[CapitalSigma]2"}]}],
                   ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"hr", "=", 
         RowBox[{
          RowBox[{"-", "sp2"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"lavg", "^", "2"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"h\[Phi]1", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "h", " ", 
             RowBox[{"lavg", "^", "2"}]}]}], "]"}], " ", 
          RowBox[{"sp2", "/", 
           RowBox[{"lavg", "^", "4"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"h\[Phi]2", "=", 
         RowBox[{
          RowBox[{"-", "sp2"}], "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", 
            RowBox[{"lavg", "^", "4"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"d", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"er", "^", "2"}], "-", 
              RowBox[{"3", " ", "er", " ", "et"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"ar", "^", "3"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"er", "^", "2"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"5", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "3"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Alphas", " ", "and", " ", "Betas"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]1l", "=", 
         RowBox[{
          RowBox[{"m1", "/", 
           RowBox[{"(", 
            RowBox[{"m1", "-", "m2"}], ")"}]}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "l", "+", 
             RowBox[{"s2", " ", "\[CapitalSigma]2"}]}], ")"}], "/", 
           "s1"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]2l", "=", 
         RowBox[{
          RowBox[{"m1", "/", 
           RowBox[{"(", 
            RowBox[{"m1", "-", "m2"}], ")"}]}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l", "+", 
             RowBox[{"s2", " ", "\[CapitalSigma]2"}]}], ")"}], "/", 
           "s1"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]1l", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", "m1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m1", "^", "2"}], "-", 
               RowBox[{"m2", "^", "2"}]}], ")"}]}], ")"}]}], " ", 
          RowBox[{"1", "/", "s1"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Lambda]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m1", " ", 
             RowBox[{"j", "^", "2"}]}], "+", 
            RowBox[{"m2", " ", 
             RowBox[{"l", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m1", "+", "m2"}], ")"}], " ", "j", " ", "l"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m1", "-", "m2"}], ")"}], " ", "s1", " ", 
             RowBox[{"(", 
              RowBox[{"s1", "+", 
               RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m2", " ", "l"}], "+", 
               RowBox[{"m1", " ", "j"}]}], ")"}], " ", "s2", " ", 
             "\[CapitalSigma]2"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]2l", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", "m1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m1", "^", "2"}], "-", 
               RowBox[{"m2", "^", "2"}]}], ")"}]}], ")"}]}], " ", 
          RowBox[{"1", "/", "s1"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Lambda]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m1", " ", 
             RowBox[{"j", "^", "2"}]}], "+", 
            RowBox[{"m2", " ", 
             RowBox[{"l", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m1", "+", "m2"}], ")"}], " ", "j", " ", "l"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m1", "-", "m2"}], ")"}], " ", "s1", " ", 
             RowBox[{"(", 
              RowBox[{"s1", "+", 
               RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m2", " ", "l"}], "-", 
               RowBox[{"m1", " ", "j"}]}], ")"}], " ", "s2", " ", 
             "\[CapitalSigma]2"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]3l", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", " ", "\[Nu]"}], ")"}], "/", "2"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]1s1", "=", 
         RowBox[{
          RowBox[{"m1", "/", "m2"}], " ", 
          RowBox[{"1", "/", "l"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "s1", "+", 
            RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]2s1", "=", 
         RowBox[{
          RowBox[{"m1", "/", "m2"}], " ", 
          RowBox[{"1", "/", "l"}], " ", 
          RowBox[{"(", 
           RowBox[{"j", "+", "s1", "+", 
            RowBox[{"s2", " ", "\[CapitalSigma]1"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]1s1", "=", 
         RowBox[{
          RowBox[{"m1", "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "m2", " ", "l"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Delta]2"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Mu]", "/", "m2"}], " ", "\[Lambda]"}]}], ")"}], 
             " ", 
             RowBox[{"j", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Delta]1"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Mu]", "/", "m1"}], " ", "\[Lambda]"}]}], ")"}], 
             " ", 
             RowBox[{"l", "^", "2"}]}], "-", 
            RowBox[{"\[Nu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s1", "^", "2"}], "+", 
               RowBox[{"s2", "^", "2"}], "+", 
               RowBox[{"2", " ", "s1", " ", "s2", " ", "\[CapitalSigma]1"}], 
               "+", 
               RowBox[{"2", " ", "l", " ", "s2", " ", "\[CapitalSigma]2"}]}], 
              ")"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", "m2"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"m1", "+", "m2"}], ")"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Lambda]"}], ")"}], " ", "j", " ", "s1"}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m1", "^", "2"}], "-", 
                RowBox[{"m2", "^", "2"}]}], ")"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m1", "+", "m2"}], ")"}], "^", "2"}]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Lambda]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s1", "^", "2"}], "+", 
               RowBox[{"s1", " ", "s2", " ", "\[CapitalSigma]1"}]}], ")"}]}], 
            "-", 
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Lambda]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m1", " ", "j", " ", "\[CapitalSigma]1"}], "+", 
               RowBox[{"m2", " ", "l", " ", "\[CapitalSigma]2"}]}], ")"}], 
             " ", "s2"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]2s1", "=", 
         RowBox[{
          RowBox[{"m1", "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "m2", " ", "l"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Delta]2"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Mu]", "/", "m2"}], " ", "\[Lambda]"}]}], ")"}], 
             " ", 
             RowBox[{"j", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Delta]1"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Mu]", "/", "m1"}], " ", "\[Lambda]"}]}], ")"}], 
             " ", 
             RowBox[{"l", "^", "2"}]}], "-", 
            RowBox[{"\[Nu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s1", "^", "2"}], "+", 
               RowBox[{"s2", "^", "2"}], "+", 
               RowBox[{"2", " ", "s1", " ", "s2", " ", "\[CapitalSigma]1"}], 
               "+", 
               RowBox[{"2", " ", "l", " ", "s2", " ", "\[CapitalSigma]2"}]}], 
              ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m1"}], "-", "m2"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"m1", "+", "m2"}], ")"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Lambda]"}], ")"}], " ", "j", " ", "s1"}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m1", "^", "2"}], "-", 
                RowBox[{"m2", "^", "2"}]}], ")"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m1", "+", "m2"}], ")"}], "^", "2"}]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Lambda]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s1", "^", "2"}], "+", 
               RowBox[{"s1", " ", "s2", " ", "\[CapitalSigma]1"}]}], ")"}]}], 
            "-", 
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Lambda]"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m1"}], " ", "j", " ", "\[CapitalSigma]1"}], "+", 
               RowBox[{"m2", " ", "l", " ", "\[CapitalSigma]2"}]}], ")"}], 
             " ", "s2"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Beta]3s1", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Delta]2", "-", 
            RowBox[{"3", " ", 
             RowBox[{"\[Mu]", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", "m2"}], ")"}]}], " ", "\[Lambda]"}]}], ")"}],
           " ", "j"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Compute", " ", "u0"}], ",", " ", 
          RowBox[{"t0", " ", "and", " ", "\[CapitalUpsilon]0"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]e\[Phi]", "=", 
         RowBox[{"e\[Phi]", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", 
              RowBox[{"e\[Phi]", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]er", "=", 
         RowBox[{"er", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"er", "^", "2"}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"drdt0", "=", 
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pvec", ".", "rvec"}], "/", "r"}], "+", 
           RowBox[{"o", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "-", 
              RowBox[{"4", " ", "\[Nu]"}], "+", 
              RowBox[{
               SuperscriptBox["p", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"pvec", ".", "rvec"}], "/", "2"}], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"o", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"40", "+", 
                  RowBox[{"88", " ", "\[Nu]"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["p", "2"], " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"20", " ", "\[Nu]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["p", "4"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "\[Nu]"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"pvec", ".", "rvec"}]}], "-", 
               RowBox[{"16", " ", "o", " ", 
                SuperscriptBox["\[Nu]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"pvec", ".", "rvec"}], ")"}], "3"]}]}], ")"}], "/", 
             "8"}], " ", 
            SuperscriptBox["r", "4"]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"u0test", "=", 
         RowBox[{"ArcCos", "[", 
          RowBox[{"Clip", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "/", "ar"}], "-", "1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"-", "er"}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Absu0", "=", 
         RowBox[{"u", "/.", " ", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"r", "==", 
             RowBox[{
              RowBox[{"ar", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"er", " ", 
                  RowBox[{"Cos", "[", "u", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"\[Epsilon]", " ", "hr", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"(", 
                   RowBox[{"u", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Beta]e\[Phi]", " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[Beta]e\[Phi]", " ", 
                    RowBox[{"Cos", "[", "u", "]"}]}]}], ")"}]}], "]"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", "*", "\[Phi]s"}]}], "]"}]}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "u0test"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"u0", "=", 
         RowBox[{"drdt0", "*", "Absu0"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ve\[Phi]0", "=", 
         RowBox[{"u0", "+", 
          RowBox[{"2", " ", 
           RowBox[{"ArcTan", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Beta]e\[Phi]", " ", 
               RowBox[{"Sin", "[", "u0", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Beta]e\[Phi]", " ", 
                RowBox[{"Cos", "[", "u0", "]"}]}]}], ")"}]}], "]"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"ver0", "=", 
         RowBox[{"u0", "+", 
          RowBox[{"2", " ", 
           RowBox[{"ArcTan", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Beta]er", " ", 
               RowBox[{"Sin", "[", "u0", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Beta]er", " ", 
                RowBox[{"Cos", "[", "u0", "]"}]}]}], ")"}]}], "]"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"t0", "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"u0", "-", 
             RowBox[{"et", " ", 
              RowBox[{"Sin", "[", "u0", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Epsilon]", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ft", " ", 
                 RowBox[{"Sin", "[", "ve\[Phi]0", "]"}]}], "+", 
                RowBox[{"gt", " ", 
                 RowBox[{"(", 
                  RowBox[{"ve\[Phi]0", "-", "u0"}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "/", "nunscaled"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"M", "-", 
               RowBox[{"\[Lambda]", " ", "\[Mu]"}]}], ")"}], " ", 
             RowBox[{"Dot", "[", 
              RowBox[{"lvec", ",", 
               RowBox[{"Cross", "[", 
                RowBox[{"s1vec", ",", "s2vec"}], "]"}]}], "]"}]}], ">", "0"}],
            ",", "1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"cos\[Kappa]10", "=", 
         RowBox[{
          RowBox[{"Dot", "[", 
           RowBox[{"lvec", ",", "s1vec"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"l", " ", "s1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"AVG", "==", "\"\<Yes\>\""}], ",", 
          RowBox[{"Int30", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"er", "^", "2"}], "-", 
               RowBox[{"3", " ", "er", " ", "et"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"ar", "^", "3"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"er", "^", "2"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"5", "/", "2"}], ")"}]}], " ", "n"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{"u0", "-", 
              RowBox[{"et", " ", 
               RowBox[{"Sin", "[", "u0", "]"}]}]}], ")"}]}]}], ",", 
          RowBox[{"Int30", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"ar", "^", "3"}], " ", "n"}], ")"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"er", "^", "2"}], "-", 
                   RowBox[{"3", " ", "er", " ", "et"}]}], ")"}], " ", 
                 "ver0"}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"er", "^", "2"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"5", "/", "2"}], ")"}]}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "er"}], "+", "et"}], ")"}], " ", 
                 RowBox[{"Sin", "[", "u0", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"er", "^", "2"}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"er", " ", 
                    RowBox[{"Cos", "[", "u0", "]"}]}]}], ")"}], "^", "2"}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "er"}], "+", "et", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"er", "^", "2"}], " ", "et"}]}], ")"}], " ", 
                 RowBox[{"Sin", "[", "u0", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"er", "^", "2"}]}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"er", " ", 
                    RowBox[{"Cos", "[", "u0", "]"}]}]}], ")"}]}], ")"}]}]}], 
             ")"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Alpha]", "=", 
         RowBox[{
          RowBox[{"sign", "*", 
           RowBox[{"2", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}]}], "*", 
           RowBox[{"EllipticF", "[", 
            RowBox[{
             RowBox[{"ArcSin", "[", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cos\[Kappa]10", "-", "x2"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"x3", "-", "x2"}], ")"}]}], "]"}], "]"}], ",", 
             RowBox[{"\[Beta]", "^", "2"}]}], "]"}]}], "-", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "*", "Int30"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[CapitalUpsilon]0", "=", 
         RowBox[{"0.5", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"A", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", 
            RowBox[{"\[Epsilon]", " ", "Int30"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"SolPieces", " ", "mappings", " ", "for", " ", "L"}], ",", 
          "S1", ",", "R"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"lvecJframe0", "=", 
         RowBox[{"EulMat", ".", "lvec"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"l\[Xi]10", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"sphericalAngles", "[", "lvecJframe0", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"\[Pi]", "/", "2"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"solPieceL10", "=", 
         RowBox[{"SqA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]1l", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}]}], "-", 
            RowBox[{"\[Beta]2l", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}]}], "+", 
            RowBox[{"\[Beta]3l", " ", "\[CapitalUpsilon]0"}]}], ")"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"solPieceL20", "=", 
         RowBox[{"l\[Xi]10", "-", "solPieceL10"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"s1vecJframe0", "=", 
         RowBox[{"EulMat", ".", "s1vec"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"s1\[Xi]10", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"sphericalAngles", "[", "s1vecJframe0", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"\[Pi]", "/", "2"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"solPieceS110", "=", 
         RowBox[{"SqA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]1s1", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]1s1", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]1s1", "+", "x2"}], ")"}]}]}], "-", 
            RowBox[{"\[Beta]2s1", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]2s1", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]2s1", "+", "x2"}], ")"}]}]}], "+", 
            RowBox[{"\[Beta]3s1", " ", "\[CapitalUpsilon]0"}]}], ")"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"solPieceS120", "=", 
         RowBox[{"s1\[Xi]10", "-", "solPieceS110"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"r0Lframe", "=", 
         RowBox[{"JtoLframeEulMat0", ".", "EulMat", ".", "rvec"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"r\[Phi]0", "=", 
         RowBox[{
          RowBox[{"sphericalAngles", "[", "r0Lframe", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"solPieceR10", "=", 
         RowBox[{"SqA", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]1l", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}]}], "+", 
            RowBox[{"\[Beta]2l", " ", 
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}], ",", 
                RowBox[{"JacobiAmplitude", "[", 
                 RowBox[{"\[CapitalUpsilon]0", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}]}]}], ")"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"solPieceR20", "=", 
         RowBox[{
          RowBox[{"\[CapitalPhi]", " ", "ve\[Phi]0"}], "+", 
          RowBox[{
           RowBox[{"\[Epsilon]", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f\[Phi]", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "ve\[Phi]0"}], "]"}]}], "+", 
             RowBox[{"g\[Phi]", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "ve\[Phi]0"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h\[Phi]1", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"ve\[Phi]0", "-", 
                RowBox[{"2", " ", "\[Phi]s"}]}], "]"}]}], "+", 
             RowBox[{"h\[Phi]2", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "ve\[Phi]0"}], "-", 
                RowBox[{"2", " ", "\[Phi]s"}]}], "]"}]}]}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", "Frequencies", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Nprec", "=", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"1", "/", "2"}], ",", "1", ",", 
            RowBox[{"\[Beta]", "^", "2"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"ar", "^", "3"}], " ", "n", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"er", "^", "2"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"5", "/", "2"}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"A", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"er", "^", "2"}], "-", 
               RowBox[{"3", " ", "et", " ", "er"}]}], ")"}]}], ")"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Uprec", "=", 
         RowBox[{"2", " ", "\[Pi]", " ", "Nprec"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Tprec", "=", 
         RowBox[{
          RowBox[{"Uprec", "/", "n"}], " ", "M"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Torb", "=", 
         RowBox[{"2", " ", 
          RowBox[{"\[Pi]", "/", "nunscaled"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"freq\[Xi]1L", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Beta]1l", " ", 
                 RowBox[{"EllipticPi", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"x2", "+", "\[Alpha]1l"}], ")"}]}], ",", 
                   RowBox[{"\[Beta]", "^", "2"}]}], "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"x2", "+", "\[Alpha]1l"}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Beta]2l", " ", 
                 RowBox[{"EllipticPi", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"x2", "+", "\[Alpha]2l"}], ")"}]}], ",", 
                   RowBox[{"\[Beta]", "^", "2"}]}], "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"x2", "+", "\[Alpha]2l"}], ")"}]}], "+", 
              RowBox[{"\[Beta]3l", " ", 
               RowBox[{"EllipticK", "[", 
                RowBox[{"\[Beta]", "^", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", "^", "3"}], " ", "M", " ", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"\[Beta]", "^", "2"}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"freqcos\[Kappa]1", "=", 
         RowBox[{"nunscaled", "/", "Nprec"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"N", "[", 
          RowBox[{"{", 
           RowBox[{
           "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", ",", "r", 
            ",", "pvec", ",", "p", ",", "SS10", ",", "SS20", ",", "s1vec", 
            ",", "s2vec", ",", "s1", ",", "s2", ",", "lvec", ",", "l", ",", 
            "jvec", ",", "j", ",", "\[Sigma]1", ",", "\[Sigma]2", ",", 
            "\[Lambda]", ",", "\[Delta]1", ",", "\[Delta]2", ",", "\[Delta]", 
            ",", "\[CapitalDelta]", ",", "lseff", ",", "mathcalS2", ",", "h", 
            ",", "\[CapitalSigma]1", ",", "\[CapitalSigma]2", ",", 
            "s1vecLframe0", ",", "s2vecLframe0", ",", "\[Delta]l20", ",", 
            "ltilde2", ",", "\[Delta]l2avg", ",", "lavg", ",", "a0", ",", 
            "e0", ",", "\[Phi]s", ",", "sp2", ",", "ar", ",", "er", ",", "et",
             ",", "e\[Phi]", ",", "n", ",", "nunscaled", ",", "ft", ",", "gt",
             ",", "f\[Phi]", ",", "g\[Phi]", ",", "\[CapitalPhi]", ",", "hr", 
            ",", "h\[Phi]1", ",", "h\[Phi]2", ",", "d", ",", "A3", ",", "A2", 
            ",", "A1", ",", "A0", ",", "A", ",", "x2", ",", "x3", ",", "x1", 
            ",", "\[Beta]", ",", "SqA", ",", "\[Alpha]1l", ",", "\[Alpha]2l", 
            ",", "\[Beta]1l", ",", "\[Beta]2l", ",", "\[Beta]3l", ",", 
            "\[Alpha]1s1", ",", "\[Alpha]2s1", ",", "\[Beta]1s1", ",", 
            "\[Beta]2s1", ",", "\[Beta]3s1", ",", "EulMat", ",", "InvEulMat", 
            ",", "drdt0", ",", "u0test", ",", "Absu0", ",", "u0", ",", 
            "\[Beta]e\[Phi]", ",", "\[Beta]er", ",", "ve\[Phi]0", ",", "ver0",
             ",", "t0", ",", "cos\[Kappa]10", ",", "Int30", ",", "sign", ",", 
            "\[Alpha]", ",", "\[CapitalUpsilon]0", ",", "lvecJframe0", ",", 
            "l\[Xi]10", ",", "solPieceL10", ",", "solPieceL20", ",", 
            "s1vecJframe0", ",", "s1\[Xi]10", ",", "solPieceS110", ",", 
            "solPieceS120", ",", "JtoLframeEulMat0", ",", "r0Lframe", ",", 
            "r\[Phi]0", ",", "solPieceR10", ",", "solPieceR20", ",", "Nprec", 
            ",", "Uprec", ",", "Tprec", ",", "Torb", ",", "freqcos\[Kappa]1", 
            ",", "freq\[Xi]1L"}], "}"}], "]"}], "]"}], ";"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "==", "*)"}], 
   RowBox[{"(*", 
    RowBox[{"TIME", " ", "PROPAGATION", " ", "MODULE", " ", 
     RowBox[{"(", 
      RowBox[{"2", "S"}], ")"}]}], "*)"}], 
   RowBox[{"(*", "==", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Hflow2SList", "[", 
      RowBox[{
      "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", 
       ",", "\[Epsilon]_", ",", "AVG_", ",", "ORB_", ",", "tList_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "pi", ",", "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", 
         ",", "r", ",", "pvec", ",", "p", ",", "SS10", ",", "SS20", ",", 
         "s1vec", ",", "s2vec", ",", "s1", ",", "s2", ",", "lvec", ",", "l", 
         ",", "jvec", ",", "j", ",", "\[Sigma]1", ",", "\[Sigma]2", ",", 
         "\[Lambda]", ",", "\[Delta]1", ",", "\[Delta]2", ",", "\[Delta]", 
         ",", "\[CapitalDelta]", ",", "lseff", ",", "mathcalS2", ",", "h", 
         ",", "\[CapitalSigma]1", ",", "\[CapitalSigma]2", ",", 
         "s1vecLframe0", ",", "s2vecLframe0", ",", "\[Delta]l20", ",", 
         "ltilde2", ",", "\[Delta]l2avg", ",", "lavg", ",", "a0", ",", "e0", 
         ",", "spVecX", ",", "spVecY", ",", "\[Phi]s", ",", "sp2", ",", "ar", 
         ",", "er", ",", "et", ",", "e\[Phi]", ",", "n", ",", "nunscaled", 
         ",", "ft", ",", "gt", ",", "f\[Phi]", ",", "g\[Phi]", ",", 
         "\[CapitalPhi]", ",", "hr", ",", "h\[Phi]1", ",", "h\[Phi]2", ",", 
         "d", ",", "A3", ",", "A2", ",", "A1", ",", "A0", ",", "A", ",", "x2",
          ",", "x3", ",", "x1", ",", "\[Beta]", ",", "SqA", ",", "\[Alpha]1l",
          ",", "\[Alpha]2l", ",", "\[Beta]1l", ",", "\[Beta]2l", ",", 
         "\[Beta]3l", ",", "\[Alpha]1s1", ",", "\[Alpha]2s1", ",", 
         "\[Beta]1s1", ",", "\[Beta]2s1", ",", "\[Beta]3s1", ",", "EulMat", 
         ",", "InvEulMat", ",", "drdt0", ",", "u0test", ",", "Absu0", ",", 
         "u0", ",", "\[Beta]e\[Phi]", ",", "\[Beta]er", ",", "ve\[Phi]0", ",",
          "ver0", ",", "t0", ",", "cos\[Kappa]10", ",", "Int30", ",", "sign", 
         ",", "\[Alpha]", ",", "\[CapitalUpsilon]0", ",", "lvecJframe0", ",", 
         "l\[Xi]10", ",", "solPieceL10", ",", "solPieceL20", ",", 
         "s1vecJframe0", ",", "s1\[Xi]10", ",", "solPieceS110", ",", 
         "solPieceS120", ",", "JtoLframeEulMat0", ",", "r0Lframe", ",", 
         "r\[Phi]0", ",", "solPieceR10", ",", "solPieceR20", ",", "Nprec", 
         ",", "Uprec", ",", "Tprec", ",", "Torb", ",", "freqcos\[Kappa]1", 
         ",", "freq\[Xi]1L", ",", "computeForTime"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pi", "=", "3.141592653589793`"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", ",", "r", 
           ",", "pvec", ",", "p", ",", "SS10", ",", "SS20", ",", "s1vec", ",",
            "s2vec", ",", "s1", ",", "s2", ",", "lvec", ",", "l", ",", "jvec",
            ",", "j", ",", "\[Sigma]1", ",", "\[Sigma]2", ",", "\[Lambda]", 
           ",", "\[Delta]1", ",", "\[Delta]2", ",", "\[Delta]", ",", 
           "\[CapitalDelta]", ",", "lseff", ",", "mathcalS2", ",", "h", ",", 
           "\[CapitalSigma]1", ",", "\[CapitalSigma]2", ",", "s1vecLframe0", 
           ",", "s2vecLframe0", ",", "\[Delta]l20", ",", "ltilde2", ",", 
           "\[Delta]l2avg", ",", "lavg", ",", "a0", ",", "e0", ",", "\[Phi]s",
            ",", "sp2", ",", "ar", ",", "er", ",", "et", ",", "e\[Phi]", ",", 
           "n", ",", "nunscaled", ",", "ft", ",", "gt", ",", "f\[Phi]", ",", 
           "g\[Phi]", ",", "\[CapitalPhi]", ",", "hr", ",", "h\[Phi]1", ",", 
           "h\[Phi]2", ",", "d", ",", "A3", ",", "A2", ",", "A1", ",", "A0", 
           ",", "A", ",", "x2", ",", "x3", ",", "x1", ",", "\[Beta]", ",", 
           "SqA", ",", "\[Alpha]1l", ",", "\[Alpha]2l", ",", "\[Beta]1l", ",",
            "\[Beta]2l", ",", "\[Beta]3l", ",", "\[Alpha]1s1", ",", 
           "\[Alpha]2s1", ",", "\[Beta]1s1", ",", "\[Beta]2s1", ",", 
           "\[Beta]3s1", ",", "EulMat", ",", "InvEulMat", ",", "drdt0", ",", 
           "u0test", ",", "Absu0", ",", "u0", ",", "\[Beta]e\[Phi]", ",", 
           "\[Beta]er", ",", "ve\[Phi]0", ",", "ver0", ",", "t0", ",", 
           "cos\[Kappa]10", ",", "Int30", ",", "sign", ",", "\[Alpha]", ",", 
           "\[CapitalUpsilon]0", ",", "lvecJframe0", ",", "l\[Xi]10", ",", 
           "solPieceL10", ",", "solPieceL20", ",", "s1vecJframe0", ",", 
           "s1\[Xi]10", ",", "solPieceS110", ",", "solPieceS120", ",", 
           "JtoLframeEulMat0", ",", "r0Lframe", ",", "r\[Phi]0", ",", 
           "solPieceR10", ",", "solPieceR20", ",", "Nprec", ",", "Uprec", ",",
            "Tprec", ",", "Torb", ",", "freqcos\[Kappa]1", ",", 
           "freq\[Xi]1L"}], "}"}], "=", 
         RowBox[{"computeBaseQuantities2S", "[", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]", ",", "AVG", ",", "ORB"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Evolution", " ", "for", " ", "time", " ", "t"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"computeForTime", "[", "tmax_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "o", ",", "fve\[Phi]", ",", "findu", ",", "umax", ",", "cosu", 
             ",", "sinu", ",", "ve\[Phi]", ",", "ver", ",", "Int3", ",", 
             "\[CapitalUpsilon]", ",", "JacAmp", ",", "cos\[Kappa]1", ",", 
             "\[IndentingNewLine]", "solPieceL1", ",", "l\[Xi]1sol", ",", 
             "cos\[Kappa]2", ",", "lvecAzimuthAngle", ",", "lvecPolarAngle", 
             ",", "LsolJframe", ",", "Lsol", ",", "\[IndentingNewLine]", 
             "solPieceS11", ",", "s1\[Xi]1sol", ",", "cos\[Gamma]", ",", 
             "s1vecAzimuthAngle", ",", " ", "s1vecPolarAngle", ",", " ", 
             "S1sol", ",", "S2sol", ",", "\[IndentingNewLine]", 
             "JtoLframeEulMat", ",", "s1vecLframe", ",", "s2vecLframe", ",", 
             "U\[Phi]s1", ",", "U\[Phi]s2", ",", "Us1p", ",", "Us2p", ",", 
             "Ua", ",", "Ub", ",", "U\[Phi]s", ",", "Usp2", ",", "Us1vec", 
             ",", "Us2vec", ",", "Ulvec", ",", "Ulseff", ",", "U\[Lambda]", 
             ",", "UmathcalSvec", ",", "UmathcalS2", ",", "U\[Delta]l2avg", 
             ",", "Ulavg", ",", "\[IndentingNewLine]", "Un", ",", 
             "Ununscaled", ",", "Uar", ",", "Uer", ",", "Uet", ",", 
             "Ue\[Phi]", ",", "Uft", ",", "Ugt", ",", "Uf\[Phi]", ",", 
             "Ug\[Phi]", ",", "U\[CapitalPhi]", ",", "Uhr", ",", "Uh\[Phi]1", 
             ",", "Uh\[Phi]2", ",", "Uumax", ",", "Usinu", ",", "Ucosu", ",", 
             "Uve\[Phi]", ",", "\[IndentingNewLine]", "U\[Beta]e\[Phi]", ",", 
             "Ufve\[Phi]", ",", "Ufindu", ",", "U\[Beta]er", ",", "Uver", ",",
              "UInt3", ",", "U\[CapitalUpsilon]", ",", "UJacAmp", ",", 
             "solPieceR1", ",", "solPieceR2", ",", "solPieceR3", ",", 
             "solPieceR4", ",", "rvecAzimuthAngleLframe", ",", "rMagnitude", 
             ",", "Rsol"}], "}"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ORB", "==", "\"\<Yes\>\""}], ",", " ", 
              RowBox[{"o", " ", "=", " ", "1"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ORB", "==", "\"\<No\>\""}], ",", " ", 
              RowBox[{"o", " ", "=", " ", "0"}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"\[Beta]e\[Phi]", "=", 
             RowBox[{"e\[Phi]", "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"e\[Phi]", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"fve\[Phi]", "=", 
             RowBox[{"u", "+", 
              RowBox[{"2.", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Beta]e\[Phi]", " ", 
                   RowBox[{"Sin", "[", "u", "]"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[Beta]e\[Phi]", " ", 
                    RowBox[{"Cos", "[", "u", "]"}]}]}], ")"}]}], "]"}]}]}]}], 
            ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"findu", "[", "t_", "]"}], ":=", 
             RowBox[{"Module", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"target", ",", "initialGuess"}], "}"}], ",", 
               RowBox[{
                RowBox[{"target", "=", 
                 RowBox[{"nunscaled", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "-", "t0"}], ")"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"initialGuess", "=", "target"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"FindRoot", "[", 
                 RowBox[{
                  RowBox[{"target", "==", 
                   RowBox[{"u", "-", 
                    RowBox[{"et", " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Epsilon]", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ft", " ", 
                    RowBox[{"Sin", "[", "fve\[Phi]", "]"}]}], "+", 
                    RowBox[{"gt", " ", 
                    RowBox[{"(", 
                    RowBox[{"fve\[Phi]", "-", "u"}], ")"}]}]}], ")"}]}]}]}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "initialGuess"}], "}"}], ",", 
                  RowBox[{"Method", "->", "\"\<Newton\>\""}], ",", 
                  RowBox[{"WorkingPrecision", "->", "MachinePrecision"}]}], 
                 "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"umax", "=", 
             RowBox[{"u", "/.", " ", 
              RowBox[{"findu", "[", "tmax", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"cosu", "=", 
             RowBox[{"Cos", "[", "umax", "]"}]}], ";", 
            RowBox[{"sinu", "=", 
             RowBox[{"Sin", "[", "umax", "]"}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"ve\[Phi]", "=", 
             RowBox[{"umax", "+", 
              RowBox[{"2.", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Beta]e\[Phi]", " ", "sinu"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[Beta]e\[Phi]", " ", "cosu"}]}], ")"}]}], 
                "]"}]}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"ver", "=", 
             RowBox[{"umax", "+", 
              RowBox[{"2.", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Beta]er", " ", "sinu"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[Beta]er", " ", "cosu"}]}], ")"}]}], "]"}]}]}]}],
             ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"AVG", "==", "\"\<Yes\>\""}], ",", 
              RowBox[{"Int3", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"er", "^", "2"}], "-", 
                   RowBox[{"3", " ", "er", " ", "et"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"ar", "^", "3"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"er", "^", "2"}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"5", "/", "2"}], ")"}]}], " ", "n"}], ")"}]}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{"umax", "-", 
                  RowBox[{"et", " ", "sinu"}]}], ")"}]}]}], ",", 
              RowBox[{"Int3", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.", "/", 
                  RowBox[{"(", 
                   RowBox[{"2.", " ", 
                    RowBox[{"ar", "^", "3."}], " ", "n"}], ")"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2.", "+", 
                    RowBox[{"er", "^", "2."}], "-", 
                    RowBox[{"3.", " ", "er", " ", "et"}]}], ")"}], " ", 
                    "ver"}], ")"}], "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1.", "-", 
                    RowBox[{"er", "^", "2."}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"5.", "/", "2."}], ")"}]}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "er"}], "+", "et"}], ")"}], " ", "sinu"}], 
                    ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"er", "^", "2."}]}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"er", " ", "cosu"}]}], ")"}], "^", "2."}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3."}], " ", "er"}], "+", "et", "+", 
                    RowBox[{"2.", " ", 
                    RowBox[{"er", "^", "2."}], " ", "et"}]}], ")"}], " ", 
                    "sinu"}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"er", "^", "2."}]}], ")"}], "^", "2."}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"er", " ", "cosu"}]}], ")"}]}], ")"}]}]}], 
                 ")"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"\[CapitalUpsilon]", "=", 
             RowBox[{"0.5", " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"\[Epsilon]", " ", "Int3"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"JacAmp", "=", 
             RowBox[{"JacobiAmplitude", "[", 
              RowBox[{"\[CapitalUpsilon]", ",", 
               RowBox[{"\[Beta]", "^", "2"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"cos\[Kappa]1", "=", 
             RowBox[{"x2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x3", "-", "x2"}], ")"}], " ", 
               RowBox[{
                RowBox[{"JacobiSN", "[", 
                 RowBox[{"\[CapitalUpsilon]", ",", 
                  RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "^", "2"}]}]}]}], 
            ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"L", " ", "Vector", " ", "Evolution"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"solPieceL1", "=", 
             RowBox[{"SqA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]1l", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}], ",", "JacAmp",
                     ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}]}], 
                "\[IndentingNewLine]", "-", 
                RowBox[{"\[Beta]2l", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}], ",", "JacAmp",
                     ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}]}], 
                "\[IndentingNewLine]", "+", 
                RowBox[{"\[Beta]3l", " ", "\[CapitalUpsilon]"}]}], ")"}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"l\[Xi]1sol", "=", 
             RowBox[{"solPieceL1", "+", "solPieceL20"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"cos\[Kappa]2", "=", 
             RowBox[{"\[CapitalSigma]2", "-", 
              RowBox[{"m2", " ", 
               RowBox[{"s1", "/", 
                RowBox[{"(", 
                 RowBox[{"m1", " ", "s2"}], ")"}]}], " ", 
               "cos\[Kappa]1"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"lvecAzimuthAngle", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "pi"}], "/", "2."}], "+", "l\[Xi]1sol"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lvecPolarAngle", "=", 
             RowBox[{"ArcCos", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "^", "2"}], "+", 
                 RowBox[{"l", " ", "s1", " ", "cos\[Kappa]1"}], "+", 
                 RowBox[{"l", " ", "s2", " ", "cos\[Kappa]2"}]}], ")"}], "/", 
               
               RowBox[{"(", 
                RowBox[{"l", " ", "j"}], ")"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"LsolJframe", "=", 
             RowBox[{"\[Mu]", " ", "M", " ", 
              RowBox[{"vectorComponents", "[", 
               RowBox[{"l", ",", "lvecPolarAngle", ",", "lvecAzimuthAngle"}], 
               "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Lsol", "=", 
             RowBox[{"(", 
              RowBox[{"InvEulMat", ".", "LsolJframe"}], ")"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"S1", " ", "Vector", " ", "Evolution"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"solPieceS11", "=", 
             RowBox[{"SqA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]1s1", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]1s1", "+", "x2"}], ")"}]}], ",", 
                    "JacAmp", ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]1s1", "+", "x2"}], ")"}]}]}], 
                "\[IndentingNewLine]", "-", 
                RowBox[{"\[Beta]2s1", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]2s1", "+", "x2"}], ")"}]}], ",", 
                    "JacAmp", ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]2s1", "+", "x2"}], ")"}]}]}], 
                "\[IndentingNewLine]", "+", 
                RowBox[{"\[Beta]3s1", " ", "\[CapitalUpsilon]"}]}], ")"}]}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"s1\[Xi]1sol", "=", 
             RowBox[{"solPieceS11", "+", "solPieceS120"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"cos\[Gamma]", "=", 
             RowBox[{"\[CapitalSigma]1", "-", 
              RowBox[{"l", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m1", "-", "m2"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"m1", " ", "s2"}], ")"}]}], " ", 
               "cos\[Kappa]1"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"s1vecAzimuthAngle", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "pi"}], "/", "2."}], "+", "s1\[Xi]1sol"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"s1vecPolarAngle", "=", 
             RowBox[{"ArcCos", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"s1", "^", "2."}], "+", 
                 RowBox[{"l", " ", "s1", " ", "cos\[Kappa]1"}], "+", 
                 RowBox[{"s1", " ", "s2", " ", "cos\[Gamma]"}]}], ")"}], "/", 
               
               RowBox[{"(", 
                RowBox[{"s1", " ", "j"}], ")"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"S1sol", "=", 
             RowBox[{"\[Mu]", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{"InvEulMat", ".", 
                RowBox[{"vectorComponents", "[", 
                 RowBox[{
                 "s1", ",", "s1vecPolarAngle", ",", "s1vecAzimuthAngle"}], 
                 "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"S2", " ", "Vector", " ", "Evolution"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"S2sol", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"jvec", "*", "\[Mu]", "*", "M"}], ")"}], "-", "Lsol", 
              "-", "S1sol"}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Dynamic", " ", "\"\<U\>\"", "pdating", " ", "for", " ", "R", 
              " ", "Vector"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"JtoLframeEulMat", "=", 
             RowBox[{"computeEulerMatrix", "[", "LsolJframe", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"s1vecLframe", "=", 
             RowBox[{
              RowBox[{"JtoLframeEulMat", ".", "EulMat", ".", "S1sol"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"s2vecLframe", "=", 
             RowBox[{
              RowBox[{"JtoLframeEulMat", ".", "EulMat", ".", "S2sol"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"a0", "=", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "h"}], ")"}]}], ")"}]}]}], ";", 
            RowBox[{"e0", "=", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"l", "^", "2"}]}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"U\[Phi]s1", "=", 
             RowBox[{"ArcTan", "[", 
              RowBox[{
               RowBox[{"s1vecLframe", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"s1vecLframe", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"U\[Phi]s2", "=", 
             RowBox[{"ArcTan", "[", 
              RowBox[{
               RowBox[{"s2vecLframe", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"s2vecLframe", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Us1p", "=", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"s1vecLframe", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"s1vecLframe", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Us2p", "=", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"s2vecLframe", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"s2vecLframe", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ua", "=", 
             RowBox[{
              FractionBox["m2", "M"], "Us1p"}]}], ";", 
            RowBox[{"Ub", "=", 
             RowBox[{
              FractionBox["m1", "M"], "Us2p"}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"U\[Phi]s", "=", 
             RowBox[{"ArcTan", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Ua", " ", 
                 RowBox[{"Cos", "[", "U\[Phi]s1", "]"}]}], "+", 
                RowBox[{"Ub", " ", 
                 RowBox[{"Cos", "[", "U\[Phi]s2", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"Ua", " ", 
                 RowBox[{"Sin", "[", "U\[Phi]s1", "]"}]}], "+", 
                RowBox[{"Ub", " ", 
                 RowBox[{"Sin", "[", "U\[Phi]s2", "]"}]}]}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Usp2", "=", 
             RowBox[{
              SuperscriptBox["Ua", "2"], "+", 
              SuperscriptBox["Ub", "2"], "+", 
              RowBox[{"2", "Ua", " ", "Ub", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"U\[Phi]s1", "-", "U\[Phi]s2"}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"Us1vec", "=", 
             RowBox[{"S1sol", "/", 
              RowBox[{"(", 
               RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
            RowBox[{"Us2vec", "=", 
             RowBox[{"S2sol", "/", 
              RowBox[{"(", 
               RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
            RowBox[{"Ulvec", "=", 
             RowBox[{"Lsol", "/", 
              RowBox[{"(", 
               RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ulseff", "=", 
             RowBox[{"Dot", "[", 
              RowBox[{"Ulvec", ",", 
               RowBox[{
                RowBox[{"\[Delta]1", " ", "Us1vec"}], "+", 
                RowBox[{"\[Delta]2", " ", "Us2vec"}]}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"U\[Lambda]", "=", 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{"Ulvec", ",", 
                RowBox[{
                 RowBox[{"\[Sigma]1", " ", "Us1vec"}], "+", 
                 RowBox[{"\[Sigma]2", " ", "Us2vec"}]}]}], "]"}], "/", 
              RowBox[{"Dot", "[", 
               RowBox[{"Ulvec", ",", "Ulvec"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"UmathcalSvec", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m2", "/", "M"}], ")"}], " ", "Us1vec"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m1", "/", "M"}], ")"}], " ", "Us2vec"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"UmathcalS2", "=", 
             RowBox[{
              RowBox[{"Norm", "[", "UmathcalSvec", "]"}], "^", "2"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"U\[Delta]l2avg", "=", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Nu]", " ", "h", " ", 
                 RowBox[{"Dot", "[", 
                  RowBox[{"Us1vec", ",", "Us2vec"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Usp2", "/", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", "ltilde2"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"e0", "^", "2"}], "+", 
                   RowBox[{
                    RowBox[{"e0", "^", "2"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "U\[Phi]s"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Ulavg", "=", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"ltilde2", "-", "U\[Delta]l2avg"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Ulavg", "=", "lavg"}], ";"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"Un", "=", 
             RowBox[{"2", " ", 
              RowBox[{"Sqrt", "[", "2", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "h"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", " ", 
                RowBox[{"o", " ", 
                 RowBox[{"1", "/", "4"}], " ", "\[Epsilon]", " ", "h", " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "-", "\[Nu]"}], ")"}]}], "+", " ", 
                RowBox[{"o", " ", 
                 RowBox[{"\[Epsilon]", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"3", "/", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", "2", "]"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "h"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", 
                    "Ulavg"}]}], "+", 
                   RowBox[{
                    RowBox[{"1", "/", "32"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"555", "+", 
                    RowBox[{"30", " ", "\[Nu]"}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
                    RowBox[{"h", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ununscaled", "=", 
             RowBox[{"Un", "/", "M"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Uar", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "h"}], ")"}]}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"o", " ", 
                 RowBox[{"1", "/", "2"}], " ", "\[Epsilon]", " ", "h", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "-", "\[Nu]"}], ")"}]}], "-", " ", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], " ", "\[Epsilon]", " ", 
                 RowBox[{"h", " ", "/", 
                  RowBox[{"Ulavg", "^", "2"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "Ulseff"}], "-", 
                   RowBox[{"2", " ", "UmathcalS2"}], "+", 
                   RowBox[{"3", " ", "Usp2"}]}], ")"}]}], "+", " ", 
                RowBox[{"o", " ", 
                 RowBox[{"1", "/", "4"}], " ", 
                 RowBox[{"\[Epsilon]", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"11", " ", "\[Nu]"}]}], ")"}], " ", 
                    RowBox[{"h", "/", 
                    RowBox[{"Ulavg", "^", "2"}]}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"10", " ", "\[Nu]"}], "+", 
                    RowBox[{"\[Nu]", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"h", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Uer", "=", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"Ulavg", "^", "2"}]}], "-", 
               RowBox[{"o", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "-", "\[Nu]"}], ")"}], " ", "h"}], "+", " ", 
                  
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", "\[Nu]"}], ")"}], " ", 
                   RowBox[{"h", "^", "2"}], " ", 
                   RowBox[{"Ulavg", "^", "2"}]}]}], ")"}]}], "+", 
               RowBox[{"\[Epsilon]", " ", "2", " ", 
                RowBox[{"h", "/", 
                 RowBox[{"Ulavg", "^", "2"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Ulavg", "^", "2"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "Ulseff"}], "-", 
                  RowBox[{"2", " ", "UmathcalS2"}], "+", 
                  RowBox[{"3", " ", "Usp2"}]}], ")"}]}], "+", " ", 
               RowBox[{"o", " ", 
                RowBox[{"\[Epsilon]", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"11", " ", "\[Nu]"}]}], ")"}], " ", 
                   RowBox[{"h", "/", 
                    RowBox[{"Ulavg", "^", "2"}]}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"26", "+", "\[Nu]", "+", 
                    RowBox[{"\[Nu]", "^", "2"}]}], ")"}], " ", 
                   RowBox[{"h", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"80", "-", 
                    RowBox[{"55", " ", "\[Nu]"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
                   RowBox[{"h", "^", "3"}], " ", 
                   RowBox[{"Ulavg", "^", "2"}]}]}], ")"}]}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Uet", "=", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"Ulavg", "^", "2"}]}], "+", 
               RowBox[{"o", " ", "\[Epsilon]", " ", 
                RowBox[{"(", " ", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Nu]"}], ")"}], " ", "h"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"7", " ", "\[Nu]"}]}], ")"}], " ", 
                   RowBox[{"h", "^", "2"}], " ", 
                   RowBox[{"Ulavg", "^", "2"}]}]}], ")"}]}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"h", "/", 
                 RowBox[{"Ulavg", "^", "2"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "Ulseff"}], "-", 
                  RowBox[{"2", " ", "UmathcalS2"}], "+", 
                  RowBox[{"3", " ", "Usp2"}]}], ")"}]}], "+", " ", 
               RowBox[{"o", " ", 
                RowBox[{"\[Epsilon]", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", "\[Nu]"}], "-", "17"}], ")"}], " ", 
                   RowBox[{"h", "/", 
                    RowBox[{"Ulavg", "^", "2"}]}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Nu]", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
                   RowBox[{"h", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"112", "-", 
                    RowBox[{"47", " ", "\[Nu]"}], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
                   RowBox[{"h", "^", "3"}], " ", 
                   RowBox[{"Ulavg", "^", "2"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Nu]"}], "-", "5"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"Ulavg", "^", "2"}]}]}], ")"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", "2", "]"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "h"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", 
                    "Ulavg"}]}]}], ")"}]}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ue\[Phi]", "=", 
             RowBox[{
              RowBox[{"o", " ", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "h", " ", 
                  RowBox[{"Ulavg", "^", "2"}]}], "+", 
                 RowBox[{"\[Epsilon]", " ", "h", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", " ", 
                    RowBox[{"12", "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", " ", 
                    RowBox[{"15", "-", " ", "\[Nu]", "-", 
                    RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], " ", "h", 
                    " ", 
                    RowBox[{"Ulavg", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"Ulavg", "^", "2"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"Ulavg", "^", "2"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "Ulseff"}], "-", 
                    RowBox[{"2", " ", "UmathcalS2"}], "+", 
                    RowBox[{"3", " ", "Usp2"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"Ulavg", "^", "2"}]}]}], ")"}], " ", "U\[Lambda]",
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", "\[Nu]"}], 
                    ")"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"s2", "/", "Ulavg"}], " ", 
                    RowBox[{"\[Mu]", "/", "m2"}], " ", "\[CapitalSigma]2"}]}],
                     ")"}]}]}], ")"}]}], "+", " ", 
                 RowBox[{
                  RowBox[{"\[Epsilon]", "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "408"}], "+", 
                    RowBox[{"232", " ", "\[Nu]"}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{
                    RowBox[{"5", "/", "2"}], " ", "\[Nu]"}], "+", 
                    "\[CapitalDelta]"}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"h", "/", 
                    RowBox[{"Ulavg", "^", "2"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "-", 
                    RowBox[{"88", " ", "\[Nu]"}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}], "-", 
                    RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"9", " ", "\[Nu]"}], "+", 
                    RowBox[{
                    RowBox[{"14", "/", "3"}], " ", "\[CapitalDelta]"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"h", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"160", "-", 
                    RowBox[{"30", " ", "\[Nu]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"\[Nu]", "^", "2"}]}], "-", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"3", " ", "\[Nu]"}], "-", 
                    RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{"h", "^", "3"}], " ", 
                    RowBox[{"Ulavg", "^", "2"}]}]}], ")"}]}]}], "]"}]}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "o"}], ")"}], " ", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "h", " ", 
                  RowBox[{"Ulavg", "^", "2"}]}], "+", 
                 RowBox[{"4", " ", "\[Epsilon]", " ", "h", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"Ulavg", "^", "2"}]}]}], ")"}], " ", 
                  "\[CapitalDelta]"}], " ", "+", 
                 FractionBox[
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"224", " ", "h", " ", 
                    SuperscriptBox["Ulavg", "2"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["Ulavg", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
                   SuperscriptBox["\[Epsilon]", "2"]}], 
                  RowBox[{"8", " ", 
                   SuperscriptBox["Ulavg", "2"]}]], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"4", " ", "h", " ", 
                    SuperscriptBox["Ulavg", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ulseff", "/", 
                    RowBox[{"Ulavg", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "Usp2"}], "-", 
                    RowBox[{"2", " ", "UmathcalS2"}]}], ")"}], "/", 
                    RowBox[{"Ulavg", "^", "2"}]}], "/", "4"}]}], " ", ")"}]}],
                     "-", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    SuperscriptBox["Ulavg", "2"]}]}], ")"}], " ", 
                    "U\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Nu]"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"3", " ", "m1", " ", "s2", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalSigma]2", "/", "Ulavg"}], "/", 
                    "M"}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Uft", "=", 
             RowBox[{
              RowBox[{"-", " ", "o"}], " ", 
              RowBox[{"1", "/", "8"}], " ", "\[Nu]", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Nu]"}], ")"}], " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "h", " ", 
                 RowBox[{"Ulavg", "^", "2"}]}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"Sqrt", "[", "2", "]"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "h"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", 
               "Ulavg"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Ugt", "=", " ", 
             RowBox[{"o", " ", 
              RowBox[{"3", "/", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"Sqrt", "[", "2", "]"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "h"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", 
               "Ulavg"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Uf\[Phi]", "=", 
             RowBox[{
              RowBox[{"o", " ", 
               RowBox[{"1", "/", "8"}], " ", 
               RowBox[{"(", 
                RowBox[{"\[Nu]", "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"\[Nu]", "^", "2"}]}], "-", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"5", " ", "\[Nu]"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Ulavg", "^", "2"}]}]}], ")"}], "/", 
                RowBox[{"Ulavg", "^", "4"}]}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "o"}], ")"}], 
               RowBox[{
                SuperscriptBox["\[CapitalDelta]", "2"], "/", "4"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Ulavg", "^", "2"}]}]}], ")"}], "/", 
                RowBox[{"Ulavg", "^", "4"}]}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ug\[Phi]", "=", 
             RowBox[{
              RowBox[{"-", "o"}], " ", "3", " ", 
              RowBox[{
               RowBox[{"\[Nu]", "^", "2"}], "/", "32"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Ulavg", "^", "2"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}], "/", 
               RowBox[{"Ulavg", "^", "4"}]}]}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"U\[CapitalPhi]", "=", 
             RowBox[{
              RowBox[{"o", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"\[Epsilon]", "/", 
                   RowBox[{"Ulavg", "^", "2"}]}], "*", 
                  RowBox[{"(", " ", 
                   RowBox[{"3", "-", "\[CapitalDelta]", "-", 
                    RowBox[{
                    RowBox[{"3", "/", 
                    RowBox[{"(", 
                    RowBox[{"4", " ", 
                    RowBox[{"Ulavg", "^", "2"}]}], ")"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "Ulseff"}], "-", 
                    RowBox[{"2", " ", "UmathcalS2"}], "+", 
                    RowBox[{"3", " ", "Usp2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "U\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", "\[Nu]"}], 
                    ")"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"s2", "/", "Ulavg"}], " ", 
                    RowBox[{"\[Mu]", "/", "m2"}], " ", "\[CapitalSigma]2"}]}],
                     ")"}]}], "+", " ", 
                    RowBox[{
                    RowBox[{"\[Epsilon]", "/", 
                    RowBox[{"(", 
                    RowBox[{"4", " ", 
                    RowBox[{"Ulavg", "^", "2"}]}], ")"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"30", " ", "\[Nu]"}], "-", 
                    RowBox[{"60", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"15", " ", "\[CapitalDelta]", " ", "\[Nu]"}], "-", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"Ulavg", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"6", " ", "\[Nu]"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"13", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "o"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"\[Epsilon]", "/", 
                   RowBox[{"Ulavg", "^", "2"}]}], "*", 
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"-", "\[CapitalDelta]"}], "-", 
                    RowBox[{
                    RowBox[{"3", "/", 
                    RowBox[{"(", 
                    RowBox[{"4", " ", 
                    RowBox[{"Ulavg", "^", "2"}]}], ")"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "Ulseff"}], "-", 
                    RowBox[{"2", " ", "UmathcalS2"}], "+", 
                    RowBox[{"3", " ", "Usp2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], " ", "U\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "-", "\[Nu]"}], 
                    ")"}], "+", " ", 
                    RowBox[{"3", " ", 
                    RowBox[{"s2", "/", "Ulavg"}], " ", 
                    RowBox[{"\[Mu]", "/", "m2"}], " ", "\[CapitalSigma]2"}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"Uhr", "=", 
             RowBox[{
              RowBox[{"-", "Usp2"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", " ", 
                RowBox[{"Ulavg", "^", "2"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Uh\[Phi]1", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "h", " ", 
                 RowBox[{"Ulavg", "^", "2"}]}]}], "]"}], " ", 
              RowBox[{"Usp2", "/", 
               RowBox[{"Ulavg", "^", "4"}]}]}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"Uh\[Phi]2", "=", 
             RowBox[{
              RowBox[{"-", "Usp2"}], "/", 
              RowBox[{"(", 
               RowBox[{"8", " ", 
                RowBox[{"Ulavg", "^", "4"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"U\[Beta]e\[Phi]", "=", 
             RowBox[{"Ue\[Phi]", "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"Ue\[Phi]", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ufve\[Phi]", "=", 
             RowBox[{"u", "+", 
              RowBox[{"2.", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"U\[Beta]e\[Phi]", " ", 
                   RowBox[{"Sin", "[", "u", "]"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"U\[Beta]e\[Phi]", " ", 
                    RowBox[{"Cos", "[", "u", "]"}]}]}], ")"}]}], "]"}]}]}]}], 
            ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Ufindu", "[", "t_", "]"}], ":=", 
             RowBox[{"Module", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"target", ",", "initialGuess"}], "}"}], ",", 
               RowBox[{
                RowBox[{"target", "=", 
                 RowBox[{"Ununscaled", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "-", "t0"}], ")"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"initialGuess", "=", "target"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"FindRoot", "[", 
                 RowBox[{
                  RowBox[{"target", "==", 
                   RowBox[{"u", "-", 
                    RowBox[{"Uet", " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Epsilon]", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Uft", " ", 
                    RowBox[{"Sin", "[", "Ufve\[Phi]", "]"}]}], "+", 
                    RowBox[{"Ugt", " ", 
                    RowBox[{"(", 
                    RowBox[{"Ufve\[Phi]", "-", "u"}], ")"}]}]}], ")"}]}]}]}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "initialGuess"}], "}"}], ",", 
                  RowBox[{"Method", "->", "\"\<Newton\>\""}], ",", 
                  RowBox[{"WorkingPrecision", "->", "MachinePrecision"}]}], 
                 "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Uumax", "=", 
             RowBox[{"u", "/.", " ", 
              RowBox[{"Ufindu", "[", "tmax", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Usinu", "=", 
             RowBox[{"Sin", "[", "Uumax", "]"}]}], ";", 
            RowBox[{"Ucosu", "=", 
             RowBox[{"Cos", "[", "Uumax", "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Uve\[Phi]", "=", 
             RowBox[{"Uumax", "+", 
              RowBox[{"2.", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"U\[Beta]e\[Phi]", " ", "Usinu"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"U\[Beta]e\[Phi]", " ", "Ucosu"}]}], ")"}]}], 
                "]"}]}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"U\[Beta]er", "=", 
             RowBox[{"Uer", "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"Uer", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Uver", "=", 
             RowBox[{"Uumax", "+", 
              RowBox[{"2.", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"U\[Beta]er", " ", "Usinu"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"U\[Beta]er", " ", "Ucosu"}]}], ")"}]}], 
                "]"}]}]}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"AVG", "==", "\"\<Yes\>\""}], ",", 
              RowBox[{"UInt3", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"Uer", "^", "2"}], "-", 
                   RowBox[{"3", " ", "Uer", " ", "Uet"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"Uar", "^", "3"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"Uer", "^", "2"}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"5", "/", "2"}], ")"}]}], " ", "Un"}], ")"}]}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{"Uumax", "-", 
                  RowBox[{"Uet", " ", "Usinu"}]}], ")"}]}]}], ",", 
              RowBox[{"UInt3", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1.", "/", 
                  RowBox[{"(", 
                   RowBox[{"2.", " ", 
                    RowBox[{"Uar", "^", "3."}], " ", "Un"}], ")"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2.", "+", 
                    RowBox[{"Uer", "^", "2."}], "-", 
                    RowBox[{"3.", " ", "Uer", " ", "Uet"}]}], ")"}], " ", 
                    "Uver"}], ")"}], "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1.", "-", 
                    RowBox[{"Uer", "^", "2."}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"5.", "/", "2."}], ")"}]}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "Uer"}], "+", "Uet"}], ")"}], " ", "Usinu"}],
                     ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"Uer", "^", "2."}]}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"Uer", " ", "Ucosu"}]}], ")"}], "^", "2."}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3."}], " ", "Uer"}], "+", "Uet", "+", 
                    RowBox[{"2.", " ", 
                    RowBox[{"Uer", "^", "2."}], " ", "Uet"}]}], ")"}], " ", 
                    "Usinu"}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"Uer", "^", "2."}]}], ")"}], "^", "2."}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1."}], "+", 
                    RowBox[{"Uer", " ", "Ucosu"}]}], ")"}]}], ")"}]}]}], 
                 ")"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"U\[CapitalUpsilon]", "=", 
             RowBox[{"0.5", " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "x2"}], ")"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"\[Epsilon]", " ", "UInt3"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"UJacAmp", "=", 
             RowBox[{"JacobiAmplitude", "[", 
              RowBox[{"U\[CapitalUpsilon]", ",", 
               RowBox[{"\[Beta]", "^", "2"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"solPieceR1", "=", "  ", 
             RowBox[{"SqA", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]1l", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}], ",", 
                    "UJacAmp", ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}]}], 
                "\[IndentingNewLine]", "+", 
                RowBox[{"\[Beta]2l", " ", 
                 RowBox[{
                  RowBox[{"EllipticPi", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}], ",", 
                    "UJacAmp", ",", 
                    RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}]}]}], ")"}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"solPieceR2", "=", 
             RowBox[{
              RowBox[{"U\[CapitalPhi]", " ", "Uve\[Phi]"}], "+", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Epsilon]", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Uf\[Phi]", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "Uve\[Phi]"}], "]"}]}], "+", 
                   RowBox[{"Ug\[Phi]", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"3", " ", "Uve\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
                
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Uh\[Phi]1", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"Uve\[Phi]", "-", 
                    RowBox[{"2", " ", "U\[Phi]s"}]}], "]"}]}], "+", 
                   RowBox[{"Uh\[Phi]2", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"2", " ", "Uve\[Phi]"}], "-", 
                    RowBox[{"2", " ", "U\[Phi]s"}]}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"solPieceR3", "=", 
             RowBox[{"solPieceR1", "+", "solPieceR2"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"solPieceR4", "=", 
             RowBox[{"r\[Phi]0", "-", 
              RowBox[{"(", 
               RowBox[{"solPieceR10", "+", "solPieceR20"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"rvecAzimuthAngleLframe", "=", 
             RowBox[{"solPieceR3", "+", "solPieceR4"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"rvecAzimuthAngleLframe", "=", 
               RowBox[{
                RowBox[{"AzimuthalRvectorLframe", "[", 
                 RowBox[{"tmax", ",", "Num2S", ",", "data"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "*)"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"rMagnitude", "=", 
             RowBox[{
              RowBox[{"Uar", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"Uer", " ", "Ucosu"}]}], ")"}]}], "+", 
              RowBox[{"\[Epsilon]", " ", "Uhr", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 RowBox[{"2", " ", "Uve\[Phi]"}], "-", 
                 RowBox[{"2", " ", "U\[Phi]s"}]}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"Rsol", "=", 
             RowBox[{"M", " ", 
              RowBox[{"(", 
               RowBox[{"InvEulMat", ".", 
                RowBox[{"Transpose", "[", "JtoLframeEulMat", "]"}], ".", 
                RowBox[{"vectorComponents", "[", 
                 RowBox[{"rMagnitude", ",", 
                  RowBox[{"Pi", "/", "2"}], ",", "rvecAzimuthAngleLframe"}], 
                 "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"(*", "1", "*)"}], 
             RowBox[{"Rsol", ",", 
              RowBox[{"(*", "2", "*)"}], "Lsol", ",", 
              RowBox[{"(*", "3", "*)"}], "S1sol", ",", 
              RowBox[{"(*", "4", "*)"}], "S2sol", ",", 
              RowBox[{"(*", "5", "*)"}], "Tprec", ",", 
              RowBox[{"(*", "6", "*)"}], "Torb", ",", 
              RowBox[{"(*", "7", "*)"}], "rvecAzimuthAngleLframe", ",", 
              RowBox[{"(*", "8", "*)"}], 
              RowBox[{"Transpose", "[", "JtoLframeEulMat", "]"}], ",", 
              RowBox[{"(*", "9", "*)"}], 
              RowBox[{"vectorComponents", "[", 
               RowBox[{"rMagnitude", ",", 
                RowBox[{"Pi", "/", "2"}], ",", "rvecAzimuthAngleLframe"}], 
               "]"}]}], "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Map", "[", 
         RowBox[{"computeForTime", ",", "tList"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.98241291042946*^9, 3.982412910431492*^9}, {
   3.9827474653319073`*^9, 3.982747717945531*^9}, {3.982747753075426*^9, 
   3.9827480373224163`*^9}, {3.982752907293165*^9, 3.9827529275602827`*^9}, {
   3.982752967955132*^9, 3.982753043164337*^9}, {3.982753083196044*^9, 
   3.982753169670229*^9}, {3.982753209514312*^9, 3.982753355967635*^9}, {
   3.982754058523597*^9, 3.982754071137319*^9}, 3.982756477510874*^9, {
   3.982757559318725*^9, 3.9827575661308403`*^9}, {3.9827582479913683`*^9, 
   3.982758248032332*^9}, {3.982758285963779*^9, 3.982758319599207*^9}, {
   3.98275837061819*^9, 3.9827583707699623`*^9}, {3.982758439748032*^9, 
   3.982758468998204*^9}, 3.9827585107338257`*^9, {3.98283351861614*^9, 
   3.982833580659971*^9}, {3.9828336401130323`*^9, 3.982833643229776*^9}, {
   3.982833712854986*^9, 3.9828337928507967`*^9}, {3.9828338270117292`*^9, 
   3.982833865940897*^9}, {3.982833944781096*^9, 3.982833969611641*^9}, {
   3.982834017847951*^9, 3.9828341687617826`*^9}, {3.982834205263995*^9, 
   3.982834307085911*^9}, {3.982834399385738*^9, 3.982834444058042*^9}, {
   3.982834531538447*^9, 3.982834690787314*^9}, {3.982834729123454*^9, 
   3.982834729161682*^9}, {3.9828347620262136`*^9, 3.982834791805004*^9}, {
   3.9828348489921083`*^9, 3.9828352413545523`*^9}, {3.982835434893821*^9, 
   3.982835493805253*^9}, {3.982835620899004*^9, 3.982835621139473*^9}, {
   3.982835694601264*^9, 3.982835800361668*^9}, {3.982835832522603*^9, 
   3.9828359097739773`*^9}, {3.98283594958673*^9, 3.982836158479671*^9}, {
   3.98283620772093*^9, 3.982836244967675*^9}, 3.98283768668885*^9, {
   3.98283871304823*^9, 3.982838723639771*^9}, {3.982839390460535*^9, 
   3.982839404003316*^9}, {3.982839570591796*^9, 3.982839578679633*^9}, {
   3.982839633857678*^9, 3.982839634064599*^9}, {3.982841060256918*^9, 
   3.982841060546451*^9}, {3.9828417295256453`*^9, 3.982841729628937*^9}, {
   3.9828424014860897`*^9, 3.9828424028270273`*^9}, {3.9828424531830053`*^9, 
   3.9828425030552263`*^9}, 3.982842534674429*^9, {3.9828426487694883`*^9, 
   3.982842656833481*^9}, {3.982842692101143*^9, 3.982842693066154*^9}, {
   3.982842737586697*^9, 3.98284286417855*^9}, {3.982843115698758*^9, 
   3.98284328811157*^9}, {3.9828440034020243`*^9, 3.982844006148048*^9}, {
   3.9828444462450933`*^9, 3.98284464605418*^9}, {3.9828447852822943`*^9, 
   3.982844793421938*^9}, {3.9828448565574617`*^9, 3.982844914169065*^9}, 
   3.982844956437997*^9, {3.982845012708254*^9, 3.9828450261729393`*^9}, {
   3.98284506110884*^9, 3.9828451091967783`*^9}, 3.982845140943914*^9, {
   3.982845196998769*^9, 3.982845230331525*^9}, {3.9828452613961143`*^9, 
   3.982845280166559*^9}, {3.982845319377926*^9, 3.982845320015607*^9}, {
   3.982845621309719*^9, 3.982845621870522*^9}, {3.982846825924765*^9, 
   3.9828468263932858`*^9}, 3.982847171492474*^9, {3.9828487240304813`*^9, 
   3.982848724151672*^9}, {3.983016385169118*^9, 3.983016385217791*^9}, {
   3.9830164162028627`*^9, 3.983016418815854*^9}, {3.98301644986665*^9, 
   3.98301645234612*^9}, {3.983017012122157*^9, 3.983017023478001*^9}, {
   3.98301715925887*^9, 3.9830171754990473`*^9}, {3.983017232062234*^9, 
   3.983017271255327*^9}, {3.983017354188443*^9, 3.983017452408231*^9}, {
   3.9830174888888493`*^9, 3.9830175056235943`*^9}, {3.98301756280816*^9, 
   3.983017563580565*^9}, {3.983017647207149*^9, 3.9830176885387297`*^9}, {
   3.983017747322413*^9, 3.983017764225438*^9}, {3.983017835268139*^9, 
   3.983017882924946*^9}, {3.983018085238854*^9, 3.983018141013522*^9}, {
   3.98301837097832*^9, 3.983018374046383*^9}, {3.983018441261691*^9, 
   3.983018468071505*^9}, {3.983018529185534*^9, 3.983018545005028*^9}, {
   3.983018695469858*^9, 3.9830186983720512`*^9}, {3.983018796965784*^9, 
   3.983018797086832*^9}, {3.983018865054755*^9, 3.983018876256217*^9}, {
   3.983018920335388*^9, 3.9830189350490026`*^9}, 3.983018971935905*^9, {
   3.983019294147223*^9, 3.98301932265508*^9}, 3.9830194246914454`*^9, {
   3.983019487718725*^9, 3.983019506217415*^9}, {3.984037236147434*^9, 
   3.984037396882451*^9}, {3.984041550145939*^9, 3.984041551739131*^9}, {
   3.984042233388019*^9, 3.984042237794978*^9}, {3.98404472682937*^9, 
   3.984044728609737*^9}, {3.984044836253544*^9, 3.984044837432103*^9}, {
   3.984044881668241*^9, 3.984044935224347*^9}, {3.98404523774461*^9, 
   3.98404525417554*^9}, {3.984046773971401*^9, 3.984046784842595*^9}, {
   3.984046922400119*^9, 3.98404694876119*^9}, {3.984047090528792*^9, 
   3.9840471135570107`*^9}, {3.984047192180887*^9, 3.984047204199575*^9}, {
   3.9840497464619007`*^9, 3.984049746510517*^9}, 3.984049781108481*^9, {
   3.98405439726737*^9, 3.984054441895152*^9}, {3.984054516443231*^9, 
   3.9840545182536077`*^9}, {3.984054725234379*^9, 3.984054726994606*^9}, {
   3.984054764114799*^9, 3.984054796161014*^9}, {3.984054851716457*^9, 
   3.984054944074752*^9}, {3.98405501391203*^9, 3.98405505407716*^9}, {
   3.984055096356393*^9, 3.984055100773337*^9}, {3.9840551321920567`*^9, 
   3.984055198637411*^9}, {3.984055236719397*^9, 3.9840553833079987`*^9}, {
   3.9840555504487677`*^9, 3.984055552258513*^9}, {3.984055663688916*^9, 
   3.984055761914225*^9}, {3.984055806125012*^9, 3.984055810608952*^9}, {
   3.984055898009342*^9, 3.9840559116151447`*^9}, {3.984056035403267*^9, 
   3.984056048143606*^9}, {3.984056089157514*^9, 3.984056142375907*^9}, {
   3.9841301135511627`*^9, 3.984130143050845*^9}, {3.98413017960014*^9, 
   3.984130226844705*^9}, {3.9841303710491943`*^9, 3.9841303985273438`*^9}, 
   3.9841304449597607`*^9, {3.984131788233148*^9, 3.984131789936483*^9}, {
   3.984131869416382*^9, 3.9841318976217413`*^9}, 3.9841325543581667`*^9, {
   3.9842658262811613`*^9, 3.984265846863162*^9}, 3.984265906258963*^9, {
   3.984266004570303*^9, 3.9842660265528097`*^9}, {3.984266088563692*^9, 
   3.9842660919624367`*^9}, {3.984307147734642*^9, 3.984307165730261*^9}, 
   3.984929082695966*^9, {3.9849362666518183`*^9, 3.984936346377743*^9}, {
   3.9849364157581*^9, 3.984936420483737*^9}, {3.985079574422936*^9, 
   3.985079589329142*^9}, {3.9850798262164*^9, 3.98507982786381*^9}, {
   3.985080039948351*^9, 3.9850800510564833`*^9}, {3.985080092567624*^9, 
   3.985080271762961*^9}, {3.9850803044956293`*^9, 3.98508033768372*^9}, {
   3.985080371120606*^9, 3.985080413326469*^9}, {3.985173110190487*^9, 
   3.98517329100273*^9}, 3.985173446794395*^9, {3.9851735302071857`*^9, 
   3.9851735545321407`*^9}, {3.985173594742792*^9, 3.9851736199202757`*^9}, {
   3.9851742956776733`*^9, 3.985174353135351*^9}, {3.98517500801891*^9, 
   3.9851750394698477`*^9}, 3.98517524746913*^9, 3.985176441901363*^9, {
   3.985176868594458*^9, 3.985176907521937*^9}, {3.98517695304602*^9, 
   3.985177058699547*^9}, {3.985177092704692*^9, 3.98517719988135*^9}, 
   3.9851773122825336`*^9, {3.985178542731532*^9, 3.985178551903407*^9}, {
   3.985193597920142*^9, 3.985193611492223*^9}, {3.985193701032332*^9, 
   3.985193741446973*^9}, {3.985193923590947*^9, 3.985193933044828*^9}, {
   3.985194911484392*^9, 3.9851949395869627`*^9}, {3.985195217190228*^9, 
   3.9851952183175373`*^9}, {3.985195719847906*^9, 3.9851957330497637`*^9}, {
   3.985196029742124*^9, 3.985196031121101*^9}, {3.985197311131217*^9, 
   3.985197322439151*^9}, {3.985197716203306*^9, 3.985197727308832*^9}, {
   3.985199064905636*^9, 3.98519907005814*^9}, {3.985199113318077*^9, 
   3.985199163716958*^9}, {3.9852007288684387`*^9, 3.985200736451331*^9}, {
   3.9857671779884367`*^9, 3.9857671799525433`*^9}, {3.985767211031249*^9, 
   3.985767211810731*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"adf63fbf-34d8-447f-9a03-f4f3abebdcba"]
}, Closed]],

Cell[CellGroupData[{

Cell["C. HN + H1PN + H2PN :  Fixed Spins", "Subsection",
 CellChangeTimes->{{3.985767198314513*^9, 3.985767200542809*^9}, {
   3.985768198315579*^9, 3.985768206574234*^9}, 
   3.985768241293928*^9},ExpressionUUID->"dc0e740c-bd39-4001-bf23-\
4d5ae09b9765"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"computeBaseQuantitiesFixedSpin", "[", 
     RowBox[{
     "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", ",",
       "\[Epsilon]_", ",", "AVG_", ",", " ", "ORB_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "o", ",", "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Delta]", 
        ",", "\[CapitalDelta]", ",", "\[Sigma]1", ",", "\[Sigma]2", ",", 
        "\[Delta]1", ",", "\[Delta]2", ",", "\[IndentingNewLine]", "rvec", 
        ",", "r", ",", "pvec", ",", "p", ",", "SS10", ",", "SS20", ",", 
        "s1vec", ",", "s2vec", ",", "s1", ",", "s2", ",", "lvec", ",", "l", 
        ",", "jvec", ",", "j", ",", "EulMat", ",", "InvEulMat", ",", 
        "\[IndentingNewLine]", "\[Lambda]", ",", "lseff", ",", "mathcalSvec", 
        ",", "mathcalS2", ",", "h", ",", "\[CapitalSigma]1", ",", 
        "\[CapitalSigma]2", ",", "s1vecLframe0", ",", "s2vecLframe0", ",", 
        "\[Phi]s1", ",", "\[Phi]s2", ",", "s1p", ",", "s2p", ",", "a", ",", 
        "b", ",", "\[Phi]s", ",", "sp2", ",", "\[Delta]l20", ",", "ltilde2", 
        ",", "\[Delta]l2avg", ",", "\[IndentingNewLine]", "lavg", ",", "a0", 
        ",", "e0", ",", "ar", ",", "er", ",", "et", ",", "e\[Phi]", ",", "n", 
        ",", "nunscaled", ",", "ft", ",", "gt", ",", "f\[Phi]", ",", 
        "g\[Phi]", ",", "\[CapitalPhi]", ",", "hr", ",", "h\[Phi]1", ",", 
        "h\[Phi]2", ",", "d", ",", "\[IndentingNewLine]", "A3", ",", "A2", 
        ",", "A1", ",", "A0", ",", "A", ",", "x2", ",", "x3", ",", "x1", ",", 
        "\[Beta]", ",", "SqA", ",", "\[Alpha]1l", ",", "\[Alpha]2l", ",", 
        "\[Beta]1l", ",", "\[Beta]2l", ",", "\[Beta]3l", ",", "\[Alpha]1s1", 
        ",", "\[Alpha]2s1", ",", "\[Beta]1s1", ",", "\[Beta]2s1", ",", 
        "\[Beta]3s1", ",", "\[IndentingNewLine]", "drdt0", ",", "u0test", ",",
         "Absu0", ",", "u0", ",", "\[Beta]e\[Phi]", ",", "\[Beta]er", ",", 
        "ve\[Phi]0", ",", "ver0", ",", "t0", ",", "cos\[Kappa]10", ",", 
        "Int30", ",", "sign", ",", "\[Alpha]", ",", "\[CapitalUpsilon]0", ",",
         "lvecJframe0", ",", "l\[Xi]10", ",", "solPieceL10", ",", 
        "solPieceL20", ",", "s1vecJframe0", ",", "\[IndentingNewLine]", 
        "s1\[Xi]10", ",", "solPieceS110", ",", "solPieceS120", ",", 
        "JtoLframeEulMat0", ",", "r0Lframe", ",", "r\[Phi]0", ",", 
        "solPieceR10", ",", "solPieceR20", ",", "\[IndentingNewLine]", 
        "Nprec", ",", "Uprec", ",", "Tprec", ",", "Torb", ",", 
        "freqcos\[Kappa]1", ",", "freq\[Xi]1L"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<Yes\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "1"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<No\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "0"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"c", "=", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"N", "[", 
         RowBox[{"m1", "+", "m2"}], "]"}]}], ";", 
       RowBox[{"\[Mu]", "=", 
        RowBox[{"N", "[", 
         RowBox[{"m1", " ", 
          RowBox[{"m2", "/", "M"}]}], "]"}]}], ";", 
       RowBox[{"\[Nu]", "=", 
        RowBox[{"\[Mu]", "/", "M"}]}], ";", 
       RowBox[{"\[Delta]", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rvec", "=", 
        RowBox[{"N", "[", 
         RowBox[{"R0", "/", "M"}], "]"}]}], ";", 
       RowBox[{"r", "=", 
        RowBox[{"Norm", "[", "rvec", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pvec", "=", 
        RowBox[{"N", "[", 
         RowBox[{"P0", "/", "\[Mu]"}], "]"}]}], ";", 
       RowBox[{"p", "=", 
        RowBox[{"Norm", "[", "pvec", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"s1vec", "=", 
        RowBox[{"{", 
         RowBox[{"0.", ",", "0.", ",", "0."}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"s2vec", "=", 
        RowBox[{"{", 
         RowBox[{"0.", ",", "0.", ",", "0."}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"s1", "=", "0."}], ";", "\[IndentingNewLine]", 
       RowBox[{"s2", "=", "0."}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"lvec", "=", 
        RowBox[{"Cross", "[", 
         RowBox[{"rvec", ",", "pvec"}], "]"}]}], ";", 
       RowBox[{"l", "=", 
        RowBox[{"Norm", "[", "lvec", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"EulMat", "=", 
        RowBox[{"computeEulerMatrix", "[", "lvec", "]"}]}], ";", 
       RowBox[{"InvEulMat", "=", 
        RowBox[{"Inverse", "[", "EulMat", "]"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"h", "=", 
         RowBox[{"hN", "+", "h1PN", "+", "hSO", "+", "h2PN", "+", "HSS"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"h", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "^", "2"}], "/", "2"}], "-", 
         RowBox[{"1", "/", "r"}], "+", " ", 
         RowBox[{"o", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"r", "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "8"}], " ", 
             RowBox[{"p", "^", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Dot", "[", 
                  RowBox[{
                   RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", 
                 "2"}], " ", "\[Nu]"}], "+", 
               RowBox[{
                RowBox[{"p", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[Nu]"}], ")"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "r"}], ")"}]}]}], ")"}]}], "+", " ", 
         RowBox[{"o", " ", 
          RowBox[{"\[Epsilon]", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", "\[Nu]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"4", " ", 
                 RowBox[{"r", "^", "3"}]}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "16"}], " ", 
             RowBox[{"p", "^", "6"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"5", " ", "\[Nu]"}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 RowBox[{"Dot", "[", 
                  RowBox[{
                   RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", 
                 "2"}], " ", "\[Nu]"}], "+", 
               RowBox[{
                RowBox[{"p", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"r", "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{
                 RowBox[{"Dot", "[", 
                  RowBox[{
                   RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", 
                 "4"}], " ", 
                RowBox[{"\[Nu]", "^", "2"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 RowBox[{"Dot", "[", 
                  RowBox[{
                   RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", 
                 "2"}], " ", 
                RowBox[{"p", "^", "2"}], " ", 
                RowBox[{"\[Nu]", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"p", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"20", " ", "\[Nu]"}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"8", " ", "r"}], ")"}]}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"r0Lframe", "=", 
        RowBox[{"EulMat", ".", "rvec"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"2", "PN", " ", "QKP", " ", "Orbital", " ", "Elements"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"2", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "h"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"o", " ", 
            RowBox[{"1", "/", "4"}], " ", "\[Epsilon]", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"15", "-", "\[Nu]"}], ")"}]}], "+", 
           RowBox[{"o", " ", 
            RowBox[{"\[Epsilon]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"3", "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"Sqrt", "[", "2", "]"}], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "h"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", "l"}]}], 
              "+", 
              RowBox[{
               RowBox[{"1", "/", "32"}], " ", 
               RowBox[{"(", 
                RowBox[{"555", "+", 
                 RowBox[{"30", " ", "\[Nu]"}], "+", 
                 RowBox[{"11", " ", 
                  RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
               RowBox[{"h", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], " ", ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nunscaled", "=", 
        RowBox[{"n", "/", "M"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ar", "=", "   ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "h"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"o", " ", 
            RowBox[{"1", "/", "2"}], " ", "\[Epsilon]", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", "\[Nu]"}], ")"}]}], "+", 
           RowBox[{"o", " ", 
            RowBox[{"1", "/", "4"}], " ", 
            RowBox[{"\[Epsilon]", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"17", "-", 
                 RowBox[{"11", " ", "\[Nu]"}]}], ")"}], " ", 
               RowBox[{"h", "/", 
                RowBox[{"l", "^", "2"}]}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"10", " ", "\[Nu]"}], "+", 
                 RowBox[{"\[Nu]", "^", "2"}]}], ")"}], " ", 
               RowBox[{"h", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"er", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"l", "^", "2"}]}], "-", 
          RowBox[{"o", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", "\[Nu]"}], ")"}], " ", "h"}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", "\[Nu]"}], ")"}], " ", 
              RowBox[{"h", "^", "2"}], " ", 
              RowBox[{"l", "^", "2"}]}]}], ")"}]}], "+", 
          RowBox[{"o", " ", 
           RowBox[{"\[Epsilon]", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"11", " ", "\[Nu]"}]}], ")"}], " ", 
              RowBox[{"h", "/", 
               RowBox[{"l", "^", "2"}]}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"26", "+", "\[Nu]", "+", 
                RowBox[{"\[Nu]", "^", "2"}]}], ")"}], " ", 
              RowBox[{"h", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"80", "-", 
                RowBox[{"55", " ", "\[Nu]"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
              RowBox[{"h", "^", "3"}], " ", 
              RowBox[{"l", "^", "2"}]}]}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"et", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"l", "^", "2"}]}], "+", 
          RowBox[{"o", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Nu]"}], ")"}], " ", "h"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"7", " ", "\[Nu]"}]}], ")"}], " ", 
              RowBox[{"h", "^", "2"}], " ", 
              RowBox[{"l", "^", "2"}]}]}], ")"}]}], "+", 
          RowBox[{"o", " ", 
           RowBox[{"\[Epsilon]", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "\[Nu]"}], "-", "17"}], ")"}], " ", 
              RowBox[{"h", "/", 
               RowBox[{"l", "^", "2"}]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Nu]", "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
              RowBox[{"h", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"112", "-", 
                RowBox[{"47", " ", "\[Nu]"}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
              RowBox[{"h", "^", "3"}], " ", 
              RowBox[{"l", "^", "2"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Nu]"}], "-", "5"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "h", " ", 
                 RowBox[{"l", "^", "2"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"Sqrt", "[", "2", "]"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "h"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", "l"}]}]}], 
            ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"e\[Phi]", "=", 
        RowBox[{
         RowBox[{"1", " ", "+", "  ", 
          RowBox[{"2", " ", "h", " ", 
           SuperscriptBox["l", "2"]}], "   ", "+", "  ", 
          RowBox[{"o", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"+", " ", "12"}], 
              RowBox[{"(", 
               RowBox[{"-", "h"}], ")"}], "\[Epsilon]"}], "      ", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"15", "-", "\[Nu]"}], ")"}], 
              SuperscriptBox["h", "2"], 
              SuperscriptBox["l", "2"], "\[Epsilon]"}], " ", "-", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"88", " ", "\[Nu]"}], " ", "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}], 
              SuperscriptBox["h", "2"], 
              SuperscriptBox["\[Epsilon]", "2"]}], "    ", "-", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{"160", "-", 
                RowBox[{"30", " ", "\[Nu]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "h"}], ")"}], "3"], 
              SuperscriptBox["l", "2"], 
              SuperscriptBox["\[Epsilon]", "2"]}], " ", "+", " ", 
             RowBox[{
              FractionBox["1", "8"], 
              RowBox[{"(", 
               RowBox[{"408", "-", 
                RowBox[{"232", "\[Nu]"}], "-", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"-", "h"}], ")"}], 
               SuperscriptBox["l", "2"]], 
              SuperscriptBox["\[Epsilon]", "2"]}]}], "  ", ")"}]}]}], "    ", 
         "//", "Sqrt"}]}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{"ft", "=", 
        RowBox[{
         RowBox[{"-", "o"}], " ", 
         RowBox[{"1", "/", "8"}], " ", "\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[Nu]"}], ")"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h", " ", 
            RowBox[{"l", "^", "2"}]}]}], "]"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sqrt", "[", "2", "]"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "h"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", "l"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"gt", "=", 
        RowBox[{"o", " ", 
         RowBox[{"3", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sqrt", "[", "2", "]"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "h"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", "l"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"f\[Phi]", "=", 
        RowBox[{"o", " ", 
         RowBox[{"1", "/", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Nu]", "-", 
           RowBox[{"3", " ", 
            RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "h", " ", 
             RowBox[{"l", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{"l", "^", "4"}]}]}]}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{"g\[Phi]", "=", 
        RowBox[{
         RowBox[{"-", "o"}], " ", "3", " ", 
         RowBox[{
          RowBox[{"\[Nu]", "^", "2"}], "/", "32"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h", " ", 
              RowBox[{"l", "^", "2"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "/", 
          RowBox[{"l", "^", "4"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPhi]", "=", 
        RowBox[{
         RowBox[{"o", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"\[Epsilon]", "/", 
              RowBox[{"l", "^", "2"}]}], "*", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                RowBox[{"\[Epsilon]", "/", 
                 RowBox[{"(", 
                  RowBox[{"4", " ", 
                   RowBox[{"l", "^", "2"}]}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{"105", "-", 
                  RowBox[{"30", " ", "\[Nu]"}], "-", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"l", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"6", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{"1", "-", "o"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "===", "===", "===", "===", "===", "===", "===", "===", "==="}], 
         "="}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Compute", " ", "u0"}], ",", " ", 
         RowBox[{"t0", " ", "and", " ", "\[CapitalUpsilon]0"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"\[Beta]e\[Phi]", "=", 
        RowBox[{"e\[Phi]", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"e\[Phi]", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Beta]er", "=", 
        RowBox[{"er", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"er", "^", "2"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"drdt0", "=", 
        RowBox[{"Sign", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"pvec", ".", "rvec"}], "/", "r"}], "+", 
          RowBox[{"o", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "-", 
             RowBox[{"4", " ", "\[Nu]"}], "+", 
             RowBox[{
              SuperscriptBox["p", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"pvec", ".", "rvec"}], "/", "2"}], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"o", " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"40", "+", 
                 RowBox[{"88", " ", "\[Nu]"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["p", "2"], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"20", " ", "\[Nu]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["p", "4"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "\[Nu]"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"pvec", ".", "rvec"}]}], "-", 
              RowBox[{"16", " ", "o", " ", 
               SuperscriptBox["\[Nu]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"pvec", ".", "rvec"}], ")"}], "3"]}]}], ")"}], "/", 
            "8"}], " ", 
           SuperscriptBox["r", "4"]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"u0test", "=", 
        RowBox[{"ArcCos", "[", 
         RowBox[{"Clip", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "/", "ar"}], "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"-", "er"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Absu0", "=", 
        RowBox[{"u", "/.", " ", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{"r", "==", 
            RowBox[{"ar", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"er", " ", 
                RowBox[{"Cos", "[", "u", "]"}]}]}], ")"}]}]}], 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"+", "\[Epsilon]"}], " ", "hr", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"u", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Beta]e\[Phi]", " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[Beta]e\[Phi]", " ", 
                    RowBox[{"Cos", "[", "u", "]"}]}]}], ")"}]}], "]"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"2", "*", "\[Phi]s"}]}], " ", "]"}]}], "*)"}], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "u0test"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"u0", "=", 
        RowBox[{"drdt0", "*", "Absu0"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ve\[Phi]0", "=", 
        RowBox[{"u0", "+", 
         RowBox[{"2", " ", 
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Beta]e\[Phi]", " ", 
              RowBox[{"Sin", "[", "u0", "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[Beta]e\[Phi]", " ", 
               RowBox[{"Cos", "[", "u0", "]"}]}]}], ")"}]}], "]"}]}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"ver0", "=", 
        RowBox[{"u0", "+", 
         RowBox[{"2", " ", 
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Beta]er", " ", 
              RowBox[{"Sin", "[", "u0", "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[Beta]er", " ", 
               RowBox[{"Cos", "[", "u0", "]"}]}]}], ")"}]}], "]"}]}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"t0", "=", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"u0", "-", 
            RowBox[{"et", " ", 
             RowBox[{"Sin", "[", "u0", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Epsilon]", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ft", " ", 
                RowBox[{"Sin", "[", "ve\[Phi]0", "]"}]}], "+", 
               RowBox[{"gt", " ", 
                RowBox[{"(", 
                 RowBox[{"ve\[Phi]0", "-", "u0"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "/", "nunscaled"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"r\[Phi]0", "=", 
        RowBox[{
         RowBox[{"sphericalAngles", "[", "r0Lframe", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"solPieceR10", "=", 
          RowBox[{"SqA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]1l", " ", 
              RowBox[{
               RowBox[{"EllipticPi", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}], ",", 
                 RowBox[{"JacobiAmplitude", "[", 
                  RowBox[{"\[CapitalUpsilon]0", ",", 
                   RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                 RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]1l", "+", "x2"}], ")"}]}]}], "+", 
             RowBox[{"\[Beta]2l", " ", 
              RowBox[{
               RowBox[{"EllipticPi", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "x3"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}], ",", 
                 RowBox[{"JacobiAmplitude", "[", 
                  RowBox[{"\[CapitalUpsilon]0", ",", 
                   RowBox[{"\[Beta]", "^", "2"}]}], "]"}], ",", 
                 RowBox[{"\[Beta]", "^", "2"}]}], "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]2l", "+", "x2"}], ")"}]}]}]}], ")"}]}]}], 
         ";"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"solPieceR20", "=", 
        RowBox[{
         RowBox[{"\[CapitalPhi]", " ", "ve\[Phi]0"}], "+", 
         RowBox[{
          RowBox[{"\[Epsilon]", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f\[Phi]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "ve\[Phi]0"}], "]"}]}], "+", 
            RowBox[{"g\[Phi]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "ve\[Phi]0"}], "]"}]}]}], ")"}]}]}]}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"+", "\[Epsilon]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h\[Phi]1", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"ve\[Phi]0", "-", 
              RowBox[{"2", " ", "\[Phi]s"}]}], "]"}]}], "+", 
           RowBox[{"h\[Phi]2", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "ve\[Phi]0"}], "-", 
              RowBox[{"2", " ", "\[Phi]s"}]}], "]"}]}]}], ")"}]}], "*)"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Torb", "=", 
        RowBox[{"2", " ", 
         RowBox[{"\[Pi]", "/", "nunscaled"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"N", "[", 
         RowBox[{"{", 
          RowBox[{
          "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", ",", "r", 
           ",", "pvec", ",", "p", ",", "lvec", ",", "l", ",", "\[Delta]", ",",
            "h", ",", "ar", ",", "er", ",", "et", ",", "e\[Phi]", ",", "n", 
           ",", "nunscaled", ",", "ft", ",", "gt", ",", "f\[Phi]", ",", 
           "g\[Phi]", ",", "\[CapitalPhi]", ",", "EulMat", ",", "InvEulMat", 
           ",", "drdt0", ",", "u0test", ",", "Absu0", ",", "u0", ",", 
           "\[Beta]e\[Phi]", ",", "\[Beta]er", ",", "ve\[Phi]0", ",", "ver0", 
           ",", "t0", ",", "r0Lframe", ",", "r\[Phi]0", ",", "solPieceR20", 
           ",", "Torb"}], "}"}], "]"}], "]"}], ";"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Hflow2SListFixedSpins", "[", 
     RowBox[{
     "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", ",",
       "\[Epsilon]_", ",", "AVG_", ",", "ORB_", ",", "tList_"}], "]"}], ":=", 
    
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "pi", ",", "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", ",",
         "r", ",", "pvec", ",", "p", ",", "SS10", ",", "SS20", ",", "s1vec", 
        ",", "s2vec", ",", "s1", ",", "s2", ",", "lvec", ",", "l", ",", 
        "jvec", ",", "j", ",", "\[Sigma]1", ",", "\[Sigma]2", ",", 
        "\[Lambda]", ",", "\[Delta]1", ",", "\[Delta]2", ",", "\[Delta]", ",",
         "\[CapitalDelta]", ",", "lseff", ",", "mathcalS2", ",", "h", ",", 
        "\[CapitalSigma]1", ",", "\[CapitalSigma]2", ",", "s1vecLframe0", ",",
         "s2vecLframe0", ",", "\[Delta]l20", ",", "ltilde2", ",", 
        "\[Delta]l2avg", ",", "lavg", ",", "a0", ",", "e0", ",", "spVecX", 
        ",", "spVecY", ",", "\[Phi]s", ",", "sp2", ",", "ar", ",", "er", ",", 
        "et", ",", "e\[Phi]", ",", "n", ",", "nunscaled", ",", "ft", ",", 
        "gt", ",", "f\[Phi]", ",", "g\[Phi]", ",", "\[CapitalPhi]", ",", "hr",
         ",", "h\[Phi]1", ",", "h\[Phi]2", ",", "d", ",", "A3", ",", "A2", 
        ",", "A1", ",", "A0", ",", "A", ",", "x2", ",", "x3", ",", "x1", ",", 
        "\[Beta]", ",", "SqA", ",", "\[Alpha]1l", ",", "\[Alpha]2l", ",", 
        "\[Beta]1l", ",", "\[Beta]2l", ",", "\[Beta]3l", ",", "\[Alpha]1s1", 
        ",", "\[Alpha]2s1", ",", "\[Beta]1s1", ",", "\[Beta]2s1", ",", 
        "\[Beta]3s1", ",", "EulMat", ",", "InvEulMat", ",", "drdt0", ",", 
        "u0test", ",", "Absu0", ",", "u0", ",", "\[Beta]e\[Phi]", ",", 
        "\[Beta]er", ",", "ve\[Phi]0", ",", "ver0", ",", "t0", ",", 
        "cos\[Kappa]10", ",", "Int30", ",", "sign", ",", "\[Alpha]", ",", 
        "\[CapitalUpsilon]0", ",", "lvecJframe0", ",", "l\[Xi]10", ",", 
        "solPieceL10", ",", "solPieceL20", ",", "s1vecJframe0", ",", 
        "s1\[Xi]10", ",", "solPieceS110", ",", "solPieceS120", ",", 
        "JtoLframeEulMat0", ",", "r0Lframe", ",", "r\[Phi]0", ",", 
        "solPieceR10", ",", "solPieceR20", ",", "Nprec", ",", "Uprec", ",", 
        "Tprec", ",", "Torb", ",", "freqcos\[Kappa]1", ",", "freq\[Xi]1L", 
        ",", "computeForTime"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pi", "=", "3.141592653589793`"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "c", ",", "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", ",", "r", 
          ",", "pvec", ",", "p", ",", "lvec", ",", "l", ",", "\[Delta]", ",", 
          "h", ",", "ar", ",", "er", ",", "et", ",", "e\[Phi]", ",", "n", ",",
           "nunscaled", ",", "ft", ",", "gt", ",", "f\[Phi]", ",", "g\[Phi]", 
          ",", "\[CapitalPhi]", ",", "EulMat", ",", "InvEulMat", ",", "drdt0",
           ",", "u0test", ",", "Absu0", ",", "u0", ",", "\[Beta]e\[Phi]", ",",
           "\[Beta]er", ",", "ve\[Phi]0", ",", "ver0", ",", "t0", ",", 
          "r0Lframe", ",", "r\[Phi]0", ",", "solPieceR20", ",", "Torb"}], 
         "}"}], "=", 
        RowBox[{"computeBaseQuantitiesFixedSpin", "[", 
         RowBox[{
         "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
          "\[Epsilon]", ",", "AVG", ",", "ORB"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Evolution", " ", "for", " ", "time", " ", "t"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"computeForTime", "[", "tmax_", "]"}], ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "o", ",", "fve\[Phi]", ",", "findu", ",", "umax", ",", "cosu", ",",
             "sinu", ",", "ve\[Phi]", ",", "ver", ",", "Int3", ",", 
            "\[CapitalUpsilon]", ",", "JacAmp", ",", "cos\[Kappa]1", ",", 
            "\[IndentingNewLine]", "solPieceL1", ",", "l\[Xi]1sol", ",", 
            "cos\[Kappa]2", ",", "lvecAzimuthAngle", ",", "lvecPolarAngle", 
            ",", "LsolJframe", ",", "Lsol", ",", "\[IndentingNewLine]", 
            "solPieceS11", ",", "s1\[Xi]1sol", ",", "cos\[Gamma]", ",", 
            "s1vecAzimuthAngle", ",", " ", "s1vecPolarAngle", ",", " ", 
            "S1sol", ",", "S2sol", ",", "\[IndentingNewLine]", 
            "JtoLframeEulMat", ",", "s1vecLframe", ",", "s2vecLframe", ",", 
            "solPieceR1", ",", "solPieceR2", ",", "solPieceR3", ",", 
            "solPieceR4", ",", "rvecAzimuthAngleLframe", ",", "rMagnitude", 
            ",", "Rsol"}], "}"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"ORB", "==", "\"\<Yes\>\""}], ",", " ", 
             RowBox[{"o", " ", "=", " ", "1"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"ORB", "==", "\"\<No\>\""}], ",", " ", 
             RowBox[{"o", " ", "=", " ", "0"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"\[Beta]e\[Phi]", "=", 
            RowBox[{"e\[Phi]", "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"e\[Phi]", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"fve\[Phi]", "=", 
            RowBox[{"u", "+", 
             RowBox[{"2.", " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Beta]e\[Phi]", " ", 
                  RowBox[{"Sin", "[", "u", "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Beta]e\[Phi]", " ", 
                   RowBox[{"Cos", "[", "u", "]"}]}]}], ")"}]}], "]"}]}]}]}], 
           ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"findu", "[", "t_", "]"}], ":=", 
            RowBox[{"Module", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"target", ",", "initialGuess"}], "}"}], ",", 
              RowBox[{
               RowBox[{"target", "=", 
                RowBox[{"nunscaled", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", "t0"}], ")"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"initialGuess", "=", "target"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"FindRoot", "[", 
                RowBox[{
                 RowBox[{"target", "==", 
                  RowBox[{"u", "-", 
                   RowBox[{"et", " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[Epsilon]", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ft", " ", 
                    RowBox[{"Sin", "[", "fve\[Phi]", "]"}]}], "+", 
                    RowBox[{"gt", " ", 
                    RowBox[{"(", 
                    RowBox[{"fve\[Phi]", "-", "u"}], ")"}]}]}], ")"}]}]}]}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"u", ",", "initialGuess"}], "}"}], ",", 
                 RowBox[{"Method", "->", "\"\<Newton\>\""}], ",", 
                 RowBox[{"WorkingPrecision", "->", "MachinePrecision"}]}], 
                "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"umax", "=", 
            RowBox[{"u", "/.", " ", 
             RowBox[{"findu", "[", "tmax", "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"cosu", "=", 
            RowBox[{"Cos", "[", "umax", "]"}]}], ";", 
           RowBox[{"sinu", "=", 
            RowBox[{"Sin", "[", "umax", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"ve\[Phi]", "=", 
            RowBox[{"umax", "+", 
             RowBox[{"2.", " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Beta]e\[Phi]", " ", "sinu"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Beta]e\[Phi]", " ", "cosu"}]}], ")"}]}], 
               "]"}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"ver", "=", 
            RowBox[{"umax", "+", 
             RowBox[{"2.", " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Beta]er", " ", "sinu"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Beta]er", " ", "cosu"}]}], ")"}]}], "]"}]}]}]}], 
           ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
              "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
              "===", "=="}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"OVERRIDE", ":", 
             RowBox[{
             "FREEZE", " ", "ANGULAR", " ", "MOMENTA", " ", "TO", " ", 
              "INITIAL", " ", "VALUES"}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
              "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
              "===", "=="}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Lsol", "=", 
            RowBox[{"lvec", "*", "\[Mu]", "*", "M"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"S1sol", "=", 
            RowBox[{"{", 
             RowBox[{"0.", ",", "0.", ",", "0."}], "}"}]}], "  ", ";", 
           "          ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"s1vec", "*", "\[Mu]", "*", "M"}], ";"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"S2sol", "=", 
            RowBox[{"{", 
             RowBox[{"0.", ",", "0.", ",", "0."}], "}"}]}], "  ", ";", 
           "          ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"s2vec", "*", "\[Mu]", "*", "M"}], ";"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"LsolJframe", "=", 
            RowBox[{"lvecJframe0", "*", "\[Mu]", "*", "M"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"JtoLframeEulMat", "=", 
            RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Kepler", " ", "Equation", " ", "Evaluation"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"\[Beta]e\[Phi]", "=", 
            RowBox[{"e\[Phi]", "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"e\[Phi]", "^", "2"}]}], "]"}]}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"fve\[Phi]", "=", 
            RowBox[{"u", "+", 
             RowBox[{"2.", " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Beta]e\[Phi]", " ", 
                  RowBox[{"Sin", "[", "u", "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Beta]e\[Phi]", " ", 
                   RowBox[{"Cos", "[", "u", "]"}]}]}], ")"}]}], "]"}]}]}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"findu", "[", "t_", "]"}], ":=", 
            RowBox[{"Module", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"target", ",", "initialGuess"}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"target", "=", 
                RowBox[{"nunscaled", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", "t0"}], ")"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"initialGuess", "=", "target"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"FindRoot", "[", 
                RowBox[{
                 RowBox[{"target", "==", 
                  RowBox[{"u", "-", 
                   RowBox[{"et", " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[Epsilon]", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ft", " ", 
                    RowBox[{"Sin", "[", "fve\[Phi]", "]"}]}], "+", 
                    RowBox[{"gt", " ", 
                    RowBox[{"(", 
                    RowBox[{"fve\[Phi]", "-", "u"}], ")"}]}]}], ")"}]}]}]}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"u", ",", "initialGuess"}], "}"}], ",", 
                 RowBox[{"Method", "->", "\"\<Newton\>\""}], ",", 
                 RowBox[{"WorkingPrecision", "->", "MachinePrecision"}]}], 
                "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", "\n", 
           RowBox[{"umax", "=", 
            RowBox[{"u", "/.", " ", 
             RowBox[{"findu", "[", "tmax", "]"}]}]}], ";", "\n", 
           RowBox[{"sinu", "=", 
            RowBox[{"Sin", "[", "umax", "]"}]}], ";", 
           RowBox[{"cosu", "=", 
            RowBox[{"Cos", "[", "umax", "]"}]}], ";", "\n", 
           RowBox[{"ve\[Phi]", "=", 
            RowBox[{"umax", "+", 
             RowBox[{"2.", " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Beta]e\[Phi]", " ", "sinu"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Beta]e\[Phi]", " ", "cosu"}]}], ")"}]}], 
               "]"}]}]}]}], ";", "\[IndentingNewLine]", "\n", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "Recalculate", " ", "purely", " ", "orbital", " ", "Azimuthal", 
              " ", "offset", " ", "at", " ", "t"}], "=", 
             RowBox[{
             "0", " ", "to", " ", "anchor", " ", "the", " ", "initial", " ", 
              "position", " ", "cleanly"}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"solPieceR20Fixed", "=", 
            RowBox[{
             RowBox[{"\[CapitalPhi]", " ", "ve\[Phi]0"}], "+", 
             RowBox[{
              RowBox[{"\[Epsilon]", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f\[Phi]", " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "ve\[Phi]0"}], "]"}]}], "+", 
                RowBox[{"g\[Phi]", " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"3", " ", "ve\[Phi]0"}], "]"}]}]}], ")"}]}]}]}], 
           ";", "\n", 
           RowBox[{"solPieceR2", "=", 
            RowBox[{
             RowBox[{"\[CapitalPhi]", " ", "ve\[Phi]"}], "+", 
             RowBox[{
              RowBox[{"\[Epsilon]", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f\[Phi]", " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", " ", "ve\[Phi]"}], "]"}]}], "+", 
                RowBox[{"g\[Phi]", " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"3", " ", "ve\[Phi]"}], "]"}]}]}], ")"}]}]}]}], ";",
            "\[IndentingNewLine]", "\n", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "Azimuthal", " ", "angle", " ", "skips", " ", "the", " ", 
              "spin"}], "-", 
             RowBox[{"precession", " ", "pieces", " ", 
              RowBox[{"(", "solPieceR1", ")"}], " ", "and", " ", "strictly", 
              " ", "uses", " ", "in"}], "-", 
             RowBox[{"plane", " ", "dynamics"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"rvecAzimuthAngleLframe", "=", 
            RowBox[{"solPieceR2", "+", 
             RowBox[{"(", 
              RowBox[{"r\[Phi]0", "-", "solPieceR20Fixed"}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", "\n", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "Radial", " ", "magnitude", " ", "strictly", " ", "without", " ",
               "Spin"}], "-", 
             RowBox[{"Spin", " ", "oscillations"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"rMagnitude", "=", 
            RowBox[{"ar", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"er", " ", "cosu"}]}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", "\n", 
           RowBox[{"Rsol", "=", 
            RowBox[{"M", " ", 
             RowBox[{"(", 
              RowBox[{"InvEulMat", ".", 
               RowBox[{"Transpose", "[", "JtoLframeEulMat", "]"}], ".", 
               RowBox[{"vectorComponents", "[", 
                RowBox[{"rMagnitude", ",", 
                 RowBox[{"Pi", "/", "2"}], ",", "rvecAzimuthAngleLframe"}], 
                "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"(*", "1", "*)"}], 
            RowBox[{"Rsol", ",", 
             RowBox[{"(*", "2", "*)"}], "Lsol", ",", 
             RowBox[{"(*", "3", "*)"}], "S1sol", ",", 
             RowBox[{"(*", "4", "*)"}], "S2sol", ",", 
             RowBox[{"(*", "5", "*)"}], 
             RowBox[{"(*", "Tprec", "*)"}], "0", ",", 
             RowBox[{"(*", "6", "*)"}], "Torb", ",", 
             RowBox[{"(*", "7", "*)"}], "rvecAzimuthAngleLframe", ",", 
             RowBox[{"(*", "8", "*)"}], 
             RowBox[{"Transpose", "[", "JtoLframeEulMat", "]"}], ",", 
             RowBox[{"(*", "9", "*)"}], 
             RowBox[{"vectorComponents", "[", 
              RowBox[{"rMagnitude", ",", 
               RowBox[{"Pi", "/", "2"}], ",", "rvecAzimuthAngleLframe"}], 
              "]"}]}], "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Map", "[", 
        RowBox[{"computeForTime", ",", "tList"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"===", "===", "===", "===", "===", "===", "===", "==="}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "==", "*)"}], 
  RowBox[{"(*", 
   RowBox[{"EXECUTION", " ", "WRAPPERS"}], "*)"}], 
  RowBox[{"(*", "==", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DataAn2S", "[", 
    RowBox[{"AVG_", ",", "ORB_", ",", "t_", ",", "data_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "rvecAzimuthAngleLframe", "}"}], ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]"}], "}"}], "=", 
         RowBox[{"Inputs", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Hflow2SList", "[", 
         RowBox[{
         "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
          "\[Epsilon]", ",", "AVG", ",", "ORB", ",", "t"}], "]"}]}]}], 
      "]"}]}], "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"An2S", "[", 
    RowBox[{"AVG_", ",", "ORB_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", ":>", 
       RowBox[{"DataAn2S", "[", 
        RowBox[{"AVG", ",", "ORB", ",", "t", ",", "#"}], "]"}]}], "&"}], "/@", 
     RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "==", "*)"}], 
  RowBox[{"(*", 
   RowBox[{"EXECUTION", " ", "WRAPPERS", " ", 
    RowBox[{"(", 
     RowBox[{"2", "S", " ", "FIXED", " ", "SPINS"}], ")"}]}], "*)"}], 
  RowBox[{"(*", "==", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DataAn2SFixed", "[", 
    RowBox[{"AVG_", ",", "ORB_", ",", "t_", ",", "data_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "rvecAzimuthAngleLframe", "}"}], ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]"}], "}"}], "=", 
         RowBox[{"Inputs", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Hflow2SListFixedSpins", "[", 
         RowBox[{
         "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
          "\[Epsilon]", ",", "AVG", ",", "ORB", ",", "t"}], "]"}]}]}], 
      "]"}]}], "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"An2SFixed", "[", 
    RowBox[{"AVG_", ",", "ORB_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", ":>", 
       RowBox[{"DataAn2SFixed", "[", 
        RowBox[{"AVG", ",", "ORB", ",", "t", ",", "#"}], "]"}]}], "&"}], "/@", 
     RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.985767218013104*^9, 3.985767260736953*^9}, {
  3.9857672956643057`*^9, 3.985767463457241*^9}, {3.985767945177791*^9, 
  3.9857679903816423`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"d55ad954-5751-4c33-957a-2e79435addb0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Inputs", "Section",
 CellChangeTimes->{{3.954755179954459*^9, 3.954755182161193*^9}, {
  3.9621888146237698`*^9, 3.962188814978484*^9}, {3.9864951464210043`*^9, 
  3.986495146584712*^9}},ExpressionUUID->"d20c61ef-365a-4449-9a0a-\
1211321dabac"],

Cell[CellGroupData[{

Cell["A. Check Inputs", "Subsection",
 CellChangeTimes->{{3.954755194366098*^9, 3.954755197935837*^9}, {
  3.962188816232663*^9, 3.9621888165696077`*^9}, {3.984133710551962*^9, 
  3.9841337105972853`*^9}},ExpressionUUID->"ef41a128-aa4a-4e10-813f-\
4a211c5ada0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckInputs", "[", 
   RowBox[{
   "G_", ",", "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", 
    "S20_", ",", "\[Epsilon]_", ",", "data_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "M", ",", "\[Mu]", ",", "\[Nu]", ",", "rvec", ",", "r", ",", "pvec", ",",
       "p", ",", "SS10", ",", "SS20", ",", "s1vec", ",", "s2vec", ",", "s1", 
      ",", "s2", ",", "s1ds2", ",", "lvec", ",", "l", ",", "jvec", ",", "j", 
      ",", "\[CapitalSigma]2", ",", "\[Sigma]1", ",", "\[Sigma]2", ",", 
      "\[Lambda]", ",", "\[Delta]1", ",", "\[Delta]2", ",", "dotlseff", ",", 
      "seffdl", ",", "hN", ",", "h1", ",", "hso", ",", "h2", ",", "hss", ",", 
      "H1", ",", "H2", ",", "HSS", ",", "varN", ",", "varSO", ",", "varSS", 
      ",", "nN", ",", "aN", ",", "eN", ",", "\[CapitalPhi]N", ",", "nSO", ",",
       "arSO", ",", "erSO", ",", "\[CapitalPhi]SO", ",", "nSS", ",", "arSS", 
      ",", "erSS", ",", "\[CapitalPhi]SS", ",", "\[Delta]hSO", ",", 
      "\[Delta]arSO", ",", "\[Delta]erSO", ",", "\[Delta]nSO", ",", 
      "\[Delta]\[CapitalPhi]SO", ",", "\[Delta]hSS", ",", "\[Delta]arSS", ",",
       "\[Delta]erSS", ",", "\[Delta]nSS", ",", "\[Delta]\[CapitalPhi]SS", 
      ",", "PNa", ",", "PNp", ",", "resultN", ",", "resultSO", ",", 
      "resultSS", ",", "TprecN", ",", "TorbN", ",", "TprecSO", ",", "TorbSO", 
      ",", "TprecSS", ",", "TorbSS", ",", "cos\[Kappa]1", ",", "cos\[Kappa]2",
       ",", "cos\[Gamma]"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"M", "=", 
      RowBox[{"m1", "+", "m2"}]}], ";", 
     RowBox[{"\[Mu]", "=", 
      RowBox[{"m1", " ", 
       RowBox[{"m2", "/", "M"}]}]}], ";", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{"\[Mu]", "/", "M"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"SS10", "=", 
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}], " ", "S10"}]}], ";", 
     RowBox[{"SS20", "=", 
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}], " ", "S20"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"rvec", "=", 
      RowBox[{"R0", "/", "M"}]}], ";", 
     RowBox[{"r", "=", 
      RowBox[{"Norm", "[", "rvec", "]"}]}], ";", 
     RowBox[{"pvec", "=", 
      RowBox[{"P0", "/", "\[Mu]"}]}], ";", 
     RowBox[{"p", "=", 
      RowBox[{"Norm", "[", "pvec", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"s1vec", "=", 
      RowBox[{"SS10", "/", 
       RowBox[{"(", 
        RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
     RowBox[{"s2vec", "=", 
      RowBox[{"SS20", "/", 
       RowBox[{"(", 
        RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", 
     RowBox[{"s1", "=", 
      RowBox[{"Norm", "[", "s1vec", "]"}]}], ";", 
     RowBox[{"s2", "=", 
      RowBox[{"Norm", "[", "s2vec", "]"}]}], ";", 
     RowBox[{"s1ds2", "=", 
      RowBox[{"s1vec", ".", "s2vec"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"lvec", "=", 
      RowBox[{"Cross", "[", 
       RowBox[{"rvec", ",", "pvec"}], "]"}]}], ";", 
     RowBox[{"l", "=", 
      RowBox[{"Norm", "[", "lvec", "]"}]}], ";", 
     RowBox[{"jvec", "=", 
      RowBox[{"lvec", "+", "s1vec", "+", "s2vec"}]}], ";", 
     RowBox[{"j", "=", 
      RowBox[{"Norm", "[", "jvec", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]1", "=", 
      RowBox[{"2", " ", "\[Nu]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"3", "/", "4"}], " ", 
          RowBox[{"m2", "/", "m1"}]}]}], ")"}]}]}], ";", 
     RowBox[{"\[Delta]2", "=", 
      RowBox[{"2", " ", "\[Nu]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"3", "/", "4"}], " ", 
          RowBox[{"m1", "/", "m2"}]}]}], ")"}]}]}], ";", 
     RowBox[{"dotlseff", "=", 
      RowBox[{"lvec", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Delta]1", " ", "s1vec"}], "+", 
         RowBox[{"\[Delta]2", " ", "s2vec"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Hamiltonian", " ", "components"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"hN", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"p", "^", "2"}], "/", "2"}], "-", 
       RowBox[{"1", "/", "r"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"h1", "=", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"r", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"p", "^", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{
                RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", "2"}], 
             " ", "\[Nu]"}], "+", 
            RowBox[{
             RowBox[{"p", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Nu]"}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "r"}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"hso", "=", 
      RowBox[{
       RowBox[{"+", 
        RowBox[{"(", 
         RowBox[{"dotlseff", " ", "\[Epsilon]"}], ")"}]}], "/", 
       RowBox[{"r", "^", "3"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"h2", "=", 
      RowBox[{
       RowBox[{"\[Epsilon]", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "\[Nu]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", 
              RowBox[{"r", "^", "3"}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "16"}], " ", 
          RowBox[{"p", "^", "6"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"5", " ", "\[Nu]"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{
                RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", "2"}], 
             " ", "\[Nu]"}], "+", 
            RowBox[{
             RowBox[{"p", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"8", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"r", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{
                RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", "4"}], 
             " ", 
             RowBox[{"\[Nu]", "^", "2"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{
                RowBox[{"rvec", "/", "r"}], ",", "pvec"}], "]"}], "^", "2"}], 
             " ", 
             RowBox[{"p", "^", "2"}], " ", 
             RowBox[{"\[Nu]", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"p", "^", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"20", " ", "\[Nu]"}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[Nu]", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", "r"}], ")"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"hss", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"s1vec", ",", "s2vec"}], "]"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"Dot", "[", 
               RowBox[{
                RowBox[{"rvec", "/", "r"}], ",", "s1vec"}], "]"}], " ", 
              RowBox[{"Dot", "[", 
               RowBox[{
                RowBox[{"rvec", "/", "r"}], ",", "s2vec"}], "]"}]}]}], ")"}], 
           " ", "\[Epsilon]", " ", "\[Nu]"}], ")"}]}], "/", 
        RowBox[{"r", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{
                RowBox[{"rvec", "/", "r"}], ",", "s1vec"}], "]"}], "^", 
              "2"}]}], "-", 
            RowBox[{"s1", "^", "2"}]}], ")"}], " ", "\[Epsilon]", " ", 
          "\[Nu]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "m1", " ", 
          RowBox[{"r", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{
                RowBox[{"rvec", "/", "r"}], ",", "s2vec"}], "]"}], "^", 
              "2"}]}], "-", 
            RowBox[{"s2", "^", "2"}]}], ")"}], " ", "\[Epsilon]", " ", 
          "\[Nu]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "m2", " ", 
          RowBox[{"r", "^", "3"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"seffdl", "=", 
      RowBox[{"dotlseff", "+", 
       RowBox[{
        RowBox[{"r", "^", "3"}], " ", 
        RowBox[{"hss", "/", "\[Epsilon]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"H1", "=", 
      RowBox[{"hN", "+", "h1", "+", "hso"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"H2", "=", 
      RowBox[{"hN", "+", "h1", "+", "hso", "+", "h2"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"HSS", "=", 
      RowBox[{"hN", "+", "h1", "+", "hso", "+", "h2", "+", "hss"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Compute", " ", "QKP", " ", "at", " ", "different", " ", "orders"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"varN", "=", 
      RowBox[{"computeBaseQuantities1", "[", 
       RowBox[{
       "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
        "\[Epsilon]", ",", "\"\<N\>\"", ",", "\"\<Yes\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"varSO", "=", 
      RowBox[{"computeBaseQuantities1", "[", 
       RowBox[{
       "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
        "\[Epsilon]", ",", "\"\<SO\>\"", ",", "\"\<Yes\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"varSS", "=", 
      RowBox[{"computeBaseQuantities2S", "[", 
       RowBox[{
       "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
        "\[Epsilon]", ",", "\"\<No\>\"", ",", "\"\<Yes\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Extract", " ", "values"}], "-", "Newtonian"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"nN", "=", 
      RowBox[{"varN", "[", 
       RowBox[{"[", "38", "]"}], "]"}]}], ";", 
     RowBox[{"aN", "=", 
      RowBox[{"varN", "[", 
       RowBox[{"[", "42", "]"}], "]"}]}], ";", 
     RowBox[{"eN", "=", 
      RowBox[{"varN", "[", 
       RowBox[{"[", "44", "]"}], "]"}]}], ";", 
     RowBox[{"\[CapitalPhi]N", "=", "1"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Extract", " ", "values"}], "-", "Spin", "-", "Orbit"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"nSO", "=", 
      RowBox[{"varSO", "[", 
       RowBox[{"[", "38", "]"}], "]"}]}], ";", 
     RowBox[{"arSO", "=", 
      RowBox[{"varSO", "[", 
       RowBox[{"[", "42", "]"}], "]"}]}], ";", 
     RowBox[{"erSO", "=", 
      RowBox[{"varSO", "[", 
       RowBox[{"[", "44", "]"}], "]"}]}], ";", 
     RowBox[{"\[CapitalPhi]SO", "=", 
      RowBox[{"varSO", "[", 
       RowBox[{"[", "54", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Extract", " ", "values"}], "-", "Spin", "-", "Spin"}], "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"nSS", "=", 
      RowBox[{"varSS", "[", 
       RowBox[{"[", "45", "]"}], "]"}]}], ";", 
     RowBox[{"arSS", "=", 
      RowBox[{"varSS", "[", 
       RowBox[{"[", "41", "]"}], "]"}]}], ";", 
     RowBox[{"erSS", "=", 
      RowBox[{"varSS", "[", 
       RowBox[{"[", "42", "]"}], "]"}]}], ";", 
     RowBox[{"\[CapitalPhi]SS", "=", 
      RowBox[{"varSS", "[", 
       RowBox[{"[", "51", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Compute", " ", "differences", " ", "N", " ", "vs", " ", "SO"}],
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]hSO", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"H1", "-", "hN"}], ")"}], "/", "H1"}], "]"}]}], ";", 
     RowBox[{"\[Delta]arSO", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"arSO", "-", "aN"}], ")"}], "/", "arSO"}], "]"}]}], ";", 
     RowBox[{"\[Delta]erSO", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"erSO", "-", "eN"}], ")"}], "/", "erSO"}], "]"}]}], ";", 
     RowBox[{"\[Delta]nSO", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nSO", "-", "nN"}], ")"}], "/", "nSO"}], "]"}]}], ";", 
     RowBox[{"\[Delta]\[CapitalPhi]SO", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalPhi]SO", "-", "\[CapitalPhi]N"}], ")"}], "/", 
        "\[CapitalPhi]SO"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Compute", " ", "differences", " ", "SO", " ", "vs", " ", "SS"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]hSS", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"HSS", "-", "H1"}], ")"}], "/", "HSS"}], "]"}]}], ";", 
     RowBox[{"\[Delta]arSS", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"arSS", "-", "arSO"}], ")"}], "/", "arSS"}], "]"}]}], ";", 
     RowBox[{"\[Delta]erSS", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"erSS", "-", "erSO"}], ")"}], "/", "erSS"}], "]"}]}], ";", 
     RowBox[{"\[Delta]nSS", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nSS", "-", "nSO"}], ")"}], "/", "nSS"}], "]"}]}], ";", 
     RowBox[{"\[Delta]\[CapitalPhi]SS", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalPhi]SS", "-", "\[CapitalPhi]SO"}], ")"}], "/", 
        "\[CapitalPhi]SS"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"PN", " ", "parameters"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"PNa", "=", 
      FractionBox[
       RowBox[{"\[Epsilon]", " "}], "r"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PNp", "=", 
      FractionBox[
       RowBox[{"\[Epsilon]", " "}], 
       RowBox[{"aN", 
        RowBox[{"(", 
         RowBox[{"1", "-", "eN"}], ")"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Angular", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"cos\[Kappa]1", "=", 
      RowBox[{
       RowBox[{"s1vec", ".", "lvec"}], "/", 
       RowBox[{"(", 
        RowBox[{"s1", " ", "l"}], ")"}]}]}], ";", 
     RowBox[{"cos\[Kappa]2", "=", 
      RowBox[{
       RowBox[{"lvec", ".", "s2vec"}], "/", 
       RowBox[{"(", 
        RowBox[{"l", " ", "s2"}], ")"}]}]}], ";", 
     RowBox[{"cos\[Gamma]", "=", 
      RowBox[{
       RowBox[{"s1vec", ".", "s2vec"}], "/", 
       RowBox[{"(", 
        RowBox[{"s1", " ", "s2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Get", " ", "Tprec", " ", "and", " ", "Torb", " ", "from", " ", "Hflow",
        " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"resultN", "=", 
      RowBox[{
       RowBox[{"Hflow1List", "[", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]", ",", "\"\<N\>\"", ",", "\"\<Yes\>\"", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TprecN", "=", " ", 
      RowBox[{"\"\<Norb = \>\"", 
       RowBox[{
        RowBox[{"Tprec", "[", "data", "]"}], "/", 
        RowBox[{"Torb", "[", "data", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"TorbN", "=", 
      RowBox[{"resultN", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"resultSO", "=", 
      RowBox[{
       RowBox[{"Hflow1List", "[", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]", ",", "\"\<SO\>\"", ",", "\"\<Yes\>\"", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TprecSO", "=", 
      RowBox[{"resultSO", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TorbSO", "=", 
      RowBox[{"resultSO", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"resultSS", "=", 
      RowBox[{
       RowBox[{"Hflow2SList", "[", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]", ",", "\"\<No\>\"", ",", "\"\<Yes\>\"", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TprecSS", "=", 
      RowBox[{"resultSS", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TorbSS", "=", 
      RowBox[{"resultSS", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Print", " ", "organized", " ", "table"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "@", 
      RowBox[{"Grid", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"\"\<Summary Table for Dataset: \>\"", "data"}], ",", 
              "Bold", ",", "14"}], "]"}], ",", "SpanFromLeft", ",", 
            "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft", ",", 
            "SpanFromLeft"}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
             "===", "===", "===", "===", "===", "===", "===", "=="}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<Initial configuration\>\"", ",", "Bold", ",", "12"}], "]"}],
             ",", "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft", 
            ",", "SpanFromLeft", ",", "SpanFromLeft"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
           "\"\<q = m2/m1\>\"", ",", "\"\<\[Kappa]1 [\.ba]\>\"", ",", 
            "\"\<\[Kappa]2 [\.ba]\>\"", ",", "\"\<\[Gamma] [\.ba]\>\"", ",", 
            "\"\<PNa [%]\>\"", ",", "\"\<PNp [%]\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{"m2", "/", "m1"}], ",", "0.01"}], "]"}], ",", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ArcCos", "[", "cos\[Kappa]1", "]"}], " ", 
               RowBox[{"180", "/", "\[Pi]"}]}], ",", "0.1"}], "]"}], ",", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ArcCos", "[", "cos\[Kappa]2", "]"}], " ", 
               RowBox[{"180", "/", "\[Pi]"}]}], ",", "0.1"}], "]"}], ",", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ArcCos", "[", "cos\[Gamma]", "]"}], " ", 
               RowBox[{"180", "/", "\[Pi]"}]}], ",", "0.1"}], "]"}], ",", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{"100", " ", "PNa"}], ",", "0.01"}], "]"}], ",", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{"100", " ", "PNp"}], ",", "0.01"}], "]"}]}], "}"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
             "===", "===", "===", "===", "===", "===", "===", "=="}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<Spin strength\>\"", ",", "Bold", ",", "12"}], "]"}],
             ",", "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft", 
            ",", "SpanFromLeft", ",", "SpanFromLeft"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\[Chi]1\>\"", ",", "\"\<\[Chi]2\>\"", ",", 
            "\"\<\!\(\*SubscriptBox[\(S\), \(1\)]\)/(L \
\!\(\*SuperscriptBox[\(\[Epsilon]\), \(1/2\)]\))\>\"", ",", 
            "\"\<\!\(\*SubscriptBox[\(S\), \(2\)]\)/(L \
\!\(\*SuperscriptBox[\(\[Epsilon]\), \(1/2\)]\))\>\"", ",", 
            "\"\<l\[CenterDot]seff\>\"", ",", "SpanFromLeft"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Norm", "[", "S10", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"G", " ", 
                 RowBox[{"m1", "^", "2"}]}], ")"}]}], ",", "0.01"}], "]"}], 
            ",", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Norm", "[", "S20", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"G", " ", 
                 RowBox[{"m2", "^", "2"}]}], ")"}]}], ",", "0.01"}], "]"}], 
            ",", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"s1", "/", "l"}], "/", 
               RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}], ",", "0.01"}], 
             "]"}], ",", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"s2", "/", "l"}], "/", 
               RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}], ",", "0.01"}], 
             "]"}], ",", 
            RowBox[{"Round", "[", 
             RowBox[{
              RowBox[{"seffdl", "/", 
               RowBox[{"Sqrt", "[", "\[Epsilon]", "]"}]}], ",", "0.001"}], 
             "]"}], ",", "SpanFromLeft"}], "}"}], ",", "\[IndentingNewLine]", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<QKP Parameters\>\"", ",", "Bold", ",", "12"}], 
             "]"}], ",", "SpanFromLeft", ",", "SpanFromLeft", ",", 
            "SpanFromLeft", ",", "SpanFromLeft", ",", "SpanFromLeft"}], "}"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
           "\"\<h\>\"", ",", "\"\<n\>\"", ",", "\"\<er\>\"", ",", 
            "\"\<Torb\>\"", ",", " ", "\"\<Tprec(Torb)\>\""}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"H2", ",", "nSS", ",", "erSS", ",", "TorbSS", ",", " ", 
            RowBox[{"TprecSS", "/", "TorbSS"}]}], "}"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
           "===", "===", "===", "===", "===", "===", "===", "=="}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "All"}], ",", 
        RowBox[{"Dividers", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", "->", "Thick"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "->", "Thick"}], ",", 
             RowBox[{"5", "->", "Thick"}], ",", 
             RowBox[{"9", "->", "Thick"}]}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Background", "->", 
         RowBox[{"{", 
          RowBox[{"None", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "->", "LightBlue"}], ",", 
             RowBox[{"2", "->", "LightYellow"}], ",", 
             RowBox[{"5", "->", "LightYellow"}], ",", 
             RowBox[{"8", "->", "LightYellow"}]}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Alignment", "->", 
         RowBox[{"{", 
          RowBox[{"Center", ",", "Center"}], "}"}]}], ",", 
        RowBox[{"Spacings", "->", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], ",", 
        RowBox[{"ItemSize", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "12", ",", "12", ",", "12", ",", "12", ",", "14", ",", "14"}], 
            "}"}], ",", "Automatic"}], "}"}]}]}], "]"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.954755227044798*^9, 3.9549280055970173`*^9, {3.954930389245143*^9, 
   3.9549305066618834`*^9}, {3.9554379277866163`*^9, 3.955437930466078*^9}, {
   3.955438067147223*^9, 3.955438085720752*^9}, {3.955439948827237*^9, 
   3.955440107574181*^9}, {3.95544116215714*^9, 3.955441166713437*^9}, {
   3.955442356053866*^9, 3.9554424269936857`*^9}, {3.955442469359613*^9, 
   3.95544254048722*^9}, {3.955442592275579*^9, 3.955442650994627*^9}, {
   3.955442686190934*^9, 3.955442692455776*^9}, {3.955442750328142*^9, 
   3.955442781816079*^9}, {3.955442816418357*^9, 3.9554428206391907`*^9}, {
   3.9554430030867147`*^9, 3.955443005109074*^9}, {3.95553359037037*^9, 
   3.955533604280772*^9}, {3.9555369264473343`*^9, 3.955536928160223*^9}, 
   3.956042938401209*^9, {3.95604299318085*^9, 3.9560430185887327`*^9}, {
   3.95794516626145*^9, 3.957945170601281*^9}, {3.960965498475033*^9, 
   3.96096550216356*^9}, 3.9616148013948507`*^9, {3.9616265415676193`*^9, 
   3.961626550729636*^9}, {3.9616265885849457`*^9, 3.9616266115395517`*^9}, {
   3.961626675590501*^9, 3.961626675796268*^9}, {3.962114860314081*^9, 
   3.962114861309507*^9}, {3.9621908169313374`*^9, 3.962191625635963*^9}, {
   3.962191674647814*^9, 3.9621917119312153`*^9}, {3.9621917431899443`*^9, 
   3.96219177320367*^9}, {3.962191815233877*^9, 3.962191825641824*^9}, {
   3.962191870847075*^9, 3.962191892601722*^9}, {3.96219194627814*^9, 
   3.962191946850576*^9}, {3.962191994813208*^9, 3.962191997311811*^9}, {
   3.962192033180249*^9, 3.9621920332721024`*^9}, {3.964087560936043*^9, 
   3.96408756898676*^9}, {3.964110079984586*^9, 3.964110085364355*^9}, {
   3.964185316401902*^9, 3.964185401695327*^9}, {3.964185449370933*^9, 
   3.964185471520946*^9}, {3.964186129302648*^9, 3.9641861494083433`*^9}, {
   3.964186186028201*^9, 3.964186187354885*^9}, {3.964186229747373*^9, 
   3.964186322753084*^9}, {3.9641865216749983`*^9, 3.96418652531347*^9}, {
   3.9641925389147263`*^9, 3.964192555935377*^9}, {3.964192595143471*^9, 
   3.964192605975861*^9}, {3.9641926385836573`*^9, 3.964192649801783*^9}, {
   3.96419268529746*^9, 3.964192716093463*^9}, {3.9641928309520273`*^9, 
   3.9641928542369633`*^9}, {3.9641929065676823`*^9, 3.964192908293024*^9}, {
   3.964192938681481*^9, 3.964193004481141*^9}, {3.9641930730493937`*^9, 
   3.9641930937315903`*^9}, {3.964193153709651*^9, 3.964193402966523*^9}, {
   3.964193480723343*^9, 3.964193743057557*^9}, {3.964193815169098*^9, 
   3.964194039217401*^9}, {3.96419409681207*^9, 3.964194155703864*^9}, {
   3.9641942539454117`*^9, 3.9641944506834517`*^9}, {3.96419449298695*^9, 
   3.964194545893203*^9}, {3.964194619607441*^9, 3.964194625649857*^9}, {
   3.964194675979389*^9, 3.964194678314019*^9}, {3.964194708522027*^9, 
   3.964194710639873*^9}, {3.96419488043487*^9, 3.964194889627656*^9}, {
   3.964194966139986*^9, 3.964195099005382*^9}, {3.9641951711915073`*^9, 
   3.964195202311857*^9}, {3.9641952555906*^9, 3.964195304194907*^9}, {
   3.9641953623552303`*^9, 3.964195450362946*^9}, {3.964195679524947*^9, 
   3.964195704554824*^9}, {3.964195759785678*^9, 3.96419575994131*^9}, 
   3.9641959957559967`*^9, {3.9641960293282013`*^9, 3.964196056929196*^9}, {
   3.964527143997658*^9, 3.9645272548773403`*^9}, {3.964529406911478*^9, 
   3.964529459814869*^9}, {3.965139855022636*^9, 3.965139879304596*^9}, {
   3.9651400450369043`*^9, 3.965140058648052*^9}, {3.965208368299568*^9, 
   3.965208507381301*^9}, {3.965208550340825*^9, 3.965208555144758*^9}, 
   3.9652086364564037`*^9, 3.965208755903687*^9, {3.965212301323971*^9, 
   3.9652123229327793`*^9}, {3.965212833661158*^9, 3.965212839048564*^9}, {
   3.965212899053548*^9, 3.965212900291306*^9}, {3.9652961698122683`*^9, 
   3.965296321271741*^9}, {3.9652963550957193`*^9, 3.965296373902272*^9}, {
   3.9652967929664497`*^9, 3.9652967950843697`*^9}, {3.965296895031465*^9, 
   3.965296940921729*^9}, {3.965296971294593*^9, 3.965297040120459*^9}, {
   3.965297084595394*^9, 3.965297091651115*^9}, {3.965297143397984*^9, 
   3.965297181280517*^9}, {3.965297233890114*^9, 3.9652972340848103`*^9}, {
   3.965297452212335*^9, 3.965297515979547*^9}, {3.965297584783209*^9, 
   3.965297673381588*^9}, {3.9652977273664827`*^9, 3.965297732440922*^9}, {
   3.965298200415118*^9, 3.96529827896026*^9}, {3.9652983111605997`*^9, 
   3.965298376786007*^9}, 3.965299082037629*^9, {3.965304890019271*^9, 
   3.9653048978143673`*^9}, {3.965306233979698*^9, 3.965306263768087*^9}, {
   3.9653063930366373`*^9, 3.965306461190357*^9}, {3.96530650057297*^9, 
   3.9653065010437517`*^9}, {3.965306546559623*^9, 3.965306603931592*^9}, {
   3.965306695241316*^9, 3.965306761679775*^9}, {3.965306831161675*^9, 
   3.965306837493993*^9}, {3.9653068713283367`*^9, 3.9653068720630293`*^9}, {
   3.965306978014553*^9, 3.965307009807323*^9}, {3.96530706510009*^9, 
   3.9653071165349073`*^9}, {3.9653071617969427`*^9, 
   3.9653071801642113`*^9}, {3.965307216493889*^9, 3.965307272717392*^9}, {
   3.965307304298071*^9, 3.965307459623069*^9}, {3.965314106067006*^9, 
   3.965314108735833*^9}, 3.965423713456992*^9, {3.9654239519304132`*^9, 
   3.965423995447678*^9}, {3.96542403297502*^9, 3.965424059597444*^9}, {
   3.9654240974394836`*^9, 3.965424097511642*^9}, {3.965425039563142*^9, 
   3.9654250697414513`*^9}, {3.9654900169272623`*^9, 3.965490018923772*^9}, {
   3.9654933883247004`*^9, 3.965493389815971*^9}, {3.9654934932038097`*^9, 
   3.965493580281996*^9}, {3.965493612005534*^9, 3.965493614858989*^9}, {
   3.967177234083294*^9, 3.9671772789422607`*^9}, {3.967177345041662*^9, 
   3.967177361124609*^9}, {3.967177431801816*^9, 3.967177446088674*^9}, {
   3.9671775663269053`*^9, 3.967177656424795*^9}, {3.967178219728579*^9, 
   3.967178220417285*^9}, {3.9671783374331617`*^9, 3.967178626208417*^9}, {
   3.967179079809013*^9, 3.967179104357999*^9}, {3.967179159054516*^9, 
   3.9671791871259813`*^9}, {3.972386927302415*^9, 3.972386937861384*^9}, {
   3.972387045836349*^9, 3.972387059373859*^9}, {3.972387095749837*^9, 
   3.9723870958329153`*^9}, {3.972387133015791*^9, 3.972387133085662*^9}, {
   3.972387269312623*^9, 3.9723872824737997`*^9}, {3.972387319820298*^9, 
   3.972387323773675*^9}, {3.9723918020566463`*^9, 3.972391816194559*^9}, {
   3.9778163385269327`*^9, 3.9778163385703297`*^9}, 3.977817060519565*^9, 
   3.9778171305272427`*^9, {3.97782282963531*^9, 3.9778229607944813`*^9}, {
   3.9778230962224207`*^9, 3.977823292435586*^9}, {3.977823524906764*^9, 
   3.97782354197897*^9}, {3.977824336862934*^9, 3.9778244315113487`*^9}, {
   3.977824572279641*^9, 3.977824600593266*^9}, {3.977824669773172*^9, 
   3.977824675955308*^9}, {3.97782485827641*^9, 3.977824899136919*^9}, {
   3.977824936204404*^9, 3.977825112139106*^9}, {3.977825150839402*^9, 
   3.9778251835753937`*^9}, {3.977825217491015*^9, 3.9778252176466627`*^9}, {
   3.977825248277051*^9, 3.977825275728622*^9}, {3.9778254903126507`*^9, 
   3.977825716684885*^9}, {3.977825774814239*^9, 3.977825792997498*^9}, {
   3.9778258985200663`*^9, 3.977825898702746*^9}, {3.977825959967176*^9, 
   3.9778260351672993`*^9}, {3.977826065594974*^9, 3.977826170855564*^9}, {
   3.9778283733810253`*^9, 3.97782840017303*^9}, {3.977831402576209*^9, 
   3.977831405768017*^9}, {3.9778911569286623`*^9, 3.977891173515044*^9}, {
   3.9779105357611017`*^9, 3.977910536147727*^9}, {3.977980503264894*^9, 
   3.9779805070920267`*^9}, 3.977981754032672*^9, {3.977985493871057*^9, 
   3.9779855091915627`*^9}, {3.977998276916778*^9, 3.977998342878367*^9}, {
   3.978073841172831*^9, 3.978073871584095*^9}, {3.9828362727153997`*^9, 
   3.9828362873001966`*^9}, {3.982836447771686*^9, 3.982836459664856*^9}, {
   3.982848189347765*^9, 3.982848215231801*^9}, {3.982848477837101*^9, 
   3.982848601533833*^9}, {3.98284865558045*^9, 3.9828486556339693`*^9}, 
   3.982848699081953*^9, {3.9828487476511517`*^9, 3.982848757466082*^9}, {
   3.9828487898761*^9, 3.98284880903883*^9}, {3.982848855543066*^9, 
   3.982848855969963*^9}, {3.982848892431437*^9, 3.982848892783346*^9}, {
   3.982848924604604*^9, 3.982848925861094*^9}, {3.984037418045292*^9, 
   3.984037438578264*^9}, {3.9840375188424664`*^9, 3.984037539655455*^9}, {
   3.984037586136429*^9, 3.984037689071184*^9}, {3.9840378365928717`*^9, 
   3.984037905293044*^9}, {3.98403798858533*^9, 3.984038003343405*^9}, {
   3.984038064942382*^9, 3.984038073198551*^9}, {3.985877082043844*^9, 
   3.985877088578042*^9}, {3.985879161467496*^9, 3.985879190113474*^9}, {
   3.98588018930133*^9, 3.9858802048077717`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"1d40762b-5639-44b1-9c81-8345433622a1"]
}, Closed]],

Cell[CellGroupData[{

Cell["B. Numerical Inputs Random", "Subsection",
 CellChangeTimes->{{3.954755209970374*^9, 3.954755212529056*^9}, 
   3.96161680987134*^9, 3.961617991292838*^9, {3.962188817809116*^9, 
   3.962188818141782*^9}, 3.965307658617001*^9, {3.9653094748343887`*^9, 
   3.965309484638104*^9}, {3.965311211346209*^9, 3.965311213654023*^9}, {
   3.965419717614789*^9, 3.965419721066784*^9}, {3.984133712377393*^9, 
   3.984133712801738*^9}, {3.985880222237056*^9, 
   3.985880224845813*^9}},ExpressionUUID->"d713a945-7dd0-47be-9889-\
90f220d8558a"],

Cell[CellGroupData[{

Cell["1) Define Periods ", "Subsubsection",
 CellChangeTimes->{{3.964110882032743*^9, 3.96411089539332*^9}, {
  3.9840377073561697`*^9, 
  3.984037708117526*^9}},ExpressionUUID->"ddeb1048-cda9-4803-a089-\
727610b6b8c4"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "=", "1"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "Keep", " ", "1", " ", "because", " ", "it", " ", "is", " ", "not", " ", 
     "put", " ", "well", " ", "everywhere"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TprecData", "[", "data_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]"}], "}"}], "=", 
         RowBox[{"Inputs", "[", "data", "]"}]}], ";", 
        RowBox[{
         RowBox[{"Hflow2SList", "[", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]", ",", "\"\<No\>\"", ",", "\"\<Yes\>\"", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "5"}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tprec", ":=", 
     RowBox[{
      RowBox[{"AssociationMap", "[", 
       RowBox[{"TprecData", ",", 
        RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}], "//", "Quiet"}]}], 
    ";"}], 
   RowBox[{"(*", 
    RowBox[{"One", " ", "Precession", " ", "Period"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TorbData", "[", "data_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]"}], "}"}], "=", 
         RowBox[{"Inputs", "[", "data", "]"}]}], ";", 
        RowBox[{
         RowBox[{"Hflow2SList", "[", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]", ",", "\"\<No\>\"", ",", "\"\<No\>\"", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "6"}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Torb", ":=", 
     RowBox[{"AssociationMap", "[", 
      RowBox[{"TorbData", ",", 
       RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"One", " ", "Orbital", " ", "Period"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PNparamData", "[", "data_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]", ",", "varN", ",", "aN", ",", "eN"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]"}], "}"}], "=", 
         RowBox[{"Inputs", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"varN", "=", 
         RowBox[{"computeBaseQuantities1", "[", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]", ",", "\"\<N\>\"", ",", "\"\<Yes\>\""}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"aN", "=", 
         RowBox[{"varN", "[", 
          RowBox[{"[", "42", "]"}], "]"}]}], ";", 
        RowBox[{"eN", "=", 
         RowBox[{"varN", "[", 
          RowBox[{"[", "44", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        FractionBox[
         RowBox[{"\[Epsilon]", " "}], 
         RowBox[{"aN", 
          RowBox[{"(", 
           RowBox[{"1", "-", "eN"}], ")"}]}]]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PNparam", ":=", 
     RowBox[{"AssociationMap", "[", 
      RowBox[{"PNparamData", ",", 
       RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"One", " ", "Orbital", " ", "Period"}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.964110935112483*^9, 3.964110941859366*^9}, {
   3.964113224205838*^9, 3.964113268416834*^9}, {3.96417251085567*^9, 
   3.964172512124467*^9}, {3.96417266082251*^9, 3.964172692115258*^9}, {
   3.964172771498507*^9, 3.964172825544272*^9}, {3.964172940637171*^9, 
   3.964172949373418*^9}, {3.964173088731464*^9, 3.964173112350843*^9}, {
   3.964173947003707*^9, 3.964173955734543*^9}, {3.9641740136651697`*^9, 
   3.964174014911211*^9}, {3.9641742970986223`*^9, 3.964174332467758*^9}, {
   3.964533747717375*^9, 3.964533748698099*^9}, {3.964534088049637*^9, 
   3.964534096659112*^9}, 3.964534186266017*^9, {3.964607805044745*^9, 
   3.964607808542346*^9}, {3.9647955573248177`*^9, 3.964795567703381*^9}, {
   3.96479770460321*^9, 3.964797709503055*^9}, {3.964797771808853*^9, 
   3.964797772126235*^9}, {3.96479868070991*^9, 3.964798687973218*^9}, {
   3.964960917369217*^9, 3.964960921427415*^9}, {3.9649618484866037`*^9, 
   3.964961933100996*^9}, {3.965049083270959*^9, 3.9650490887663107`*^9}, {
   3.9650492939868727`*^9, 3.9650492973007307`*^9}, {3.9650816173044577`*^9, 
   3.965081640487194*^9}, {3.96530962996178*^9, 3.965309645062933*^9}, {
   3.9653206030145597`*^9, 3.96532061484203*^9}, {3.9654866449497643`*^9, 
   3.9654866457519703`*^9}, {3.965486850348908*^9, 3.96548685358643*^9}, 
   3.9654880195554333`*^9, {3.965490886829073*^9, 3.965490889828599*^9}, {
   3.965491208032395*^9, 3.965491225067809*^9}, {3.96549153708514*^9, 
   3.96549153840476*^9}, {3.965492240674048*^9, 3.965492245480486*^9}, {
   3.965492696863474*^9, 3.965492699059794*^9}, {3.966331779029421*^9, 
   3.9663317822741737`*^9}, {3.9669315438407784`*^9, 3.966931545284878*^9}, {
   3.967879129752123*^9, 3.9678791329870996`*^9}, {3.96788087569975*^9, 
   3.967880878692861*^9}, {3.967891318149735*^9, 3.9678913182051992`*^9}, {
   3.967891995617674*^9, 3.96789199673031*^9}, {3.968471099767777*^9, 
   3.968471102507265*^9}, {3.9690150886955633`*^9, 3.969015088729369*^9}, 
   3.969074100809846*^9, {3.9690749320648746`*^9, 3.969074932487109*^9}, {
   3.971182945352436*^9, 3.971182946759718*^9}, {3.971194954544231*^9, 
   3.971194954569385*^9}, {3.97119749298596*^9, 3.97119749384479*^9}, {
   3.971514728012826*^9, 3.971514729188945*^9}, {3.9715164557232656`*^9, 
   3.9715164596253147`*^9}, {3.972392795820015*^9, 3.972392803740316*^9}, {
   3.972651711014822*^9, 3.9726517123137417`*^9}, {3.977826415080614*^9, 
   3.977826442044174*^9}, {3.977826477558852*^9, 3.977826516576951*^9}, {
   3.977827615322124*^9, 3.9778276361555367`*^9}, {3.9778276668652477`*^9, 
   3.97782768037781*^9}, {3.977837858022675*^9, 3.977837859298503*^9}, {
   3.977891332025776*^9, 3.977891332584347*^9}, {3.977980207004449*^9, 
   3.977980270749567*^9}, {3.977980513578312*^9, 3.977980575259986*^9}, {
   3.977981962772958*^9, 3.977981963037457*^9}, {3.977982011565485*^9, 
   3.977982019838036*^9}, {3.977985461217224*^9, 3.977985474365877*^9}, {
   3.977999250940996*^9, 3.977999304456827*^9}, {3.97799987452826*^9, 
   3.977999881758877*^9}, {3.977999920989739*^9, 3.977999922048234*^9}, {
   3.97799995771661*^9, 3.977999958284463*^9}, {3.978062296774632*^9, 
   3.9780622985942297`*^9}, {3.9827514851160917`*^9, 3.982751487264077*^9}, {
   3.982761581632037*^9, 3.982761585127236*^9}, {3.982836326417509*^9, 
   3.9828363428723297`*^9}, {3.982838472317988*^9, 3.982838493257234*^9}, {
   3.9828400720404243`*^9, 3.9828400755169573`*^9}, {3.982849799151287*^9, 
   3.982849799441597*^9}, {3.9840377227941647`*^9, 3.9840377345494013`*^9}, {
   3.984040136522694*^9, 3.984040139132646*^9}, {3.984129832131706*^9, 
   3.9841298340163794`*^9}, {3.9841338325871687`*^9, 3.984133833351465*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"26e3d297-6a06-408b-b9de-850ce3fc2b76"]
}, Closed]],

Cell[CellGroupData[{

Cell["2) Choose Data", "Subsubsection",
 CellChangeTimes->{{3.96410997720837*^9, 3.964109986210154*^9}, {
  3.964110870196704*^9, 3.964110871042513*^9}, {3.984038201417698*^9, 
  3.9840382020899754`*^9}},ExpressionUUID->"b0d10613-9172-4e82-82c0-\
61f1bf141db6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CheckPhysicsConstraints", "[", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"userData", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<=", 
       RowBox[{"userData", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<CRITICAL PHYSICS ERROR: Mass m1 must be strictly greater than \
m2. Evaluation halted.\>\"", ",", "\"\<Message\>\"", ",", "Bold", ",", 
          "Red"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Beep", "[", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "This", " ", "tells", " ", "the", " ", "Front", " ", "End", " ", "to",
          " ", "immediately", " ", "drop", " ", "all", " ", "pending", " ", 
         "cells", " ", "in", " ", "the", " ", "queue"}], "*)"}], 
       RowBox[{"FrontEndExecute", "[", 
        RowBox[{"FrontEndToken", "[", "\"\<EvaluatorAbort\>\"", "]"}], "]"}], 
       ";"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Updated", " ", "Outer", " ", "Routine", " ", "for", " ", "the", " ", 
    "Summary", " ", "Table"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DisplaySummaryTable", "[", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"CheckPhysicsConstraints", "[", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Inputs", "=", 
     RowBox[{"<|", 
      RowBox[{"data1", "->", "userData"}], "|>"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"G", "=", "1"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Quiet", "[", 
     RowBox[{"AssociationMap", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "data", "}"}], ",", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", 
             ",", "e"}], "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", 
               ",", "e"}], "}"}], "=", 
             RowBox[{"Inputs", "[", "data", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"CheckInputs", "[", 
             RowBox[{
             "1", ",", "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",",
               "S20", ",", "e", ",", "data"}], "]"}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}], "]"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"<", 
     RowBox[{
      RowBox[{"--", "Semicolon"}], " ", "added", " ", "here"}]}], "*)"}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{
  3.954755240327567*^9, {3.954755284841731*^9, 3.954755349546076*^9}, {
   3.954755515705956*^9, 3.954755517692625*^9}, {3.954755640135077*^9, 
   3.954755640408642*^9}, {3.954756008212*^9, 3.954756026720141*^9}, {
   3.954756527637232*^9, 3.954756562362759*^9}, {3.954758727490991*^9, 
   3.954758758454625*^9}, {3.9548227243816137`*^9, 3.954822737517336*^9}, {
   3.954835250943563*^9, 3.95483530113722*^9}, {3.954843161658195*^9, 
   3.954843167421405*^9}, {3.954843983040056*^9, 3.954843987781501*^9}, {
   3.954917754270409*^9, 3.954917754317812*^9}, {3.954917844273202*^9, 
   3.954917861773961*^9}, {3.9549185167347317`*^9, 3.9549185167896833`*^9}, {
   3.9549249457863617`*^9, 3.9549249910575857`*^9}, {3.9549262420025997`*^9, 
   3.9549262420534983`*^9}, {3.954927721064736*^9, 3.9549277403692503`*^9}, {
   3.954930204044874*^9, 3.954930213480144*^9}, {3.954933246631818*^9, 
   3.954933281893236*^9}, {3.9549350106157217`*^9, 3.954935010877335*^9}, 
   3.954935599851548*^9, {3.955006598321849*^9, 3.955006603110124*^9}, {
   3.9550066399573317`*^9, 3.955006905243884*^9}, {3.955006996129592*^9, 
   3.955007010100143*^9}, 3.955007165759197*^9, {3.9550101896629877`*^9, 
   3.955010215063567*^9}, {3.9550194103331833`*^9, 3.955019417208929*^9}, {
   3.955019455320684*^9, 3.955019457120481*^9}, {3.955437758352973*^9, 
   3.9554377774110813`*^9}, {3.9554378171550703`*^9, 3.955437817566111*^9}, {
   3.955437949814781*^9, 3.9554379947722597`*^9}, {3.955439629267262*^9, 
   3.955439654817234*^9}, 3.955439930127325*^9, {3.955442058310606*^9, 
   3.955442058998391*^9}, {3.955442147489266*^9, 3.955442174042252*^9}, 
   3.955442306442438*^9, 3.955442414298273*^9, {3.955442563064649*^9, 
   3.955442563447468*^9}, {3.9554430290682592`*^9, 3.955443029983952*^9}, {
   3.9554430961635447`*^9, 3.955443140090934*^9}, {3.955443778051508*^9, 
   3.955443794263689*^9}, {3.95544384238398*^9, 3.9554438425970984`*^9}, {
   3.955444244106889*^9, 3.955444244439589*^9}, 3.9554448797113667`*^9, {
   3.955445426375474*^9, 3.955445428924232*^9}, {3.955445601054864*^9, 
   3.955445601988708*^9}, {3.955445701120083*^9, 3.9554457026912394`*^9}, {
   3.955445829204032*^9, 3.955445858799652*^9}, {3.95544601566415*^9, 
   3.955446076798959*^9}, {3.95545058089997*^9, 3.9554505810339203`*^9}, {
   3.9555224415365057`*^9, 3.955522475566581*^9}, 3.95552277291569*^9, {
   3.9555230855316963`*^9, 3.955523088769937*^9}, 3.955523119159997*^9, {
   3.95552336264961*^9, 3.955523362853269*^9}, 3.95552368266247*^9, {
   3.955523873781255*^9, 3.9555239500136757`*^9}, {3.9555241230248337`*^9, 
   3.955524123053123*^9}, {3.955524222858161*^9, 3.955524271231124*^9}, {
   3.9555244445779037`*^9, 3.955524527634251*^9}, 3.955524571566124*^9, {
   3.9555247387342587`*^9, 3.955524738815359*^9}, {3.955524828205285*^9, 
   3.955524829850844*^9}, {3.9555249649093523`*^9, 3.955525066014653*^9}, {
   3.9555251359118977`*^9, 3.955525260037169*^9}, {3.955525471335217*^9, 
   3.955525473236093*^9}, {3.9555255876969347`*^9, 3.9555255903574057`*^9}, {
   3.9555257073557673`*^9, 3.955525709862887*^9}, {3.955525990060233*^9, 
   3.9555259905937634`*^9}, {3.955526133002931*^9, 3.9555261332058277`*^9}, {
   3.9555262992233067`*^9, 3.955526301056336*^9}, {3.955526481757614*^9, 
   3.955526491579506*^9}, {3.955526530009604*^9, 3.955526549818246*^9}, {
   3.955526634206841*^9, 3.95552663657154*^9}, {3.9555266972781363`*^9, 
   3.955526739133325*^9}, {3.9555270592800503`*^9, 3.9555270599185*^9}, {
   3.955527221996665*^9, 3.9555272359081593`*^9}, {3.9555278869007874`*^9, 
   3.955527939967368*^9}, {3.955531292238312*^9, 3.9555313623318663`*^9}, {
   3.9555336447288227`*^9, 3.955533728784131*^9}, {3.955533962020911*^9, 
   3.955533962897221*^9}, {3.955534022215222*^9, 3.9555340239413033`*^9}, {
   3.955536833608152*^9, 3.955536919323409*^9}, {3.9555369525440893`*^9, 
   3.9555370102141438`*^9}, {3.955537442825583*^9, 3.9555374428698072`*^9}, {
   3.95553779900244*^9, 3.955537869991678*^9}, {3.955539216663849*^9, 
   3.955539224820818*^9}, {3.955539637459725*^9, 3.9555396987964973`*^9}, 
   3.956032262291815*^9, {3.9560323183657227`*^9, 3.9560323679932327`*^9}, 
   3.956032681015212*^9, {3.956033157778843*^9, 3.956033158529838*^9}, {
   3.9560343798206863`*^9, 3.956034380403543*^9}, {3.956042724141018*^9, 
   3.956042752283863*^9}, {3.956042789274445*^9, 3.9560427976062527`*^9}, 
   3.9560428979605837`*^9, 3.9560429610367537`*^9, {3.956053164969739*^9, 
   3.9560532839030857`*^9}, {3.956055756730904*^9, 3.9560557573310833`*^9}, {
   3.956058609400708*^9, 3.956058614234231*^9}, {3.956058810211011*^9, 
   3.9560589423047237`*^9}, {3.956059043003627*^9, 3.9560592628872538`*^9}, {
   3.956059593773861*^9, 3.956059613124551*^9}, {3.956060364766053*^9, 
   3.956060456349072*^9}, {3.9560607965173817`*^9, 3.956060920137013*^9}, {
   3.956113217718451*^9, 3.956113227827828*^9}, {3.9561275927777233`*^9, 
   3.956127594789597*^9}, {3.956127677579462*^9, 3.956127708814815*^9}, {
   3.9561280040225773`*^9, 3.956128037347307*^9}, {3.956128073072729*^9, 
   3.956128081066813*^9}, {3.9561286031827374`*^9, 3.956128616132423*^9}, 
   3.956128740709105*^9, {3.956128983818514*^9, 3.95612898621172*^9}, {
   3.95698210820236*^9, 3.956982151576388*^9}, {3.9569830523267117`*^9, 
   3.9569830541839037`*^9}, {3.956985540915296*^9, 3.956985540937327*^9}, {
   3.956991221388838*^9, 3.9569912377688427`*^9}, 3.95699131605539*^9, {
   3.957238796675247*^9, 3.9572387966962976`*^9}, {3.957239457930797*^9, 
   3.957239458555708*^9}, {3.95784380464662*^9, 3.9578438139940577`*^9}, 
   3.957843937350575*^9, {3.95794390408902*^9, 3.9579440021005507`*^9}, {
   3.957945107809888*^9, 3.957945127957985*^9}, {3.957945649443266*^9, 
   3.957946112256002*^9}, {3.958061497213152*^9, 3.958061497243219*^9}, {
   3.958113683011903*^9, 3.9581136835626097`*^9}, {3.9582025761467743`*^9, 
   3.958202577691634*^9}, {3.958477259158283*^9, 3.958477276491252*^9}, 
   3.959243797703003*^9, {3.959243828372015*^9, 3.959243832732944*^9}, {
   3.959935200323144*^9, 3.959935204965929*^9}, {3.959935273125161*^9, 
   3.9599354083509607`*^9}, 3.9600150933339453`*^9, {3.960361464031685*^9, 
   3.960361527154726*^9}, {3.9603616341948147`*^9, 3.960361713950322*^9}, {
   3.9604344499526463`*^9, 3.960434517670001*^9}, {3.960434565342671*^9, 
   3.9604345653880157`*^9}, {3.9605756881497583`*^9, 3.960575695215872*^9}, {
   3.9605764789188833`*^9, 3.9605764942446117`*^9}, {3.9605766488993063`*^9, 
   3.9605766501662188`*^9}, {3.960579873906417*^9, 3.960579874013134*^9}, {
   3.960620749307645*^9, 3.96062075635497*^9}, {3.960620969956254*^9, 
   3.960620997577879*^9}, 3.9609654794790154`*^9, {3.960966424520328*^9, 
   3.960966500002781*^9}, {3.960966848322987*^9, 3.960966955370941*^9}, {
   3.960968377043378*^9, 3.960968875239605*^9}, {3.960969875031443*^9, 
   3.960969954157316*^9}, {3.960970478914735*^9, 3.9609704965590887`*^9}, {
   3.960970537257169*^9, 3.960970552515409*^9}, {3.961614376456574*^9, 
   3.9616144135167017`*^9}, {3.961614767205842*^9, 3.961615597818616*^9}, {
   3.96161567693253*^9, 3.96161576840001*^9}, {3.96161807974116*^9, 
   3.961618089552184*^9}, {3.9616206610825167`*^9, 3.961620673185672*^9}, {
   3.961620713133553*^9, 3.9616207415135813`*^9}, {3.961620778957212*^9, 
   3.961620916767009*^9}, {3.961621049253188*^9, 3.961621199238659*^9}, {
   3.9616244502228107`*^9, 3.96162448942955*^9}, {3.961624722012802*^9, 
   3.9616247301056128`*^9}, {3.961625296447049*^9, 3.961625315290534*^9}, {
   3.9616253849190197`*^9, 3.961625385868354*^9}, {3.9616256378818808`*^9, 
   3.9616256438748503`*^9}, {3.961626338117557*^9, 3.961626486306121*^9}, {
   3.961626652378557*^9, 3.961626760822405*^9}, {3.961626877800714*^9, 
   3.961626906227021*^9}, {3.9618430035065203`*^9, 3.9618430132795973`*^9}, {
   3.961844551620516*^9, 3.9618445809112263`*^9}, {3.961851197865409*^9, 
   3.961851284920598*^9}, {3.961851510122306*^9, 3.961851518558161*^9}, {
   3.9618517152142076`*^9, 3.961851715785811*^9}, {3.961854377072422*^9, 
   3.961854474347129*^9}, 3.9618548113009157`*^9, {3.96185512717204*^9, 
   3.9618551308503532`*^9}, {3.961856892929668*^9, 3.961856907073803*^9}, {
   3.9618586452130413`*^9, 3.961858744090702*^9}, {3.961859227537932*^9, 
   3.961859234162858*^9}, {3.962036966514821*^9, 3.962037081710829*^9}, {
   3.962037135858697*^9, 3.962037182762518*^9}, {3.96203736242414*^9, 
   3.962037384549932*^9}, {3.962103410245357*^9, 3.9621034130185137`*^9}, {
   3.96210946134054*^9, 3.962109461945619*^9}, {3.96210975293876*^9, 
   3.962109786378275*^9}, {3.962109852333395*^9, 3.9621098731308813`*^9}, {
   3.962112466808415*^9, 3.962112469670062*^9}, {3.9621147862815647`*^9, 
   3.962114844242764*^9}, {3.9621153051843777`*^9, 3.962115307217738*^9}, {
   3.9621356349666862`*^9, 3.962135649651367*^9}, {3.962137301144237*^9, 
   3.9621373242940607`*^9}, {3.962144608473996*^9, 3.962144611139715*^9}, {
   3.962189433767355*^9, 3.9621895189202013`*^9}, {3.962189563895577*^9, 
   3.962189654194175*^9}, {3.962190642170108*^9, 3.962190783620184*^9}, {
   3.962191840667007*^9, 3.962191849301735*^9}, {3.9621919043551397`*^9, 
   3.9621919046640244`*^9}, {3.9621919627375517`*^9, 3.962191979557485*^9}, {
   3.9621920211720753`*^9, 3.962192026702886*^9}, {3.962192074858489*^9, 
   3.9621921606555243`*^9}, {3.962192194603074*^9, 3.962192233696087*^9}, {
   3.962195994221745*^9, 3.962196053303192*^9}, {3.962196519606186*^9, 
   3.962196520766821*^9}, {3.962200602421506*^9, 3.962200708894281*^9}, {
   3.962201601085866*^9, 3.962201603355727*^9}, {3.96252924926917*^9, 
   3.962529250806027*^9}, {3.962530064332453*^9, 3.9625300863802032`*^9}, {
   3.963437074202593*^9, 3.963437074896896*^9}, {3.963438395838032*^9, 
   3.963438413184177*^9}, {3.963439485970538*^9, 3.963439486928296*^9}, {
   3.963439922245799*^9, 3.963439925334607*^9}, {3.963440551810569*^9, 
   3.963440554939108*^9}, {3.963440630048915*^9, 3.9634406333264923`*^9}, {
   3.963441195572555*^9, 3.9634412255496483`*^9}, {3.963441808380385*^9, 
   3.963441844391601*^9}, {3.963441895036639*^9, 3.9634419717604523`*^9}, {
   3.963995697173991*^9, 3.963995697544355*^9}, {3.964000807328392*^9, 
   3.964000807602481*^9}, {3.964018143502696*^9, 3.964018152882731*^9}, {
   3.964018553752489*^9, 3.9640185740257587`*^9}, {3.964022848011861*^9, 
   3.964022909187593*^9}, {3.964024387393565*^9, 3.96402459107233*^9}, 
   3.964024623736166*^9, {3.964084332433483*^9, 3.964084421737907*^9}, {
   3.964085807244885*^9, 3.964086028967011*^9}, {3.964086587163196*^9, 
   3.964086754371895*^9}, {3.964087008736685*^9, 3.964087068125175*^9}, 
   3.964087105687151*^9, 3.964087332439498*^9, 3.964087507276142*^9, {
   3.964087621698229*^9, 3.96408762433989*^9}, {3.964087673466817*^9, 
   3.964087678176433*^9}, {3.964106940248447*^9, 3.9641069529021683`*^9}, {
   3.964107042487606*^9, 3.964107363525008*^9}, {3.964107430398799*^9, 
   3.964107651517375*^9}, {3.964108708096613*^9, 3.96410872716376*^9}, {
   3.964109152488091*^9, 3.964109174041387*^9}, {3.964109227241796*^9, 
   3.9641092600418577`*^9}, {3.9641093003688393`*^9, 3.964109544971878*^9}, {
   3.964109579660779*^9, 3.964109744003378*^9}, {3.964110010622611*^9, 
   3.9641100286509037`*^9}, {3.964110093861725*^9, 3.9641101063683157`*^9}, {
   3.964110146947976*^9, 3.964110191370714*^9}, {3.964110258417859*^9, 
   3.9641103111712427`*^9}, {3.964110342080937*^9, 3.964110396850281*^9}, {
   3.964110449330905*^9, 3.964110511551334*^9}, {3.964110594240863*^9, 
   3.964110604032795*^9}, {3.96411065684482*^9, 3.964110786952271*^9}, {
   3.964110829267868*^9, 3.964110836070324*^9}, {3.9641111226478157`*^9, 
   3.96411114402113*^9}, {3.9641127604186287`*^9, 3.964112893489068*^9}, {
   3.964112931163891*^9, 3.964112944398932*^9}, {3.9641129847892*^9, 
   3.964112986284361*^9}, {3.964113049345744*^9, 3.96411310985388*^9}, {
   3.964113231600101*^9, 3.964113234022643*^9}, {3.964113325721086*^9, 
   3.9641133550669813`*^9}, {3.964171601370315*^9, 3.964171618049199*^9}, {
   3.964172428693596*^9, 3.964172432423551*^9}, 3.964172492463633*^9, {
   3.964172699714055*^9, 3.9641727662663794`*^9}, 3.9641728607274637`*^9, {
   3.964185597660989*^9, 3.964185718167014*^9}, {3.9641857570603*^9, 
   3.964185853476479*^9}, {3.964185908709996*^9, 3.964185911263596*^9}, {
   3.964186211167341*^9, 3.964186211739211*^9}, {3.964186402630608*^9, 
   3.964186469895422*^9}, {3.964194823437949*^9, 3.9641948285612793`*^9}, {
   3.964195806830421*^9, 3.964195809600834*^9}, {3.96419640828132*^9, 
   3.964196412308876*^9}, {3.964526764484538*^9, 3.9645268160325413`*^9}, {
   3.964526857363141*^9, 3.9645268888394117`*^9}, {3.9645269201133823`*^9, 
   3.964526969811302*^9}, {3.964527070384604*^9, 3.964527072858369*^9}, {
   3.964527308219751*^9, 3.96452733018935*^9}, {3.96452736267603*^9, 
   3.964527382364443*^9}, {3.964527413989414*^9, 3.964527482967057*^9}, {
   3.9645275191193027`*^9, 3.9645276612865343`*^9}, {3.9645283816307793`*^9, 
   3.964528403302992*^9}, {3.964529568961275*^9, 3.964529571563802*^9}, 
   3.96452968727593*^9, {3.964530992056203*^9, 3.964531098703165*^9}, {
   3.964531137960989*^9, 3.9645311639217243`*^9}, {3.964531194208571*^9, 
   3.9645312206365843`*^9}, {3.9645312538537703`*^9, 3.9645313948190107`*^9}, 
   3.964531449464057*^9, {3.964531502215022*^9, 3.9645318090237293`*^9}, {
   3.96453215833864*^9, 3.964532158840433*^9}, {3.964533932457856*^9, 
   3.964533956533098*^9}, {3.964533992254157*^9, 3.964534053270721*^9}, {
   3.964534102034162*^9, 3.9645341747283087`*^9}, {3.9645342321643248`*^9, 
   3.964534327482995*^9}, {3.9645343667989807`*^9, 3.964534574803246*^9}, {
   3.9645372892967997`*^9, 3.964537304790773*^9}, 3.9645373384430437`*^9, 
   3.964537579844749*^9, {3.964537961749914*^9, 3.964537966271937*^9}, {
   3.96459892868421*^9, 3.964599024335601*^9}, {3.9645991692033157`*^9, 
   3.9645991842834044`*^9}, {3.964601498020947*^9, 3.964601500878583*^9}, {
   3.9646015422451267`*^9, 3.96460155455595*^9}, {3.9646022771878023`*^9, 
   3.964602317341755*^9}, {3.964602387891488*^9, 3.9646023881543417`*^9}, {
   3.9646027789293213`*^9, 3.96460278827925*^9}, {3.9646032982553377`*^9, 
   3.964603299574909*^9}, {3.96460599991114*^9, 3.964606193213874*^9}, {
   3.964606384547565*^9, 3.9646064046130238`*^9}, {3.964606613915756*^9, 
   3.964606616181938*^9}, {3.964607512543605*^9, 3.964607544073801*^9}, {
   3.964607689085724*^9, 3.964607689594503*^9}, {3.964613210060978*^9, 
   3.964613299864924*^9}, {3.964789708490643*^9, 3.964789776906414*^9}, 
   3.96479557272192*^9, {3.964797713526285*^9, 3.964797714689197*^9}, {
   3.964798691831193*^9, 3.964798698304652*^9}, {3.964798732250071*^9, 
   3.9647987407058783`*^9}, {3.96479892620152*^9, 3.9647989497020206`*^9}, {
   3.9647990019498863`*^9, 3.964799003184526*^9}, {3.964799052831558*^9, 
   3.964799247939143*^9}, {3.964799340056952*^9, 3.9647994057761173`*^9}, {
   3.964799445277295*^9, 3.9647994474449883`*^9}, {3.964799486593915*^9, 
   3.964799557269739*^9}, {3.964799836165513*^9, 3.964799836765682*^9}, 
   3.964799989000551*^9, {3.9648006510733967`*^9, 3.9648006593476057`*^9}, {
   3.96480072796299*^9, 3.964800772448023*^9}, {3.964800831624731*^9, 
   3.9648008932691107`*^9}, {3.9648009586726923`*^9, 3.9648010206883*^9}, 
   3.96480181418721*^9, {3.964802144088277*^9, 3.964802145654366*^9}, {
   3.9648021785131397`*^9, 3.964802220386593*^9}, {3.964960878370038*^9, 
   3.964960904156398*^9}, 3.965049102509597*^9, 3.965049303063382*^9, {
   3.965080518512105*^9, 3.965080581394803*^9}, {3.965080626869837*^9, 
   3.965080663436356*^9}, {3.965080723947104*^9, 3.965080775351337*^9}, {
   3.965080839966896*^9, 3.965080895425824*^9}, {3.9650810505397243`*^9, 
   3.96508109070105*^9}, {3.965081131007236*^9, 3.965081216441361*^9}, {
   3.965081423622168*^9, 3.965081518783372*^9}, 3.965125519431655*^9, 
   3.9651267392391148`*^9, {3.96513892740012*^9, 3.965138932520925*^9}, {
   3.965139291326009*^9, 3.965139402489656*^9}, {3.965139433288003*^9, 
   3.96513945103442*^9}, {3.965140189282544*^9, 3.9651402111825447`*^9}, {
   3.965153642001996*^9, 3.965154122750914*^9}, {3.9651543074056587`*^9, 
   3.965154348216896*^9}, {3.9651543996136007`*^9, 3.965154556927814*^9}, {
   3.965154587142844*^9, 3.965154684292851*^9}, {3.965154833888763*^9, 
   3.9651548545121813`*^9}, {3.9651549544353113`*^9, 3.965154967508953*^9}, {
   3.965155018705141*^9, 3.965155024102172*^9}, {3.965167335619639*^9, 
   3.96516758317645*^9}, {3.965167633582203*^9, 3.965167662285767*^9}, {
   3.965167716568801*^9, 3.965167716656423*^9}, {3.965211487756379*^9, 
   3.9652114977217703`*^9}, {3.965211660645012*^9, 3.9652116630842953`*^9}, {
   3.965212237786943*^9, 3.965212241181736*^9}, {3.965212428940658*^9, 
   3.965212495605137*^9}, {3.965212994481708*^9, 3.9652130279401913`*^9}, 
   3.96521331056789*^9, {3.965213364271851*^9, 3.965213445337945*^9}, {
   3.965295421935371*^9, 3.9652954236173267`*^9}, {3.965295778519699*^9, 
   3.96529582749701*^9}, 3.96529711078465*^9, {3.965297262534678*^9, 
   3.9652973889551477`*^9}, {3.965298402822262*^9, 3.965298402937326*^9}, {
   3.965298672780294*^9, 3.965298731722859*^9}, {3.965298779143648*^9, 
   3.965298832521344*^9}, {3.9652988952763567`*^9, 3.965298952984312*^9}, {
   3.965299002285892*^9, 3.965299060822678*^9}, {3.965299114162909*^9, 
   3.9652991738370113`*^9}, {3.965299276978588*^9, 3.965299331993906*^9}, {
   3.965299538011573*^9, 3.965299541596895*^9}, {3.965299576919695*^9, 
   3.965299599491715*^9}, {3.96529963672856*^9, 3.9652998506191463`*^9}, {
   3.965299915666801*^9, 3.965299983825509*^9}, {3.965300162571209*^9, 
   3.965300245868676*^9}, {3.965300372606534*^9, 3.965300380188802*^9}, {
   3.9653049605699577`*^9, 3.965304961807749*^9}, {3.965304993888637*^9, 
   3.965304994723583*^9}, {3.9653050583800993`*^9, 3.96530506480882*^9}, {
   3.9653051591598253`*^9, 3.965305280255608*^9}, {3.9653053682193832`*^9, 
   3.965305380379238*^9}, {3.965305647979094*^9, 3.96530569621916*^9}, {
   3.965305730630385*^9, 3.9653057456095533`*^9}, {3.9653076659221077`*^9, 
   3.9653079674462767`*^9}, {3.965307998067513*^9, 3.9653083990443153`*^9}, {
   3.965308429183956*^9, 3.9653084830404167`*^9}, {3.965308566337675*^9, 
   3.965308582706605*^9}, {3.965308647072338*^9, 3.965308832826992*^9}, {
   3.9653088643240757`*^9, 3.965308865886571*^9}, 3.9653089078760843`*^9, {
   3.965309091003434*^9, 3.965309139822175*^9}, {3.965309491904811*^9, 
   3.965309494775792*^9}, {3.965311218226467*^9, 3.965311224898939*^9}, {
   3.965313852578732*^9, 3.965314035506114*^9}, {3.9653141241639633`*^9, 
   3.965314145188981*^9}, {3.9653141808193083`*^9, 3.965314245483876*^9}, {
   3.965314284527749*^9, 3.965314495288357*^9}, {3.9653145417669992`*^9, 
   3.9653145982339773`*^9}, {3.965314644332502*^9, 3.965314671496833*^9}, {
   3.965314701641509*^9, 3.965314710942597*^9}, {3.965315187879099*^9, 
   3.9653151993815928`*^9}, 3.965315240266781*^9, {3.965315332080332*^9, 
   3.965315339585703*^9}, {3.9653155400816298`*^9, 3.9653155985803757`*^9}, {
   3.9653157121597958`*^9, 3.9653157162176867`*^9}, {3.965315877344201*^9, 
   3.9653159314565973`*^9}, {3.96531646758327*^9, 3.96531647494184*^9}, {
   3.96532044842022*^9, 3.9653204509080267`*^9}, {3.9653205755097857`*^9, 
   3.965320584464423*^9}, {3.965320835776472*^9, 3.965320862507668*^9}, {
   3.9653212073205023`*^9, 3.9653212405050898`*^9}, {3.965321395134356*^9, 
   3.9653214016343517`*^9}, {3.965419748675234*^9, 3.965420152714034*^9}, {
   3.9654205135969973`*^9, 3.965420831723757*^9}, {3.9654210365516148`*^9, 
   3.965421067837611*^9}, 3.965421117481285*^9, {3.965421167774974*^9, 
   3.965421169629754*^9}, {3.965421410888398*^9, 3.965421429751346*^9}, {
   3.965421519460925*^9, 3.9654215684731483`*^9}, {3.9654216986696444`*^9, 
   3.965421746586597*^9}, {3.9654220097857027`*^9, 3.965422026774023*^9}, {
   3.965422079511332*^9, 3.965422186444153*^9}, {3.965422226641053*^9, 
   3.9654225401095467`*^9}, {3.965422577392365*^9, 3.965422615913525*^9}, {
   3.9654226649138813`*^9, 3.965422677793256*^9}, {3.9654227101323566`*^9, 
   3.96542292334501*^9}, {3.965423038823381*^9, 3.965423048591379*^9}, {
   3.96542312099087*^9, 3.9654233747170267`*^9}, {3.96542340823398*^9, 
   3.965423424293419*^9}, {3.965423491593917*^9, 3.965423694470768*^9}, {
   3.965423731732339*^9, 3.965423913293556*^9}, {3.965424071228986*^9, 
   3.965424072760229*^9}, {3.9654241139297447`*^9, 3.965424417161594*^9}, {
   3.965424725534639*^9, 3.965424725935645*^9}, {3.965424788477857*^9, 
   3.965424810003952*^9}, {3.965424935468639*^9, 3.965424987452042*^9}, {
   3.965425017967045*^9, 3.9654250224614153`*^9}, {3.965425057411395*^9, 
   3.965425762533999*^9}, {3.965425929657394*^9, 3.9654260506996*^9}, {
   3.965426300821919*^9, 3.9654263095100946`*^9}, {3.965426937777235*^9, 
   3.965426977746483*^9}, {3.96542701434052*^9, 3.965427027853554*^9}, {
   3.9654270645959272`*^9, 3.9654271629551563`*^9}, {3.965427454403619*^9, 
   3.965427485477639*^9}, 3.965427668464057*^9, {3.9654277135643883`*^9, 
   3.9654278431131697`*^9}, {3.96542794658331*^9, 3.965428041248205*^9}, {
   3.9654283044241333`*^9, 3.965428304532737*^9}, {3.965428657842132*^9, 
   3.965428683505108*^9}, {3.965431836574409*^9, 3.9654318410564013`*^9}, {
   3.965432163915374*^9, 3.965432195971136*^9}, {3.9654331951286507`*^9, 
   3.96543321208755*^9}, {3.9654844523667707`*^9, 3.965484544643052*^9}, {
   3.965485737733527*^9, 3.965485786705924*^9}, {3.965485869219344*^9, 
   3.965485913060028*^9}, {3.965485984450461*^9, 3.9654861319859743`*^9}, {
   3.965486181984434*^9, 3.965486195471243*^9}, 3.965486238996729*^9, {
   3.965486278797187*^9, 3.965486279792688*^9}, {3.9654863212450438`*^9, 
   3.965486324788725*^9}, {3.965486403072172*^9, 3.96548642151079*^9}, {
   3.965486458621007*^9, 3.965486480498783*^9}, {3.965486511546953*^9, 
   3.965486523305376*^9}, 3.9654865579907084`*^9, {3.965487496855316*^9, 
   3.965487504880423*^9}, {3.965487876383938*^9, 3.96548787766014*^9}, {
   3.965487997940181*^9, 3.965488010508527*^9}, {3.965488264455567*^9, 
   3.965488271515242*^9}, {3.965490906728827*^9, 3.9654909079944677`*^9}, {
   3.965491111507895*^9, 3.965491136384223*^9}, {3.9654912337753067`*^9, 
   3.965491243710104*^9}, {3.965491477270618*^9, 3.9654914786989517`*^9}, {
   3.96549159713621*^9, 3.965491598794375*^9}, {3.965491681782312*^9, 
   3.9654916928200073`*^9}, {3.965492265765514*^9, 3.965492316350889*^9}, {
   3.965492842785932*^9, 3.965492859849084*^9}, {3.965492896376521*^9, 
   3.965492900363578*^9}, {3.9677803436083*^9, 3.967780360512272*^9}, {
   3.968470932328795*^9, 3.968470934067975*^9}, {3.968845164979817*^9, 
   3.9688451662507477`*^9}, 3.9688452203201523`*^9, {3.969002420387123*^9, 
   3.9690024206732187`*^9}, {3.9690045251456127`*^9, 
   3.9690045559419403`*^9}, {3.969004889902513*^9, 3.969004891907432*^9}, 
   3.969008304382125*^9, {3.969009123598171*^9, 3.969009136481483*^9}, {
   3.969009188578738*^9, 3.969009196104591*^9}, {3.969013173955665*^9, 
   3.969013179259489*^9}, {3.969013213418022*^9, 3.969013229492034*^9}, {
   3.969013320743037*^9, 3.96901344610631*^9}, {3.970824525653181*^9, 
   3.970824533867372*^9}, {3.970824608131404*^9, 3.9708246088719063`*^9}, {
   3.9708248174498577`*^9, 3.9708248175566483`*^9}, {3.9708249318679123`*^9, 
   3.970824931979485*^9}, {3.970825023495089*^9, 3.9708250236092567`*^9}, {
   3.970825376016471*^9, 3.9708253762717047`*^9}, {3.970826393022499*^9, 
   3.9708264198940353`*^9}, {3.9711829348296633`*^9, 3.971182938123757*^9}, {
   3.9711949426468897`*^9, 3.971194943707848*^9}, {3.971196083081875*^9, 
   3.971196162501395*^9}, {3.971240625188694*^9, 3.971240793450964*^9}, {
   3.9712504487436028`*^9, 3.9712509057267933`*^9}, {3.971516468322032*^9, 
   3.9715164720304317`*^9}, {3.972373925705793*^9, 3.972374125408968*^9}, {
   3.9723741556922913`*^9, 3.972374396860984*^9}, {3.972374770238584*^9, 
   3.972374797749205*^9}, {3.972387172069368*^9, 3.972387225709638*^9}, {
   3.97238740081321*^9, 3.972387538195736*^9}, {3.972389642564591*^9, 
   3.972389775031344*^9}, {3.972391394386218*^9, 3.972391461563748*^9}, {
   3.972392527409108*^9, 3.97239255225247*^9}, {3.97239276266774*^9, 
   3.9723927839535837`*^9}, {3.972651755993916*^9, 3.972651780290147*^9}, {
   3.972651921883121*^9, 3.97265192612311*^9}, 3.977816324939271*^9, 
   3.9778183888106728`*^9, 3.977823312285323*^9, {3.977825835499037*^9, 
   3.9778258699165277`*^9}, {3.9778260430105743`*^9, 3.97782604660675*^9}, 
   3.977826555734126*^9, {3.977830886012398*^9, 3.977831283529661*^9}, {
   3.977831324976787*^9, 3.977831369401846*^9}, {3.9778314249054956`*^9, 
   3.977831600225127*^9}, {3.9778905491225653`*^9, 3.977890679111691*^9}, {
   3.977890727083517*^9, 3.977890819599798*^9}, {3.9778912033437157`*^9, 
   3.977891247675013*^9}, {3.977891282274604*^9, 3.977891318869602*^9}, {
   3.977892241375957*^9, 3.977892338651952*^9}, {3.977893127565563*^9, 
   3.9778931512504663`*^9}, {3.977894133556033*^9, 3.977894256137718*^9}, {
   3.9778942945608997`*^9, 3.977894507955914*^9}, {3.977894545823957*^9, 
   3.9778948312530413`*^9}, 3.977895447981153*^9, {3.9778957169637127`*^9, 
   3.977895717019329*^9}, {3.977895749275475*^9, 3.9778957674331284`*^9}, {
   3.977895838372601*^9, 3.977895888215*^9}, {3.977897785299239*^9, 
   3.977897813220289*^9}, {3.977897871930067*^9, 3.9778979059034777`*^9}, {
   3.977910491781006*^9, 3.9779109555949297`*^9}, {3.9779109881526213`*^9, 
   3.9779110160128527`*^9}, {3.9779111711298656`*^9, 3.977911175091094*^9}, {
   3.977911258747099*^9, 3.9779112702301493`*^9}, {3.977911335028599*^9, 
   3.977911599540062*^9}, {3.9779116659406137`*^9, 3.97791172177335*^9}, 
   3.9779117657179213`*^9, {3.977911835740143*^9, 3.977911901634828*^9}, {
   3.977912718642879*^9, 3.977912722959084*^9}, {3.9779128588617897`*^9, 
   3.977913279271614*^9}, {3.977913312503591*^9, 3.977913443338647*^9}, {
   3.97791347334835*^9, 3.9779135945225286`*^9}, {3.9779136269956093`*^9, 
   3.9779137006238527`*^9}, {3.977913736728467*^9, 3.977913754327115*^9}, {
   3.97791380598208*^9, 3.9779139994142227`*^9}, {3.977981424922858*^9, 
   3.977981558659771*^9}, {3.9779817966861353`*^9, 3.977981936357354*^9}, {
   3.977982558226264*^9, 3.977982560650626*^9}, {3.977982595798705*^9, 
   3.977982598835915*^9}, {3.9779826539078703`*^9, 3.9779828129767647`*^9}, 
   3.977982845215118*^9, {3.977982939842067*^9, 3.977982953999651*^9}, 
   3.977982985159235*^9, {3.977983026707432*^9, 3.977983098337179*^9}, {
   3.9779837134447517`*^9, 3.977983764559761*^9}, 3.977983831609305*^9, {
   3.977983880681838*^9, 3.977983956109864*^9}, {3.97798426172504*^9, 
   3.977984323930317*^9}, {3.9779845616415462`*^9, 3.977984582398613*^9}, {
   3.977984737980028*^9, 3.977984766822381*^9}, {3.9779848179341373`*^9, 
   3.977984876664407*^9}, {3.977984953574841*^9, 3.977984957162451*^9}, {
   3.977985012431097*^9, 3.977985419616078*^9}, {3.977985522807955*^9, 
   3.977985609073606*^9}, {3.977989749207019*^9, 3.97798976196063*^9}, {
   3.97799054480359*^9, 3.977990565062207*^9}, {3.9779954426208973`*^9, 
   3.977995504208918*^9}, 3.977995547591498*^9, {3.977998380470613*^9, 
   3.977998428797799*^9}, {3.9779984726751966`*^9, 3.977998566976914*^9}, {
   3.9779986446637697`*^9, 3.9779987727204103`*^9}, {3.977999417984702*^9, 
   3.977999501439581*^9}, {3.9780732545081387`*^9, 3.978073506229095*^9}, {
   3.978073573488853*^9, 3.978073604891403*^9}, {3.978073637362904*^9, 
   3.97807370754463*^9}, {3.978073761853881*^9, 3.9780737871213617`*^9}, {
   3.978073903038677*^9, 3.9780739996189003`*^9}, {3.9780740386341457`*^9, 
   3.978074043961975*^9}, {3.978074093585722*^9, 3.978074322351041*^9}, {
   3.9780743581442432`*^9, 3.978074386481311*^9}, {3.978074450174121*^9, 
   3.97807454935964*^9}, {3.978074628890916*^9, 3.978074667859227*^9}, 
   3.978074739266971*^9, {3.978074777252179*^9, 3.978074908817486*^9}, {
   3.97807494041432*^9, 3.978075103483829*^9}, {3.978075186278802*^9, 
   3.978075250264835*^9}, {3.978075284356248*^9, 3.978075319695603*^9}, {
   3.9784091338745613`*^9, 3.9784091385494223`*^9}, {3.978409897356744*^9, 
   3.9784099102458897`*^9}, {3.978410029340425*^9, 3.978410058606291*^9}, {
   3.9784100976717463`*^9, 3.978410106771533*^9}, {3.9784101987719917`*^9, 
   3.978410199110363*^9}, {3.978410313254139*^9, 3.978410423508233*^9}, 
   3.9784111539855957`*^9, {3.978411371889924*^9, 3.9784116223146477`*^9}, {
   3.9817048734312773`*^9, 3.9817049044127493`*^9}, {3.981704966864438*^9, 
   3.981705024931271*^9}, 3.982394853709934*^9, {3.9823967545518417`*^9, 
   3.982396755358289*^9}, {3.982396788331996*^9, 3.982396838212606*^9}, {
   3.982396932239191*^9, 3.98239693308667*^9}, {3.982396994565495*^9, 
   3.982397079379285*^9}, {3.982397151658059*^9, 3.982397248686018*^9}, 
   3.982754185080319*^9, {3.982838979122109*^9, 3.982839000953143*^9}, {
   3.9828480273529*^9, 3.9828480317969913`*^9}, {3.9828481132407827`*^9, 
   3.982848134184841*^9}, {3.982848234831724*^9, 3.9828484471636753`*^9}, {
   3.982849071129874*^9, 3.982849217339694*^9}, {3.982849422713872*^9, 
   3.982849445086185*^9}, {3.9828498358252983`*^9, 3.982849838940454*^9}, {
   3.9828500478247423`*^9, 3.982850059947472*^9}, {3.983015812763012*^9, 
   3.983015830917343*^9}, {3.983015939100122*^9, 3.9830160559086447`*^9}, {
   3.984037768007185*^9, 3.9840377747151012`*^9}, {3.984038153012121*^9, 
   3.98403817664915*^9}, {3.984039798524938*^9, 3.984040124075425*^9}, 
   3.984053146920994*^9, {3.984133840183058*^9, 3.984133849954475*^9}, {
   3.984136011547515*^9, 3.984136029099968*^9}, {3.9841368845393763`*^9, 
   3.9841368849254847`*^9}, 3.9841377999618053`*^9, 3.984138149250577*^9, {
   3.9841402420353947`*^9, 3.984140255418872*^9}, {3.984140426420494*^9, 
   3.984140427956254*^9}, {3.984308588966371*^9, 3.9843085970129642`*^9}, {
   3.984309262341658*^9, 3.9843092652157173`*^9}, 3.984310279032571*^9, {
   3.984310613380104*^9, 3.984310618993353*^9}, {3.9852011234749937`*^9, 
   3.985201124342099*^9}, 3.985201559949129*^9, {3.985201964188635*^9, 
   3.985201970843047*^9}, {3.9852020037686663`*^9, 3.9852020844150476`*^9}, {
   3.98520221714778*^9, 3.985202217479113*^9}, {3.985202268912456*^9, 
   3.9852023110800667`*^9}, {3.985867533546257*^9, 3.9858675391928368`*^9}, {
   3.985876788894413*^9, 3.985876793466115*^9}, 3.985879700214542*^9, 
   3.986495030296988*^9, 3.986496329787959*^9, {3.986496493938446*^9, 
   3.986496494613546*^9}, {3.9864965947876797`*^9, 3.986496595713091*^9}, 
   3.98650012689668*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"31793637-1969-4ca4-916e-e326b929362e"]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Summary Table", "Section",
 CellChangeTimes->{{3.9864947907825613`*^9, 3.986494804594644*^9}, {
  3.9864951484890547`*^9, 
  3.98649514869092*^9}},ExpressionUUID->"b37b6e96-c775-4ce0-950c-\
0d1924eba0ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplaySummaryTable", "[", "]"}]], "Input",
 CellChangeTimes->{{3.986494814273682*^9, 3.986494819584661*^9}, {
  3.986495037340563*^9, 3.986495043166397*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"bde0e6ae-8d1a-4f47-9801-dc30e0f3ed94"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      RowBox[{"\<\"Summary Table for Dataset: \"\>", " ", "data1"}],
      StripOnInput->False,
      FontSize->14,
      FontWeight->Bold], "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]"},
    {
     StyleBox["\<\"Initial configuration\"\>",
      StripOnInput->False,
      FontSize->12,
      FontWeight->Bold], "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]"},
    {"\<\"q = m2/m1\"\>", "\<\"\[Kappa]1 [\.ba]\"\>", "\<\"\[Kappa]2 [\.ba]\"\
\>", "\<\"\[Gamma] [\.ba]\"\>", "\<\"PNa [%]\"\>", "\<\"PNp [%]\"\>"},
    {"0.66`", "107.80000000000001`", "84.7`", "25.3`", "0.71`", "0.8`"},
    {
     StyleBox["\<\"Spin strength\"\>",
      StripOnInput->False,
      FontSize->12,
      FontWeight->Bold], "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]"},
    {"\<\"\[Chi]1\"\>", "\<\"\[Chi]2\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(1\\)]\\)/(L \
\\!\\(\\*SuperscriptBox[\\(\[Epsilon]\\), \\(1/2\\)]\\))\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(2\\)]\\)/(L \
\\!\\(\\*SuperscriptBox[\\(\[Epsilon]\\), \\(1/2\\)]\\))\"\>", "\<\"l\
\[CenterDot]seff\"\>", "\[SpanFromLeft]"},
    {"0.34`", "0.48`", "0.43`", "0.27`", 
     RowBox[{"-", "0.095`"}], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"QKP Parameters\"\>",
      StripOnInput->False,
      FontSize->12,
      FontWeight->Bold], "\[SpanFromLeft]", "\[SpanFromLeft]", 
     "\[SpanFromLeft]", "\[SpanFromLeft]", "\[SpanFromLeft]"},
    {"\<\"h\"\>", "\<\"n\"\>", "\<\"er\"\>", "\<\"Torb\"\>", "\<\"Tprec(Torb)\
\"\>", ""},
    {
     RowBox[{"-", "0.3110543918014078`"}], "0.48613845822583923`", 
     "0.3813224382773689`", "74.96315949706653`", "513.194891579279`", ""}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
   GridBoxBackground->{
    "Columns" -> {{None}}, 
     "RowsIndexed" -> {
      1 -> RGBColor[0.87, 0.94, 1], 2 -> RGBColor[1, 1, 0.85], 5 -> 
       RGBColor[1, 1, 0.85], 8 -> RGBColor[1, 1, 0.85]}},
   GridBoxDividers->{
    "ColumnsIndexed" -> {2 -> Thickness[Large]}, 
     "RowsIndexed" -> {
      1 -> Thickness[Large], 5 -> Thickness[Large], 9 -> Thickness[Large]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{
    "Columns" -> {12, 12, 12, 12, 14, 14}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
  "Grid"]], "Print",
 CellChangeTimes->{
  3.986495080076885*^9, 3.9864961099069633`*^9, 3.986496376336603*^9, 
   3.986496503322571*^9, {3.9864966060011597`*^9, 3.986496618481278*^9}, {
   3.986499849330823*^9, 3.986499851418366*^9}, {3.986500310390039*^9, 
   3.986500332222897*^9}, {3.986500435640944*^9, 3.986500443731003*^9}, 
   3.986501729470265*^9, 3.986502542488852*^9, 3.9865027049115067`*^9, 
   3.986502918426588*^9, 3.986503086786336*^9, 3.986503233080442*^9, {
   3.9865033674474163`*^9, 3.9865033813655252`*^9}, 3.986503509940729*^9, 
   3.986503644188683*^9, 3.9865038086976023`*^9, 3.986503946475336*^9, 
   3.986504086212249*^9, 3.9865042619223957`*^9, 3.986504605199986*^9, {
   3.986505145991102*^9, 3.986505195070225*^9}},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"d92fb174-b21f-4122-b18c-eba4a8a48d31"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Numerical Solution", "Section",
 CellChangeTimes->{{3.9547550260664463`*^9, 3.9547550288729687`*^9}, {
  3.96218882335918*^9, 3.9621888259511633`*^9}, {3.96219002170722*^9, 
  3.962190030037393*^9}, {3.986495045392367*^9, 3.986495045578014*^9}, {
  3.986495151140686*^9, 
  3.9864951514578648`*^9}},ExpressionUUID->"a21eed87-97d1-40a5-999f-\
10d499c4bbcf"],

Cell[CellGroupData[{

Cell["1. Code", "Subsection",
 CellChangeTimes->{{3.954755038614643*^9, 3.954755041363649*^9}, {
  3.9621888281952868`*^9, 
  3.9621888285704117`*^9}},ExpressionUUID->"867f074f-e554-476f-a906-\
61ff4089b504"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "H"}]}], " ", 
    "=", " ", 
    RowBox[{"HN", " ", "+", " ", "H1PN", " ", "+", " ", 
     RowBox[{
      RowBox[{"HSO", "**", "**", "**"}], "*", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ComputeNum1", "[", 
     RowBox[{
     "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", ",",
       "\[Epsilon]_", ",", "ORB_", ",", "end_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "o", ",", "G", ",", "\[Mu]", ",", "initialConditions", ",", "eqn1", 
        ",", "eqn2", ",", "eqn3", ",", "eqn4", ",", "eqn5", ",", "sol1", ",", 
        "equations", ",", "SS10", ",", "SS20", ",", "opts", ",", "t", ",", 
        "EulMat"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<Yes\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "1"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<No\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "0"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"G", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Mu]", "=", 
        RowBox[{"m1", " ", 
         RowBox[{"m2", "/", 
          RowBox[{"(", 
           RowBox[{"m1", "+", "m2"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"SS10", "=", 
        RowBox[{"S10", " ", 
         SqrtBox["\[Epsilon]"]}]}], ";", 
       RowBox[{"SS20", "=", 
        RowBox[{"S20", " ", 
         SqrtBox["\[Epsilon]"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"EulMat", "=", 
        RowBox[{"computeEulerMatrix", "[", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"R0", ",", "P0"}], "]"}], "+", "SS10", "+", "SS20"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"initialConditions", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "R0"}]}], ",", 
            RowBox[{
             RowBox[{"P", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "P0"}]}], ",", 
            RowBox[{
             RowBox[{"S1", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "SS10"}]}], ",", 
            RowBox[{
             RowBox[{"S2", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "SS20"}]}], ",", 
            RowBox[{
             RowBox[{"L", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", 
              RowBox[{"Cross", "[", 
               RowBox[{"R0", ",", "P0"}], "]"}]}]}]}], "}"}]}], ";"}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"initialConditions", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "[", "0", "]"}], "==", "R0"}], ",", 
          RowBox[{
           RowBox[{"P", "[", "0", "]"}], "==", "P0"}], ",", 
          RowBox[{
           RowBox[{"S1", "[", "0", "]"}], "==", "SS10"}], ",", 
          RowBox[{
           RowBox[{"S2", "[", "0", "]"}], "==", "SS20"}], ",", 
          RowBox[{
           RowBox[{"L", "[", "0", "]"}], "==", 
           RowBox[{"Cross", "[", 
            RowBox[{"R0", ",", "P0"}], "]"}]}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqn1", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"R", "'"}], "[", "t", "]"}], "==", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], "/", "m1"}], "+", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], "/", "m2"}]}], ")"}]}], "-", " ", 
          
          RowBox[{"o", " ", "\[Epsilon]", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m1", "^", "3"}]}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m2", "^", "3"}]}], ")"}]}]}], "+", " ", 
             RowBox[{"G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}]}]}], "+", 
             RowBox[{"7", " ", "G", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}]}]}], "+", 
             RowBox[{"3", " ", "G", " ", "m1", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"3", " ", "G", " ", "m2", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m1", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}]}], ")"}]}], 
          "-", 
          FractionBox[
           RowBox[{"G", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m1"}], "+", 
                 RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S1", "[", "t", "]"}]}]}], "+", 
              RowBox[{"m1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "m1"}], "+", 
                 RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S2", "[", "t", "]"}]}]}]}], ")"}]}], 
           RowBox[{"2", " ", "m1", " ", "m2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}]}]}], ";", 
       RowBox[{"eqn2", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "'"}], "[", "t", "]"}], "==", "  ", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"G", " ", "m1", " ", "m2", " ", 
             RowBox[{"R", "[", "t", "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]]}], "+", " ", 
          RowBox[{
           FractionBox["o", 
            RowBox[{"2", " ", "m1", " ", "m2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], "G", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m1", " ", "m2", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "-", 
             RowBox[{"3", " ", "m1", " ", "m2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"2", " ", "G", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}]], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["m1", "2"]}], "+", 
                RowBox[{"7", " ", "m1", " ", "m2"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m2", "2"]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["m1", "3"], " ", 
             SuperscriptBox["m2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "G", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "m1"}], "+", 
                   RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], "\[Cross]", 
                  RowBox[{"S1", "[", "t", "]"}]}]}], "+", 
                RowBox[{"m1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "m1"}], "+", 
                   RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], "\[Cross]", 
                  RowBox[{"S2", "[", "t", "]"}]}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m1"}], "+", 
                RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S1", "[", "t", "]"}]}]}], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m1"}], "+", 
                RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S2", "[", "t", "]"}]}]}], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}]}]}]}], ";", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"eqn3", " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"S1", "'"}], "[", "t", "]"}], "==", " ", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"G", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m1"}], "+", 
              RowBox[{"3", " ", "m2"}]}], ")"}], " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"S1", "[", "t", "]"}]}], " ", 
               RowBox[{"P", "[", "t", "]"}]}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"P", "[", "t", "]"}], ".", 
                RowBox[{"S1", "[", "t", "]"}]}], " ", 
               RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], 
           RowBox[{"2", " ", "m1", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}]}]}], ";", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"eqn4", " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"S2", "'"}], "[", "t", "]"}], "==", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"G", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m2"}], "+", 
              RowBox[{"3", " ", "m1"}]}], ")"}], " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"S2", "[", "t", "]"}]}], " ", 
               RowBox[{"P", "[", "t", "]"}]}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"P", "[", "t", "]"}], ".", 
                RowBox[{"S2", "[", "t", "]"}]}], " ", 
               RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], 
           RowBox[{"2", " ", "m2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eqn5", "=", 
        RowBox[{
         RowBox[{"L", "[", "t", "]"}], "==", 
         RowBox[{"Cross", "[", 
          RowBox[{
           RowBox[{"R", "[", "t", "]"}], ",", 
           RowBox[{"P", "[", "t", "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"equations", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "eqn1", ",", "eqn2", ",", "eqn3", ",", "eqn4", ",", "eqn5"}], "}"}],
          "~", "Join", "~", "initialConditions"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sol1", "=", 
        RowBox[{"NDSolve", "[", 
         RowBox[{"equations", ",", 
          RowBox[{"{", 
           RowBox[{"R", ",", "P", ",", "S1", ",", "S2", ",", "L"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "end"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"WorkingPrecision", "->", "workingprecision"}], ","}], 
           "*)"}], 
          RowBox[{"AccuracyGoal", "->", "accuracyGoal"}], ",", 
          RowBox[{"PrecisionGoal", "->", "precisionGoal"}], ",", 
          RowBox[{"MaxSteps", "->", "maxSteps"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "sol1"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"H", " ", "=", " ", 
     RowBox[{
     "HN", " ", "+", " ", "H1PN", " ", "+", " ", "HSO", " ", "+", " ", 
      "H2PN"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ComputeNum2", "[", 
     RowBox[{
     "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", ",",
       "\[Epsilon]_", ",", "ORB_", ",", "end_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "o", ",", " ", "G", ",", "\[Mu]", ",", "initialConditions", ",", 
        "eqn1", ",", "eqn2", ",", "eqn3", ",", "eqn4", ",", "eqn5", ",", 
        "sol1", ",", "equations", ",", "SS10", ",", "SS20", ",", "opts", ",", 
        "t", ",", "EulMat"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<Yes\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "1"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<No\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "0"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"G", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Mu]", "=", 
        RowBox[{"m1", " ", 
         RowBox[{"m2", "/", 
          RowBox[{"(", 
           RowBox[{"m1", "+", "m2"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"SS10", "=", 
        RowBox[{"S10", " ", 
         SqrtBox["\[Epsilon]"]}]}], ";", 
       RowBox[{"SS20", "=", 
        RowBox[{"S20", " ", 
         SqrtBox["\[Epsilon]"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"EulMat", "=", 
        RowBox[{"computeEulerMatrix", "[", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"R0", ",", "P0"}], "]"}], "+", "SS10", "+", "SS20"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"initialConditions", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "R0"}]}], ",", 
            RowBox[{
             RowBox[{"P", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "P0"}]}], ",", 
            RowBox[{
             RowBox[{"S1", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "SS10"}]}], ",", 
            RowBox[{
             RowBox[{"S2", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "SS20"}]}], ",", 
            RowBox[{
             RowBox[{"L", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", 
              RowBox[{"Cross", "[", 
               RowBox[{"R0", ",", "P0"}], "]"}]}]}]}], "}"}]}], ";"}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"initialConditions", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"R0", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"P", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"P0", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"S1", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"SS10", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"S2", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"SS20", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"L", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{
             RowBox[{"Cross", "[", 
              RowBox[{"R0", ",", "P0"}], "]"}], ",", "20"}], "]"}]}]}], 
         "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqn1", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"R", "'"}], "[", "t", "]"}], "==", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], "/", "m1"}], "+", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], "/", "m2"}]}], ")"}]}], "-", " ", 
          
          RowBox[{"o", " ", "\[Epsilon]", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m1", "^", "3"}]}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m2", "^", "3"}]}], ")"}]}]}], "+", " ", 
             RowBox[{"G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}]}]}], "+", 
             RowBox[{"7", " ", "G", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}]}]}], "+", 
             RowBox[{"3", " ", "G", " ", "m1", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"3", " ", "G", " ", "m2", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m1", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}]}], ")"}]}], 
          "-", 
          FractionBox[
           RowBox[{"G", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m1"}], "+", 
                 RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S1", "[", "t", "]"}]}]}], "+", 
              RowBox[{"m1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "m1"}], "+", 
                 RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S2", "[", "t", "]"}]}]}]}], ")"}]}], 
           RowBox[{"2", " ", "m1", " ", "m2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", " ", 
          RowBox[{"o", " ", 
           RowBox[{"\[Epsilon]", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"P", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"P", "[", "t", "]"}]}], ")"}], "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"8", " ", 
                 RowBox[{"m1", "^", "5"}]}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", " ", 
                RowBox[{"P", "[", "t", "]"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                   RowBox[{"P", "[", "t", "]"}]}], ")"}], "^", "2"}]}], ")"}],
               "/", 
              RowBox[{"(", 
               RowBox[{"8", " ", 
                RowBox[{"m2", "^", "5"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "3"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"5", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"G", "^", "2"}], ")"}], " ", "m1", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "2"}]}]}], "+", 
             
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"G", "^", "2"}], ")"}], " ", "m2", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "2"}]}]}], "-", 
             
             RowBox[{"G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                RowBox[{"P", "[", "t", "]"}]}], ")"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
             RowBox[{"G", " ", 
              RowBox[{"P", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"23", " ", 
              RowBox[{"G", "^", "2"}], " ", "m1", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"G", "^", "2"}], " ", 
              RowBox[{"m1", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                   RowBox[{"R", "[", "t", "]"}]}], ")"}]}], ")"}]}]}], "+", 
             RowBox[{"23", " ", 
              RowBox[{"G", "^", "2"}], " ", "m2", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"G", "^", "2"}], " ", 
              RowBox[{"m2", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                   RowBox[{"R", "[", "t", "]"}]}], ")"}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", "G", " ", "m1", " ", 
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m2", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", "G", " ", "m2", " ", 
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m1", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
             RowBox[{"13", " ", "G", " ", 
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m2", " ", "m1", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}]}], 
            ")"}]}]}]}]}], ";", "\n", "\[IndentingNewLine]", 
       RowBox[{"eqn2", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "'"}], "[", "t", "]"}], "==", "  ", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"G", " ", "m1", " ", "m2", " ", 
             RowBox[{"R", "[", "t", "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]]}], "+", " ", 
          RowBox[{"o", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{"P", "[", "t", "]"}]}], "-", 
                RowBox[{"3", " ", "m1", " ", "m2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"P", "[", "t", "]"}], ".", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
                 RowBox[{"R", "[", "t", "]"}]}], "+", 
                RowBox[{"2", " ", "G", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", "m2"}], ")"}], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], ".", 
                   RowBox[{"R", "[", "t", "]"}]}]], " ", 
                 RowBox[{"R", "[", "t", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                   RowBox[{"7", " ", "m1", " ", "m2"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m2", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], ".", 
                  RowBox[{"P", "[", "t", "]"}]}], " ", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "m1", " ", "m2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], 
               RowBox[{"5", "/", "2"}]]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["m1", "3"], " ", 
             SuperscriptBox["m2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "G", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "m1"}], "+", 
                   RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], "\[Cross]", 
                  RowBox[{"S1", "[", "t", "]"}]}]}], "+", 
                RowBox[{"m1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "m1"}], "+", 
                   RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], "\[Cross]", 
                  RowBox[{"S2", "[", "t", "]"}]}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m1"}], "+", 
                RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S1", "[", "t", "]"}]}]}], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m1"}], "+", 
                RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S2", "[", "t", "]"}]}]}], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], "-", " ", 
          RowBox[{
           FractionBox["o", 
            RowBox[{"8", " ", 
             SuperscriptBox["m1", "3"], " ", 
             SuperscriptBox["m2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "G", " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "3"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "+", 
             RowBox[{"24", " ", "G", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "4"], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "-", 
             RowBox[{"48", " ", "G", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}]], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["m1", "6"], " ", 
              SuperscriptBox["m2", "4"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m2", "5"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m2", "6"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "-", 
             RowBox[{"8", " ", "G", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "m1", " ", "m2"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"m1", "+", "m2"}], ")"}], "2"]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["m1", "4"]}], "+", 
                RowBox[{"13", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["m2", "4"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}]}]}]}], ";", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"eqn3", " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"S1", "'"}], "[", "t", "]"}], "==", " ", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"G", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m1"}], "+", 
              RowBox[{"3", " ", "m2"}]}], ")"}], " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"S1", "[", "t", "]"}]}], " ", 
               RowBox[{"P", "[", "t", "]"}]}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"P", "[", "t", "]"}], ".", 
                RowBox[{"S1", "[", "t", "]"}]}], " ", 
               RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], 
           RowBox[{"2", " ", "m1", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}]}]}], ";", "\n", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqn4", " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"S2", "'"}], "[", "t", "]"}], "==", " ", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"G", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m2"}], "+", 
              RowBox[{"3", " ", "m1"}]}], ")"}], " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"S2", "[", "t", "]"}]}], " ", 
               RowBox[{"P", "[", "t", "]"}]}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"P", "[", "t", "]"}], ".", 
                RowBox[{"S2", "[", "t", "]"}]}], " ", 
               RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], 
           RowBox[{"2", " ", "m2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"eqn5", "=", 
        RowBox[{
         RowBox[{"L", "[", "t", "]"}], "==", 
         RowBox[{"Cross", "[", 
          RowBox[{
           RowBox[{"R", "[", "t", "]"}], ",", 
           RowBox[{"P", "[", "t", "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"equations", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "eqn1", ",", "eqn2", ",", "eqn3", ",", "eqn4", ",", "eqn5"}], "}"}],
          "~", "Join", "~", "initialConditions"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sol1", "=", 
        RowBox[{"NDSolve", "[", 
         RowBox[{"equations", ",", 
          RowBox[{"{", 
           RowBox[{"R", ",", "P", ",", "S1", ",", "S2", ",", "L"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "end"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"WorkingPrecision", "->", "workingprecision"}], ","}], 
           "*)"}], " ", 
          RowBox[{"AccuracyGoal", "->", "accuracyGoal"}], ",", 
          RowBox[{"PrecisionGoal", "->", "precisionGoal"}], ",", 
          RowBox[{"MaxSteps", "->", "maxSteps"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "sol1"}]}], "\n", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"H", " ", "=", " ", 
     RowBox[{"HN", " ", "+", " ", "H1PN", " ", "+", " ", "H2PN"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ComputeNumOrb", "[", 
     RowBox[{
     "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", ",",
       "\[Epsilon]_", ",", "ORB_", ",", "end_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "o", ",", " ", "G", ",", "\[Mu]", ",", "initialConditions", ",", 
        "eqn1", ",", "eqn2", ",", "eqn3", ",", "eqn4", ",", "eqn5", ",", 
        "sol1", ",", "equations", ",", "SS10", ",", "SS20", ",", "opts", ",", 
        "t", ",", "EulMat"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<Yes\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "1"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<No\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "0"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"G", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Mu]", "=", 
        RowBox[{"m1", " ", 
         RowBox[{"m2", "/", 
          RowBox[{"(", 
           RowBox[{"m1", "+", "m2"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"SS10", "=", 
        RowBox[{"S10", " ", 
         SqrtBox["\[Epsilon]"]}]}], ";", 
       RowBox[{"SS20", "=", 
        RowBox[{"S20", " ", 
         SqrtBox["\[Epsilon]"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"EulMat", "=", 
        RowBox[{"computeEulerMatrix", "[", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"R0", ",", "P0"}], "]"}], "+", "SS10", "+", "SS20"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"initialConditions", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"R0", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"P", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"P0", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"S1", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"SS10", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"S2", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"SS20", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"L", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{
             RowBox[{"Cross", "[", 
              RowBox[{"R0", ",", "P0"}], "]"}], ",", "20"}], "]"}]}]}], 
         "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqn1", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"R", "'"}], "[", "t", "]"}], "==", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], "/", "m1"}], "+", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], "/", "m2"}]}], ")"}]}], "-", " ", 
          
          RowBox[{"o", " ", "\[Epsilon]", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m1", "^", "3"}]}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m2", "^", "3"}]}], ")"}]}]}], "+", " ", 
             RowBox[{"G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}]}]}], "+", 
             RowBox[{"7", " ", "G", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}]}]}], "+", 
             RowBox[{"3", " ", "G", " ", "m1", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"3", " ", "G", " ", "m2", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m1", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}]}], ")"}]}], 
          "+", " ", 
          RowBox[{"o", " ", 
           RowBox[{"\[Epsilon]", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"P", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"P", "[", "t", "]"}]}], ")"}], "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"8", " ", 
                 RowBox[{"m1", "^", "5"}]}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", " ", 
                RowBox[{"P", "[", "t", "]"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                   RowBox[{"P", "[", "t", "]"}]}], ")"}], "^", "2"}]}], ")"}],
               "/", 
              RowBox[{"(", 
               RowBox[{"8", " ", 
                RowBox[{"m2", "^", "5"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "3"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"5", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"G", "^", "2"}], ")"}], " ", "m1", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "2"}]}]}], "+", 
             
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"G", "^", "2"}], ")"}], " ", "m2", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "2"}]}]}], "-", 
             
             RowBox[{"G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                RowBox[{"P", "[", "t", "]"}]}], ")"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
             RowBox[{"G", " ", 
              RowBox[{"P", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"23", " ", 
              RowBox[{"G", "^", "2"}], " ", "m1", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"G", "^", "2"}], " ", 
              RowBox[{"m1", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                   RowBox[{"R", "[", "t", "]"}]}], ")"}]}], ")"}]}]}], "+", 
             RowBox[{"23", " ", 
              RowBox[{"G", "^", "2"}], " ", "m2", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"G", "^", "2"}], " ", 
              RowBox[{"m2", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                   RowBox[{"R", "[", "t", "]"}]}], ")"}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", "G", " ", "m1", " ", 
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m2", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", "G", " ", "m2", " ", 
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m1", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
             RowBox[{"13", " ", "G", " ", 
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m2", " ", "m1", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}]}], 
            ")"}]}]}]}]}], ";", "\n", "\[IndentingNewLine]", 
       RowBox[{"eqn2", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "'"}], "[", "t", "]"}], "==", "  ", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"G", " ", "m1", " ", "m2", " ", 
             RowBox[{"R", "[", "t", "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]]}], "+", " ", 
          RowBox[{"o", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{"P", "[", "t", "]"}]}], "-", 
                RowBox[{"3", " ", "m1", " ", "m2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"P", "[", "t", "]"}], ".", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
                 RowBox[{"R", "[", "t", "]"}]}], "+", 
                RowBox[{"2", " ", "G", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", "m2"}], ")"}], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], ".", 
                   RowBox[{"R", "[", "t", "]"}]}]], " ", 
                 RowBox[{"R", "[", "t", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                   RowBox[{"7", " ", "m1", " ", "m2"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m2", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], ".", 
                  RowBox[{"P", "[", "t", "]"}]}], " ", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "m1", " ", "m2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], 
               RowBox[{"5", "/", "2"}]]}], ")"}]}]}], "-", " ", 
          RowBox[{
           FractionBox["o", 
            RowBox[{"8", " ", 
             SuperscriptBox["m1", "3"], " ", 
             SuperscriptBox["m2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "G", " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "3"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "+", 
             RowBox[{"24", " ", "G", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "4"], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "-", 
             RowBox[{"48", " ", "G", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}]], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["m1", "6"], " ", 
              SuperscriptBox["m2", "4"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m2", "5"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m2", "6"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "-", 
             RowBox[{"8", " ", "G", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "m1", " ", "m2"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"m1", "+", "m2"}], ")"}], "2"]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["m1", "4"]}], "+", 
                RowBox[{"13", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["m2", "4"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}]}]}]}], ";", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"eqn3", " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"S1", "'"}], "[", "t", "]"}], "==", "0"}]}], ";", "\n", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqn4", " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"S2", "'"}], "[", "t", "]"}], "==", "0"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqn5", "=", 
        RowBox[{
         RowBox[{"L", "[", "t", "]"}], "==", 
         RowBox[{"Cross", "[", 
          RowBox[{
           RowBox[{"R", "[", "t", "]"}], ",", 
           RowBox[{"P", "[", "t", "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"equations", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "eqn1", ",", "eqn2", ",", "eqn3", ",", "eqn4", ",", "eqn5"}], "}"}],
          "~", "Join", "~", "initialConditions"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sol1", "=", 
        RowBox[{"NDSolve", "[", 
         RowBox[{"equations", ",", 
          RowBox[{"{", 
           RowBox[{"R", ",", "P", ",", "S1", ",", "S2", ",", "L"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "end"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"WorkingPrecision", "->", "workingprecision"}], ","}], 
           "*)"}], " ", 
          RowBox[{"AccuracyGoal", "->", "accuracyGoal"}], ",", 
          RowBox[{"PrecisionGoal", "->", "precisionGoal"}], ",", 
          RowBox[{"MaxSteps", "->", "maxSteps"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "sol1"}]}], "\n", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"H", " ", "=", " ", 
     RowBox[{
     "HN", " ", "+", " ", "H1PN", " ", "+", " ", "HSO", " ", "+", " ", "H2PN",
       " ", "+", " ", "H2PNSS"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ComputeNum2S", "[", 
     RowBox[{
     "m1_", ",", "m2_", ",", "R0_", ",", "P0_", ",", "S10_", ",", "S20_", ",",
       "\[Epsilon]_", ",", "ORB_", ",", "end_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "o", ",", " ", "G", ",", "\[Mu]", ",", "initialConditions", ",", 
        "eqn1", ",", "eqn2", ",", "eqn3", ",", "eqn4", ",", "eqn5", ",", 
        "sol1", ",", "equations", ",", "SS10", ",", "SS20", ",", "opts", ",", 
        "t", ",", "EulMat"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<Yes\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "1"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ORB", "==", "\"\<No\>\""}], ",", " ", 
         RowBox[{"o", " ", "=", " ", "0"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"G", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Mu]", "=", 
        RowBox[{"m1", " ", 
         RowBox[{"m2", "/", 
          RowBox[{"(", 
           RowBox[{"m1", "+", "m2"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"SS10", "=", 
        RowBox[{"S10", " ", 
         SqrtBox["\[Epsilon]"]}]}], ";", 
       RowBox[{"SS20", "=", 
        RowBox[{"S20", " ", 
         SqrtBox["\[Epsilon]"]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"EulMat", "=", 
        RowBox[{"computeEulerMatrix", "[", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"R0", ",", "P0"}], "]"}], "+", "SS10", "+", "SS20"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"initialConditions", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"R", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "R0"}]}], ",", 
            RowBox[{
             RowBox[{"P", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "P0"}]}], ",", 
            RowBox[{
             RowBox[{"S1", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "SS10"}]}], ",", 
            RowBox[{
             RowBox[{"S2", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", "SS20"}]}], ",", 
            RowBox[{
             RowBox[{"L", "[", "0", "]"}], "==", 
             RowBox[{"EulMat", ".", 
              RowBox[{"Cross", "[", 
               RowBox[{"R0", ",", "P0"}], "]"}]}]}]}], "}"}]}], ";"}], "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"initialConditions", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"R0", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"P", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"P0", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"S1", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"SS10", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"S2", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"SS20", ",", "20"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"L", "[", "0", "]"}], "==", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{
             RowBox[{"Cross", "[", 
              RowBox[{"R0", ",", "P0"}], "]"}], ",", "20"}], "]"}]}]}], 
         "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"eqn1", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"R", "'"}], "[", "t", "]"}], "==", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], "/", "m1"}], "+", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], "/", "m2"}]}], ")"}]}], "-", " ", 
          
          RowBox[{"o", " ", "\[Epsilon]", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m1", "^", "3"}]}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m2", "^", "3"}]}], ")"}]}]}], "+", " ", 
             RowBox[{"G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}]}]}], "+", 
             RowBox[{"7", " ", "G", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}]}]}], "+", 
             RowBox[{"3", " ", "G", " ", "m1", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"3", " ", "G", " ", "m2", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m1", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}]}], ")"}]}], 
          "-", 
          FractionBox[
           RowBox[{"G", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m1"}], "+", 
                 RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S1", "[", "t", "]"}]}]}], "+", 
              RowBox[{"m1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "m1"}], "+", 
                 RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S2", "[", "t", "]"}]}]}]}], ")"}]}], 
           RowBox[{"2", " ", "m1", " ", "m2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "+", " ", 
          RowBox[{"o", " ", 
           RowBox[{"\[Epsilon]", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"P", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"P", "[", "t", "]"}]}], ")"}], "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"8", " ", 
                 RowBox[{"m1", "^", "5"}]}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", " ", 
                RowBox[{"P", "[", "t", "]"}], " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                   RowBox[{"P", "[", "t", "]"}]}], ")"}], "^", "2"}]}], ")"}],
               "/", 
              RowBox[{"(", 
               RowBox[{"8", " ", 
                RowBox[{"m2", "^", "5"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "3"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"5", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"G", "^", "2"}], ")"}], " ", "m1", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "2"}]}]}], "+", 
             
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"G", "^", "2"}], ")"}], " ", "m2", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], " ", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "2"}]}]}], "-", 
             
             RowBox[{"G", " ", 
              RowBox[{"R", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                RowBox[{"P", "[", "t", "]"}]}], ")"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
             RowBox[{"G", " ", 
              RowBox[{"P", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                  RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"23", " ", 
              RowBox[{"G", "^", "2"}], " ", "m1", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"G", "^", "2"}], " ", 
              RowBox[{"m1", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                   RowBox[{"R", "[", "t", "]"}]}], ")"}]}], ")"}]}]}], "+", 
             RowBox[{"23", " ", 
              RowBox[{"G", "^", "2"}], " ", "m2", " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"G", "^", "2"}], " ", 
              RowBox[{"m2", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"m1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                   RowBox[{"R", "[", "t", "]"}]}], ")"}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", "G", " ", "m1", " ", 
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m2", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{"5", " ", "G", " ", "m2", " ", 
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"m1", "^", "3"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
             RowBox[{"13", " ", "G", " ", 
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], " ", ".", " ", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "m2", " ", "m1", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"R", "[", "t", "]"}], " ", ".", " ", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}]}], 
            ")"}]}]}]}]}], ";", "\[IndentingNewLine]", "\n", 
       RowBox[{"eqn2", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "'"}], "[", "t", "]"}], "==", "  ", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"G", " ", "m1", " ", "m2", " ", 
             RowBox[{"R", "[", "t", "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]]}], "+", " ", 
          RowBox[{"o", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{"P", "[", "t", "]"}]}], "-", 
                RowBox[{"3", " ", "m1", " ", "m2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"P", "[", "t", "]"}], ".", 
                    RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
                 RowBox[{"R", "[", "t", "]"}]}], "+", 
                RowBox[{"2", " ", "G", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"m1", "+", "m2"}], ")"}], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], ".", 
                   RowBox[{"R", "[", "t", "]"}]}]], " ", 
                 RowBox[{"R", "[", "t", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m1", "2"]}], "+", 
                   RowBox[{"7", " ", "m1", " ", "m2"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m2", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], ".", 
                  RowBox[{"P", "[", "t", "]"}]}], " ", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "m1", " ", "m2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], 
               RowBox[{"5", "/", "2"}]]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"8", " ", 
             SuperscriptBox["m1", "3"], " ", 
             SuperscriptBox["m2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "G", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "m1"}], "+", 
                   RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], "\[Cross]", 
                  RowBox[{"S1", "[", "t", "]"}]}]}], "+", 
                RowBox[{"m1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "m1"}], "+", 
                   RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"P", "[", "t", "]"}], "\[Cross]", 
                  RowBox[{"S2", "[", "t", "]"}]}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m1"}], "+", 
                RowBox[{"3", " ", "m2"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S1", "[", "t", "]"}]}]}], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m1"}], "+", 
                RowBox[{"4", " ", "m2"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S2", "[", "t", "]"}]}]}], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], "-", " ", 
          RowBox[{
           FractionBox["o", 
            RowBox[{"8", " ", 
             SuperscriptBox["m1", "3"], " ", 
             SuperscriptBox["m2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "G", " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "3"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "+", 
             RowBox[{"24", " ", "G", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"P", "[", "t", "]"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "4"], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "-", 
             RowBox[{"48", " ", "G", " ", 
              SuperscriptBox["m1", "3"], " ", 
              SuperscriptBox["m2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}]], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["m1", "6"], " ", 
              SuperscriptBox["m2", "4"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["m1", "5"], " ", 
              SuperscriptBox["m2", "5"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["m1", "4"], " ", 
              SuperscriptBox["m2", "6"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "-", 
             RowBox[{"8", " ", "G", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox["m2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "m1", " ", "m2"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"m1", "+", "m2"}], ")"}], "2"]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"P", "[", "t", "]"}], ".", 
               RowBox[{"P", "[", "t", "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["m1", "4"]}], "+", 
                RowBox[{"13", " ", 
                 SuperscriptBox["m1", "2"], " ", 
                 SuperscriptBox["m2", "2"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["m2", "4"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"P", "[", "t", "]"}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"R", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", "m1", " ", "m2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "3", " ", "G", " ", "\[Epsilon]", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["m2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"S1", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["m1", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"S2", "[", "t", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m2", "2"], " ", 
                 RowBox[{
                  RowBox[{"S1", "[", "t", "]"}], ".", 
                  RowBox[{"S1", "[", "t", "]"}]}]}], "+", 
                RowBox[{"2", " ", "m1", " ", "m2", " ", 
                 RowBox[{
                  RowBox[{"S1", "[", "t", "]"}], ".", 
                  RowBox[{"S2", "[", "t", "]"}]}]}], "+", 
                RowBox[{
                 SuperscriptBox["m1", "2"], " ", 
                 RowBox[{
                  RowBox[{"S2", "[", "t", "]"}], ".", 
                  RowBox[{"S2", "[", "t", "]"}]}]}]}], ")"}], " ", 
              RowBox[{"R", "[", "t", "]"}]}], "+", 
             RowBox[{"2", " ", "m1", " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"R", "[", "t", "]"}]}], " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"S2", "[", "t", "]"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m2", " ", 
                 RowBox[{"S1", "[", "t", "]"}]}], "+", 
                RowBox[{"m1", " ", 
                 RowBox[{"S2", "[", "t", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "m2", " ", 
              RowBox[{
               RowBox[{"R", "[", "t", "]"}], ".", 
               RowBox[{"S1", "[", "t", "]"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", "m1", " ", 
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], ".", 
                  RowBox[{"S2", "[", "t", "]"}]}], " ", 
                 RowBox[{"R", "[", "t", "]"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"R", "[", "t", "]"}], ".", 
                  RowBox[{"R", "[", "t", "]"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m2", " ", 
                    RowBox[{"S1", "[", "t", "]"}]}], "+", 
                   RowBox[{"m1", " ", 
                    RowBox[{"S2", "[", "t", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}]}]}], ";", "\[IndentingNewLine]", "\n", 
       RowBox[{"eqn3", " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"S1", "'"}], "[", "t", "]"}], "==", " ", 
         RowBox[{
          RowBox[{"+", 
           FractionBox[
            RowBox[{"G", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m1"}], "+", 
               RowBox[{"3", " ", "m2"}]}], ")"}], " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"S1", "[", "t", "]"}]}], " ", 
                RowBox[{"P", "[", "t", "]"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"S1", "[", "t", "]"}]}], " ", 
                RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], 
            RowBox[{"2", " ", "m1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"m1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], 
           RowBox[{"G", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m1", " ", 
               RowBox[{
                RowBox[{"S1", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S2", "[", "t", "]"}]}], " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S1", "[", "t", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m2", " ", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], ".", 
                   RowBox[{"S1", "[", "t", "]"}]}]}], "+", 
                 RowBox[{"m1", " ", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], ".", 
                   RowBox[{"S2", "[", "t", "]"}]}]}]}], ")"}]}]}], 
             ")"}]}]}]}]}]}], ";", "\[IndentingNewLine]", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"eqn4", " ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"S2", "'"}], "[", "t", "]"}], "==", " ", 
         RowBox[{
          RowBox[{"+", 
           FractionBox[
            RowBox[{"G", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m2"}], "+", 
               RowBox[{"3", " ", "m1"}]}], ")"}], " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"R", "[", "t", "]"}], ".", 
                 RowBox[{"S2", "[", "t", "]"}]}], " ", 
                RowBox[{"P", "[", "t", "]"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"P", "[", "t", "]"}], ".", 
                 RowBox[{"S2", "[", "t", "]"}]}], " ", 
                RowBox[{"R", "[", "t", "]"}]}]}], ")"}]}], 
            RowBox[{"2", " ", "m2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"m2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], 
           RowBox[{"G", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "m2"}], " ", 
               RowBox[{
                RowBox[{"S1", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S2", "[", "t", "]"}]}], " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], ".", 
                RowBox[{"R", "[", "t", "]"}]}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"R", "[", "t", "]"}], "\[Cross]", 
                RowBox[{"S2", "[", "t", "]"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m1", " ", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], ".", 
                   RowBox[{"S2", "[", "t", "]"}]}]}], "+", 
                 RowBox[{"m2", " ", 
                  RowBox[{
                   RowBox[{"R", "[", "t", "]"}], ".", 
                   RowBox[{"S1", "[", "t", "]"}]}]}]}], ")"}]}]}], 
             ")"}]}]}]}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"eqn5", "=", 
        RowBox[{
         RowBox[{"L", "[", "t", "]"}], "==", 
         RowBox[{"Cross", "[", 
          RowBox[{
           RowBox[{"R", "[", "t", "]"}], ",", 
           RowBox[{"P", "[", "t", "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"equations", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "eqn1", ",", "eqn2", ",", "eqn3", ",", "eqn4", ",", "eqn5"}], "}"}],
          "~", "Join", "~", "initialConditions"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sol1", "=", 
        RowBox[{"NDSolve", "[", 
         RowBox[{"equations", ",", 
          RowBox[{"{", 
           RowBox[{"R", ",", "P", ",", "S1", ",", "S2", ",", "L"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "end"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"WorkingPrecision", "->", "workingprecision"}], ","}], 
           "*)"}], 
          RowBox[{"AccuracyGoal", "->", "accuracyGoal"}], ",", 
          RowBox[{"PrecisionGoal", "->", "precisionGoal"}], ",", 
          RowBox[{"MaxSteps", "->", "maxSteps"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "sol1"}]}], "\n", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.954755000860155*^9, 3.9547550557255507`*^9}, {
   3.954933636879897*^9, 3.954933724256917*^9}, {3.955007176844261*^9, 
   3.955007282008318*^9}, {3.955019059669989*^9, 3.9550190985196342`*^9}, {
   3.955020041235004*^9, 3.955020044789103*^9}, {3.9554256673628197`*^9, 
   3.9554256776205463`*^9}, {3.9554258737361813`*^9, 3.955425876963257*^9}, 
   3.955619147486807*^9, {3.956043060463073*^9, 3.956043062914777*^9}, {
   3.9616170630409203`*^9, 3.961617107922008*^9}, {3.9618428923214073`*^9, 
   3.961842934209999*^9}, {3.9618442062649384`*^9, 3.9618442188918*^9}, {
   3.9622074833180523`*^9, 3.962207521723392*^9}, {3.9663270850321627`*^9, 
   3.966327144475316*^9}, {3.966327516826803*^9, 3.966327527995151*^9}, 
   3.96632757844458*^9, 3.966327609555368*^9, {3.966327828509302*^9, 
   3.966327947047855*^9}, {3.9670213522669783`*^9, 3.967021368116108*^9}, {
   3.967021406655121*^9, 3.967021452937643*^9}, {3.967026402713038*^9, 
   3.9670264568108873`*^9}, {3.967108917828785*^9, 3.96710892649286*^9}, {
   3.9671100410849953`*^9, 3.967110042124587*^9}, {3.967110292730448*^9, 
   3.967110296862381*^9}, 3.967110365001194*^9, {3.967112517630549*^9, 
   3.967112534989604*^9}, {3.9778262506168528`*^9, 3.977826283763995*^9}, {
   3.9779119787029333`*^9, 3.9779119819632187`*^9}, {3.9780626408511887`*^9, 
   3.9780626672511044`*^9}, {3.9780627198150063`*^9, 3.978062808171376*^9}, {
   3.978062861404808*^9, 3.978062867435186*^9}, 3.9824117324004498`*^9, {
   3.982753415040169*^9, 3.982753439766879*^9}, {3.9827534794016027`*^9, 
   3.9827535093596897`*^9}, {3.982754004163533*^9, 3.9827540109355173`*^9}, {
   3.9827545260995293`*^9, 3.982754560298985*^9}, {3.982756502202976*^9, 
   3.982756539756843*^9}, {3.982757051532901*^9, 3.982757097595022*^9}, {
   3.982757191297349*^9, 3.982757199686668*^9}, {3.982757312977805*^9, 
   3.9827573525095367`*^9}, {3.9827614035708103`*^9, 
   3.9827614095532017`*^9}, {3.9828365089983664`*^9, 3.982836646804255*^9}, {
   3.982838074671288*^9, 3.9828380876082067`*^9}, {3.982838143415392*^9, 
   3.982838161398522*^9}, {3.982839595106908*^9, 3.982839619791638*^9}, 
   3.9828478611100817`*^9, 3.983002375244144*^9, {3.983003313760498*^9, 
   3.983003363794507*^9}, {3.983003464826092*^9, 3.983003498506418*^9}, {
   3.98300354263591*^9, 3.983003555725449*^9}, {3.9830036107482147`*^9, 
   3.983003682031871*^9}, {3.983016064236107*^9, 3.983016068307641*^9}, 
   3.98405262909431*^9, {3.984052662429922*^9, 3.984052663546921*^9}, {
   3.98405310337103*^9, 3.984053122162138*^9}, 3.984053608889142*^9, {
   3.984053774431622*^9, 3.9840538021887407`*^9}, {3.984133652859641*^9, 
   3.9841336757566357`*^9}, {3.984138018316546*^9, 3.984138056388134*^9}, {
   3.984138403751525*^9, 3.9841384223896027`*^9}, {3.985767544181697*^9, 
   3.9857675790440607`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"d675d21b-fba8-41b4-94ff-987f21e3220a"]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Compute", "Subsection",
 CellChangeTimes->{{3.95475505844077*^9, 3.954755066591133*^9}, {
  3.962188829711289*^9, 3.96218883001997*^9}, {3.965492489759698*^9, 
  3.965492503581479*^9}},ExpressionUUID->"467daad7-ceed-4dc3-8b9a-\
db896ab0ace0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "H"}]}], " ", 
    "=", " ", 
    RowBox[{"HN", " ", "+", " ", "H1PN", " ", "+", " ", 
     RowBox[{
      RowBox[{"HSO", "**", "**", "**"}], "*", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DataNum1", "[", "data_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
        "\[Epsilon]"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
          "\[Epsilon]"}], "}"}], "=", 
        RowBox[{"Inputs", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ComputeNum1", "[", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]", ",", " ", "NumOrb", ",", 
         RowBox[{"end", "[", "data", "]"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Num1", "=", 
     RowBox[{"AssociationMap", "[", 
      RowBox[{"DataNum1", ",", 
       RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.9840536511021957`*^9, {3.984054530534699*^9, 3.984054530698555*^9}, {
   3.984129696565427*^9, 3.984129697879264*^9}, {3.984129823513872*^9, 
   3.984129823572289*^9}, {3.984131477525866*^9, 3.984131477687023*^9}, {
   3.984132316471143*^9, 3.984132316853438*^9}, {3.984132441004075*^9, 
   3.984132441069717*^9}, {3.9841339833202333`*^9, 3.984133984294937*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"13bf0300-e6ea-42bc-bd6a-88312d217b73"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "H"}]}], " ", 
    "=", " ", 
    RowBox[{
    "HN", " ", "+", " ", "H1PN", " ", "+", " ", "HSO", " ", "+", " ", 
     RowBox[{
      RowBox[{"H2PN", "**", "**", "**"}], "*", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DataNum2", "[", "data_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
          "\[Epsilon]"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",",
             "\[Epsilon]"}], "}"}], "=", 
          RowBox[{"Inputs", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"ComputeNum2", "[", 
          RowBox[{
          "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
           "\[Epsilon]", ",", " ", "NumOrb", ",", 
           RowBox[{"end", "[", "data", "]"}]}], "]"}]}]}], "]"}], 
      "\[IndentingNewLine]", "Num2"}], "=", 
     RowBox[{"AssociationMap", "[", 
      RowBox[{"DataNum2", ",", 
       RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.984133973484434*^9, 3.984134005472108*^9}, 
   3.9858666789535227`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"1590035f-c9e9-42e7-80b6-8e41802bda32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "H"}]}], " ", 
    "=", " ", 
    RowBox[{
    "HN", " ", "+", " ", "H1PN", " ", "+", " ", "HSO", " ", "+", " ", "H2PN", 
     " ", "+", " ", 
     RowBox[{
      RowBox[{"HSS", "**", "**", "**"}], "*", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DataNum2S", "[", "data_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
        "\[Epsilon]"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
          "\[Epsilon]"}], "}"}], "=", 
        RowBox[{"Inputs", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ComputeNum2S", "[", 
        RowBox[{
        "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
         "\[Epsilon]", ",", "NumOrb", ",", 
         RowBox[{"end", "[", "data", "]"}]}], "]"}]}]}], "]"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Num2S", "=", 
     RowBox[{"AssociationMap", "[", 
      RowBox[{"DataNum2S", ",", 
       RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.967021478602613*^9, 3.9670215315663977`*^9}, {
   3.967021891049355*^9, 3.967021904931739*^9}, {3.967022071318836*^9, 
   3.967022143396772*^9}, {3.96702235641602*^9, 3.967022365394849*^9}, {
   3.9670264898255568`*^9, 3.9670265136427183`*^9}, {3.977826327529559*^9, 
   3.977826332830565*^9}, 3.982394881107113*^9, {3.982754578625902*^9, 
   3.982754578666613*^9}, {3.982756620007642*^9, 3.98275667160081*^9}, {
   3.982756705916336*^9, 3.982756714803171*^9}, {3.982757117448337*^9, 
   3.982757117480521*^9}, {3.982761364708672*^9, 3.982761364756122*^9}, {
   3.982836668388237*^9, 3.98283669722442*^9}, {3.982837918859618*^9, 
   3.982837918955727*^9}, {3.982838012504003*^9, 3.982838012798283*^9}, {
   3.982838385529002*^9, 3.982838385662633*^9}, {3.982839240323786*^9, 
   3.982839240627327*^9}, {3.982844113252672*^9, 3.9828441133763437`*^9}, {
   3.982845504241707*^9, 3.9828455044796658`*^9}, {3.982845544356892*^9, 
   3.982845544474153*^9}, {3.982846329133636*^9, 3.9828463309156837`*^9}, {
   3.982846592628026*^9, 3.982846592740898*^9}, {3.9830029301775312`*^9, 
   3.983002930472969*^9}, {3.983003329860364*^9, 3.983003329903387*^9}, {
   3.983004241586681*^9, 3.9830042487310047`*^9}, {3.9830162013447437`*^9, 
   3.9830162014544697`*^9}, {3.984050456252345*^9, 3.984050456578682*^9}, {
   3.984053644182355*^9, 3.984053652626684*^9}, {3.984054537627151*^9, 
   3.984054537772303*^9}, {3.9840546004850273`*^9, 3.984054600752664*^9}, {
   3.984129699437997*^9, 3.984129699704822*^9}, {3.984132318338241*^9, 
   3.9841323185990953`*^9}, {3.984133994107337*^9, 3.984134000639524*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"af79da18-dbad-4c3b-a2ca-445097fe722a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DataNumOrb", "[", "data_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
      "\[Epsilon]"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
        "\[Epsilon]"}], "}"}], "=", 
      RowBox[{"Inputs", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ComputeNumOrb", "[", 
      RowBox[{
      "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
       "\[Epsilon]", ",", " ", "NumOrb", ",", 
       RowBox[{"end", "[", "data", "]"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumOrb", "=", 
   RowBox[{"AssociationMap", "[", 
    RowBox[{"DataNumOrb", ",", 
     RowBox[{"Keys", "[", "Inputs", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.985767594709584*^9, 3.9857676046141*^9}, {
  3.9857676487059593`*^9, 3.985767649026582*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"1c834e0d-4bf6-420f-b611-9db661e212a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. AzimuthalRvectorLframe", "Subsection",
 CellChangeTimes->{{3.966934429945207*^9, 3.9669344393424053`*^9}, {
  3.9840423045084467`*^9, 
  3.984042304531448*^9}},ExpressionUUID->"8e887b57-7c60-4826-b72e-\
21e4274a016b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Function", " ", "to", " ", "compute", " ", "the", " ", "azimuthal", " ", 
    "angle", " ", "of", " ", "R", " ", "vector", " ", "in", " ", "L", " ", 
    "frame"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AzimuthalRvectorLframe", "[", 
     RowBox[{"t_", ",", "NumModel_", ",", "data_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "vectorComponents", ",", "rvecLabFrame", ",", "pvecLabFrame", ",", 
        "s1vecLabFrame", ",", "s2vecLabFrame", ",", "lvecLabFrame", ",", 
        "jvecLabFrame", ",", "LabtoJEulMat", ",", "\[Theta]J", ",", "\[Phi]J",
         ",", "lsolJframe", ",", "lx", ",", "ly", ",", "lz", ",", "\[Xi]1L", 
        ",", "\[Xi]2L", ",", "JtoLEulMat", ",", "rvecLframe", ",", "angles", 
        ",", "rNorm", ",", "rvecAzimuthAngleLframe", ",", "RvecLabFrame", ",",
         "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
        "\[Epsilon]", ",", "M", ",", "\[Mu]"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "m1", ",", "m2", ",", "R0", ",", "P0", ",", "S10", ",", "S20", ",", 
          "\[Epsilon]"}], "}"}], "=", 
        RowBox[{"Inputs", "[", "data", "]"}]}], ";", " ", 
       RowBox[{"M", "=", 
        RowBox[{"m1", "+", "m2"}]}], ";", " ", 
       RowBox[{"\[Mu]", "=", 
        RowBox[{"m1", " ", 
         RowBox[{"m2", " ", "/", "M"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Numerical", " ", "Values", " ", "at", " ", "time", " ", "t", " ", 
         "in", " ", "Lab", " ", "frame"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"rvecLabFrame", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", "[", "t", "]"}], "/.", " ", 
           RowBox[{
            RowBox[{"NumModel", "[", "data", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", "M", ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pvecLabFrame", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", "t", "]"}], "/.", " ", 
           RowBox[{
            RowBox[{"NumModel", "[", "data", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", "\[Mu]", ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"s1vecLabFrame", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S1", "[", "t", "]"}], "/.", " ", 
           RowBox[{
            RowBox[{"NumModel", "[", "data", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"s2vecLabFrame", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S2", "[", "t", "]"}], "/.", " ", 
           RowBox[{
            RowBox[{"NumModel", "[", "data", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"lvecLabFrame", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "[", "t", "]"}], "/.", " ", 
           RowBox[{
            RowBox[{"NumModel", "[", "data", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", " ", "M"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"jvecLabFrame", "=", 
        RowBox[{
        "lvecLabFrame", "+", "s1vecLabFrame", "+", "s2vecLabFrame"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rNorm", "=", 
        RowBox[{"Norm", "@", "rvecLabFrame"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Euler", " ", "Matrix", " ", "from", " ", "Lab", " ", "to", " ", "J", 
         " ", "frame", " ", "at", " ", "all", " ", "times"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Theta]J", ",", " ", "\[Phi]J"}], "}"}], "=", 
        RowBox[{
         RowBox[{"sphericalAngles", "[", "jvecLabFrame", "]"}], "+", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}]}], ";", 
       RowBox[{"LabtoJEulMat", " ", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]J", "]"}], ",", " ", 
            RowBox[{"Sin", "[", "\[Phi]J", "]"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Sin", "[", "\[Phi]J", "]"}]}], 
             RowBox[{"Cos", "[", "\[Theta]J", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]J", "]"}], 
             RowBox[{"Cos", "[", "\[Theta]J", "]"}]}], ",", " ", 
            RowBox[{"Sin", "[", "\[Theta]J", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]J", "]"}], 
             RowBox[{"Sin", "[", "\[Theta]J", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Cos", "[", "\[Phi]J", "]"}]}], 
             RowBox[{"Sin", "[", "\[Theta]J", "]"}]}], ",", " ", 
            RowBox[{"Cos", "[", "\[Theta]J", "]"}]}], "}"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"L", " ", "vector", " ", "in", " ", "J", " ", "frame"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"lsolJframe", "=", 
        RowBox[{"LabtoJEulMat", ".", "lvecLabFrame"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Euler", " ", "Matrix", " ", "from", " ", "J", " ", "to", " ", "L", 
         " ", "frame", " ", "at", " ", "time", " ", "t"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"lx", ",", "ly", ",", "lz"}], "}"}], " ", "=", " ", 
        "lsolJframe"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Xi]2L", ",", " ", "\[Xi]1L"}], "}"}], "=", 
        RowBox[{
         RowBox[{"sphericalAngles", "[", 
          RowBox[{"{", 
           RowBox[{"lx", ",", "ly", ",", "lz"}], "}"}], "]"}], "+", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"JtoLEulMat", " ", "=", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Xi]1L", "]"}], ",", " ", 
            RowBox[{"Sin", "[", "\[Xi]1L", "]"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Sin", "[", "\[Xi]1L", "]"}]}], 
             RowBox[{"Cos", "[", "\[Xi]2L", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Xi]1L", "]"}], 
             RowBox[{"Cos", "[", "\[Xi]2L", "]"}]}], ",", " ", 
            RowBox[{"Sin", "[", "\[Xi]2L", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", "\[Xi]1L", "]"}], 
             RowBox[{"Sin", "[", "\[Xi]2L", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Cos", "[", "\[Xi]1L", "]"}]}], 
             RowBox[{"Sin", "[", "\[Xi]2L", "]"}]}], ",", " ", 
            RowBox[{"Cos", "[", "\[Xi]2L", "]"}]}], "}"}]}], "}"}]}], ";", 
       "      ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"r", " ", "vector", " ", "in", " ", "L", " ", "frame"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"rvecLframe", "=", 
        RowBox[{"JtoLEulMat", ".", "LabtoJEulMat", ".", "rvecLabFrame"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"AzimuthAngle", " ", "of", " ", "rvec", " ", "in", " ", 
         RowBox[{"Lframe", " ", ":", " ", 
          RowBox[{"what", " ", "we", " ", "want"}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"rvecAzimuthAngleLframe", "=", 
        RowBox[{
         RowBox[{"sphericalAngles", "[", "rvecLframe", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Conistency", " ", "check"}], ",", " ", 
         RowBox[{"have", " ", "to", " ", "recover", " ", "R0"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"RvecLabFrame", "=", " ", 
        RowBox[{"M", " ", 
         RowBox[{
          RowBox[{"Transpose", "[", "LabtoJEulMat", "]"}], " ", ".", " ", 
          RowBox[{"Inverse", "[", "JtoLEulMat", "]"}], ".", 
          RowBox[{"vectorComponents", "[", 
           RowBox[{"{", 
            RowBox[{"rNorm", ",", " ", 
             RowBox[{"\[Pi]", "/", "2"}], ",", "rvecAzimuthAngleLframe"}], 
            "}"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", " ", "[", 
        RowBox[{"{", 
         RowBox[{"rvecAzimuthAngleLframe", ",", 
          RowBox[{"Transpose", "@", "JtoLEulMat"}], ",", "rvecLframe"}], 
         "}"}], "]"}], ";"}]}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.984042355815158*^9, 3.9840423575522423`*^9}, {
   3.9840423952775497`*^9, 3.9840424268923197`*^9}, {3.984042519558569*^9, 
   3.984042604524873*^9}, {3.984042647891407*^9, 3.9840426481309834`*^9}, {
   3.984042678503395*^9, 3.984042727738228*^9}, 3.984042779066257*^9, 
   3.984042933982431*^9, {3.984045310062552*^9, 3.984045331502796*^9}, {
   3.98404679605779*^9, 3.9840467998466988`*^9}, {3.9840468928914537`*^9, 
   3.984046917544342*^9}, {3.984047121727298*^9, 3.9840471251356564`*^9}, {
   3.984047166877554*^9, 3.984047187501892*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"74134285-999c-45e8-a4f2-7e417a70deaf"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["6. Final Plots", "Section",
 CellChangeTimes->{{3.966669952386644*^9, 3.966669953805204*^9}, {
  3.9671199613015127`*^9, 3.967119961684654*^9}, {3.977826580920248*^9, 
  3.97782658194578*^9}, {3.9864950474927*^9, 3.986495055702743*^9}, {
  3.986495153511259*^9, 
  3.9864951537062902`*^9}},ExpressionUUID->"904276cc-63b3-4651-ad01-\
6464d7168d11"],

Cell[CellGroupData[{

Cell["A) Code", "Subsection",
 CellChangeTimes->{{3.9840383706083097`*^9, 
  3.9840383778371*^9}},ExpressionUUID->"a4e7ecf2-c79b-4d8d-86e0-bdc2adc57e7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "==", "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"COLORS", "&"}], " ", "VECTOR", " ", "NAMES"}], "*)"}], 
  RowBox[{"(*", "==", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CBlue", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.24", ",", "0.6", ",", "0.8"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"COrange", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.95", ",", "0.627", ",", "0.1425"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"CGreen", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.455", ",", "0.7", ",", "0.21"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"CRed", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.982526", ",", "0.385626", ",", "0.209179"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"CPurple", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.578", ",", "0.51", ",", "0.85"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"CBrown", "=", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.772079", ",", "0.431554", ",", "0.102387"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Vector", "=", 
     RowBox[{"{", 
      RowBox[{"R", ",", "L", ",", "S1", ",", "S2"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Legend", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Rx\>\"", ",", "\"\<Ry\>\"", ",", "\"\<Rz\>\""}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\"\<Lx\>\"", ",", "\"\<Ly\>\"", ",", "\"\<Lz\>\""}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\"\<S1x\>\"", ",", "\"\<S1y\>\"", ",", "\"\<S1z\>\""}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<S2x\>\"", ",", "\"\<S2y\>\"", ",", "\"\<S2z\>\""}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LegendNorm", "=", 
     RowBox[{"{", 
      RowBox[{
      "\"\<R\>\"", ",", "\"\<L\>\"", ",", "\"\<S1\>\"", ",", "\"\<S2\>\""}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LegendLtoJ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<(1,1)\>\"", ",", "\"\<(1,2)\>\"", ",", "\"\<(1,3)\>\""}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<(2,1)\>\"", ",", "\"\<(2,2)\>\"", ",", "\"\<(2,3)\>\""}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<(3,1)\>\"", ",", "\"\<(3,2)\>\"", ",", "\"\<(3,3)\>\""}],
         "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Lhat", "[", "v_", "]"}], ":=", 
     RowBox[{"v", "/", 
      RowBox[{"Norm", "[", "v", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "==", "*)"}], 
   RowBox[{"(*", 
    RowBox[{"MODELS", " ", "+", " ", 
     RowBox[{"Choose", " ", "Orbital", " ", "Terms"}]}], "*)"}], 
   RowBox[{"(*", "==", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotAn1", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"An1", "[", 
         RowBox[{"QKP", ",", "Orb", ",", 
          RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"NumVec", ",", "NumComp"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotAn2S", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"An2S", "[", 
         RowBox[{"\"\<No\>\"", ",", "Orb", ",", 
          RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"NumVec", ",", "NumComp"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotAn2Savg", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"An2S", "[", 
         RowBox[{"\"\<Yes\>\"", ",", "Orb", ",", 
          RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"NumVec", ",", "NumComp"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotNum1", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Vector", "[", 
          RowBox[{"[", "NumVec", "]"}], "]"}], "[", "t", "]"}], "/.", " ", 
        RowBox[{
         RowBox[{"Num1", "[", "data", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "[", 
      RowBox[{"[", "NumComp", "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotNum2S", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Vector", "[", 
          RowBox[{"[", "NumVec", "]"}], "]"}], "[", "t", "]"}], "/.", " ", 
        RowBox[{
         RowBox[{"Num2S", "[", "data", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "[", 
      RowBox[{"[", "NumComp", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotNumOrb", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Vector", "[", 
          RowBox[{"[", "NumVec", "]"}], "]"}], "[", "t", "]"}], "/.", " ", 
        RowBox[{
         RowBox[{"NumOrb", "[", "data", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "[", 
      RowBox[{"[", "NumComp", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"ADD", " ", "THIS", " ", "LINE"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"PlotAn2SFixed", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"An2SFixed", "[", 
         RowBox[{"\"\<No\>\"", ",", "Orb", ",", 
          RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"NumVec", ",", "NumComp"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotAn1Norm", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Norm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"An1", "[", 
          RowBox[{"QKP", ",", "Orb", ",", 
           RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "NumVec", "]"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotAn2SNorm", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Norm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"An2S", "[", 
          RowBox[{"\"\<No\>\"", ",", "Orb", ",", 
           RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "NumVec", "]"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotNum1Norm", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Norm", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Vector", "[", 
          RowBox[{"[", "NumVec", "]"}], "]"}], "[", "t", "]"}], "/.", " ", 
        RowBox[{
         RowBox[{"Num1", "[", "data", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotNum2SNorm", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Norm", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Vector", "[", 
          RowBox[{"[", "NumVec", "]"}], "]"}], "[", "t", "]"}], "/.", " ", 
        RowBox[{
         RowBox[{"Num2S", "[", "data", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PlotNumOrbNorm", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Norm", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Vector", "[", 
          RowBox[{"[", "NumVec", "]"}], "]"}], "[", "t", "]"}], "/.", " ", 
        RowBox[{
         RowBox[{"NumOrb", "[", "data", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"azNum1", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AzimuthalRvectorLframe", "[", 
         RowBox[{"t", ",", "Num1", ",", "data"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"2", "\[Pi]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"azNum2S", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AzimuthalRvectorLframe", "[", 
         RowBox[{"t", ",", "Num2S", ",", "data"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"2", "\[Pi]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"azAn1", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"An1", "[", 
          RowBox[{"QKP", ",", " ", "Orb", ",", 
           RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "7"}], "]"}], "]"}], ",", 
       RowBox[{"2", "\[Pi]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"azAn2S", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"An2S", "[", 
          RowBox[{"\"\<No\>\"", ",", "Orb", ",", 
           RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "7"}], "]"}], "]"}], ",", 
       RowBox[{"2", "\[Pi]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LtoJNum1", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"AzimuthalRvectorLframe", "[", 
        RowBox[{"t", ",", "Num1", ",", "data"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"Compi", ",", "Compj"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LtoJNum2S", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"AzimuthalRvectorLframe", "[", 
        RowBox[{"t", ",", "Num2S", ",", "data"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"Compi", ",", "Compj"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LtoJAn1", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"An1", "[", 
         RowBox[{"QKP", ",", " ", "Orb", ",", 
          RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "8"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"Compi", ",", "Compj"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LtoJAn2S", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"An2S", "[", 
         RowBox[{"\"\<No\>\"", ",", "Orb", ",", 
          RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "8"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"Compi", ",", "Compj"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RLframeNum1", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"AzimuthalRvectorLframe", "[", 
        RowBox[{"t", ",", "Num1", ",", "data"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "[", 
      RowBox[{"[", "NumComp", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RLframeNum2S", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"AzimuthalRvectorLframe", "[", 
        RowBox[{"t", ",", "Num2S", ",", "data"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "[", 
      RowBox[{"[", "NumComp", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RLframeAn1", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"An1", "[", 
         RowBox[{"QKP", ",", " ", "Orb", ",", 
          RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "9"}], "]"}], "]"}], "[", 
      RowBox[{"[", "NumComp", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RLframeAn2S", "[", 
      RowBox[{"t_", ",", "data_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"An2S", "[", 
         RowBox[{"\"\<No\>\"", ",", "Orb", ",", 
          RowBox[{"{", "t", "}"}]}], "]"}], "[", "data", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "9"}], "]"}], "]"}], "[", 
      RowBox[{"[", "NumComp", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NumModel", "=", "Num2S"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"PLOTTING", " ", "FUNCTIONS"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DefPlot", "[", 
      RowBox[{
      "data_", ",", "vecNum_", ",", "compNum_", ",", "tmin_", ",", "tmax_", 
       ",", "plotIndices_List", ",", 
       RowBox[{"numPoints_", ":", "10"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "allFunctions", ",", "functionLabels", ",", "selectedFunctions", ",", 
         "TorbVal", ",", "tValues", ",", "tScaledData"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"allFunctions", "=", 
         RowBox[{"{", 
          RowBox[{
          "PlotAn1", ",", "PlotAn2S", ",", "PlotAn2Savg", ",", "PlotNum1", 
           ",", "PlotNum2S", ",", "PlotAn2SFixed", ",", "PlotNumOrb"}], 
          "}"}]}], ";", "\n", 
        RowBox[{"functionLabels", "=", 
         RowBox[{"{", 
          RowBox[{
          "\"\<1.5PN AN\>\"", ",", "\"\<2PN AN\>\"", ",", 
           "\"\<2PN avg AN\>\"", ",", "\"\<1.5PN NUM\>\"", ",", 
           "\"\<2PN NUM\>\"", ",", "\"\<2PN FIXED\>\"", ",", 
           "\"\<2PN FIXED NUM\>\""}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"selectedFunctions", "=", 
         RowBox[{"allFunctions", "[", 
          RowBox[{"[", "plotIndices", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TorbVal", "=", 
         RowBox[{"Torb", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tValues", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"tmin", "+", 
            RowBox[{"i", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"tmax", "-", "tmin"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"numPoints", "-", "1"}], ")"}]}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"numPoints", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tScaledData", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"t", "/", "TorbVal"}], ",", 
               RowBox[{
                RowBox[{"selectedFunctions", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"t", ",", "data"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "tValues"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "selectedFunctions", "]"}]}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ListLinePlot", "[", 
         RowBox[{"tScaledData", ",", 
          RowBox[{"Frame", "->", "True"}], ",", 
          RowBox[{"FrameLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\<t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\>\"", ",", 
             RowBox[{"Legend", "[", 
              RowBox[{"[", 
               RowBox[{"vecNum", ",", "compNum"}], "]"}], "]"}]}], "}"}]}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"PlotRange", "->", "All"}], ",", 
          RowBox[{"FrameStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "Thin"}], "]"}]}], ",", 
          RowBox[{"TicksStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"FontSize", "->", "12"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotStyle", "->", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CBlue"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "COrange"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CGreen"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CPurple"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CRed"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CBrown"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Green"}], "}"}]}], "}"}], "[", 
            RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "->", 
           RowBox[{"Placed", "[", 
            RowBox[{
             RowBox[{"LineLegend", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Style", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"FontSize", "->", "16"}]}], "]"}], "&"}], "/@", 
                RowBox[{"functionLabels", "[", 
                 RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
               RowBox[{"LegendLayout", "->", 
                RowBox[{"{", 
                 RowBox[{"\"\<Row\>\"", ",", "1"}], "}"}]}]}], "]"}], ",", 
             "Top"}], "]"}]}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DefPlotNorm", "[", 
      RowBox[{
      "data_", ",", "vecNum_", ",", "compNum_", ",", "tmin_", ",", "tmax_", 
       ",", "plotIndices_List", ",", 
       RowBox[{"numPoints_", ":", "10"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "allFunctions", ",", "functionLabels", ",", "selectedFunctions", ",", 
         "TorbVal", ",", "tValues", ",", "tScaledData"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"allFunctions", "=", 
         RowBox[{"{", 
          RowBox[{
          "PlotAn1", ",", "PlotAn2S", ",", "PlotAn2Savg", ",", "PlotNum1", 
           ",", "PlotNum2S", ",", "PlotAn2SFixed"}], "}"}]}], ";", "\n", 
        RowBox[{"functionLabels", "=", 
         RowBox[{"{", 
          RowBox[{
          "\"\<1.5PN AN\>\"", ",", "\"\<2PN AN\>\"", ",", 
           "\"\<2PN avg AN\>\"", ",", "\"\<1.5PN NUM\>\"", ",", 
           "\"\<2PN NUM\>\"", ",", "\"\<2PN FIXED\>\""}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"selectedFunctions", "=", 
         RowBox[{"allFunctions", "[", 
          RowBox[{"[", "plotIndices", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TorbVal", "=", 
         RowBox[{"Torb", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tValues", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"tmin", "+", 
            RowBox[{"i", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"tmax", "-", "tmin"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"numPoints", "-", "1"}], ")"}]}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"numPoints", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tScaledData", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"t", "/", "TorbVal"}], ",", 
               RowBox[{
                RowBox[{"selectedFunctions", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"t", ",", "data"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "tValues"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "selectedFunctions", "]"}]}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ListLinePlot", "[", 
         RowBox[{"tScaledData", ",", 
          RowBox[{"Frame", "->", "True"}], ",", 
          RowBox[{"FrameLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\<t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\>\"", ",", 
             RowBox[{"LegendNorm", "[", 
              RowBox[{"[", "vecNum", "]"}], "]"}]}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotRange", "->", "All"}], ",", 
          RowBox[{"FrameStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "Thin"}], "]"}]}], ",", 
          RowBox[{"TicksStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"FontSize", "->", "12"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotStyle", "->", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CBlue"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "COrange"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CGreen"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CPurple"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CRed"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CBrown"}], "}"}]}], "}"}], "[", 
            RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "->", 
           RowBox[{"Placed", "[", 
            RowBox[{
             RowBox[{"LineLegend", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Style", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"FontSize", "->", "16"}]}], "]"}], "&"}], "/@", 
                RowBox[{"functionLabels", "[", 
                 RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
               RowBox[{"LegendLayout", "->", 
                RowBox[{"{", 
                 RowBox[{"\"\<Row\>\"", ",", "1"}], "}"}]}]}], "]"}], ",", 
             "Top"}], "]"}]}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DefPlotAz", "[", 
      RowBox[{
      "data_", ",", "tmin_", ",", "tmax_", ",", "plotIndices_List", ",", 
       RowBox[{"numPoints_", ":", "10"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "allFunctions", ",", "functionLabels", ",", "selectedFunctions", ",", 
         "TorbVal", ",", "tValues", ",", "tScaledData"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"allFunctions", "=", 
         RowBox[{"{", 
          RowBox[{
          "PlotAn1", ",", "PlotAn2S", ",", "PlotAn2Savg", ",", "PlotNum1", 
           ",", "PlotNum2S", ",", "PlotAn2SFixed"}], "}"}]}], ";", "\n", 
        RowBox[{"functionLabels", "=", 
         RowBox[{"{", 
          RowBox[{
          "\"\<1.5PN AN\>\"", ",", "\"\<2PN AN\>\"", ",", 
           "\"\<2PN avg AN\>\"", ",", "\"\<1.5PN NUM\>\"", ",", 
           "\"\<2PN NUM\>\"", ",", "\"\<2PN FIXED\>\""}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"selectedFunctions", "=", 
         RowBox[{"allFunctions", "[", 
          RowBox[{"[", "plotIndices", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TorbVal", "=", 
         RowBox[{"Torb", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tValues", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"tmin", "+", 
            RowBox[{"i", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"tmax", "-", "tmin"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"numPoints", "-", "1"}], ")"}]}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"numPoints", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tScaledData", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"t", "/", "TorbVal"}], ",", 
               RowBox[{
                RowBox[{"selectedFunctions", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"t", ",", "data"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "tValues"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "selectedFunctions", "]"}]}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ListLinePlot", "[", 
         RowBox[{"tScaledData", ",", 
          RowBox[{"Frame", "->", "True"}], ",", 
          RowBox[{"FrameLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\<t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\>\"", ",", 
             "\"\<\[Phi]\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"PlotRange", "->", "All"}], ",", 
          RowBox[{"FrameStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "Thin"}], "]"}]}], ",", 
          RowBox[{"TicksStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"FontSize", "->", "12"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotStyle", "->", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CBlue"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "COrange"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CGreen"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CPurple"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CRed"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CBrown"}], "}"}]}], "}"}], "[", 
            RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "->", 
           RowBox[{"Placed", "[", 
            RowBox[{
             RowBox[{"LineLegend", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Style", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"FontSize", "->", "16"}]}], "]"}], "&"}], "/@", 
                RowBox[{"functionLabels", "[", 
                 RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
               RowBox[{"LegendLayout", "->", 
                RowBox[{"{", 
                 RowBox[{"\"\<Row\>\"", ",", "1"}], "}"}]}]}], "]"}], ",", 
             "Top"}], "]"}]}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DefPlotLtoJ", "[", 
      RowBox[{
      "data_", ",", "Compi_", ",", "Compj_", ",", "tmin_", ",", "tmax_", ",", 
       "plotIndices_List", ",", 
       RowBox[{"numPoints_", ":", "10"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "allFunctions", ",", "functionLabels", ",", "selectedFunctions", ",", 
         "TorbVal", ",", "tValues", ",", "tScaledData"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"allFunctions", "=", 
         RowBox[{"{", 
          RowBox[{
          "PlotAn1", ",", "PlotAn2S", ",", "PlotAn2Savg", ",", "PlotNum1", 
           ",", "PlotNum2S", ",", "PlotAn2SFixed"}], "}"}]}], ";", "\n", 
        RowBox[{"functionLabels", "=", 
         RowBox[{"{", 
          RowBox[{
          "\"\<1.5PN AN\>\"", ",", "\"\<2PN AN\>\"", ",", 
           "\"\<2PN avg AN\>\"", ",", "\"\<1.5PN NUM\>\"", ",", 
           "\"\<2PN NUM\>\"", ",", "\"\<2PN FIXED\>\""}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"selectedFunctions", "=", 
         RowBox[{"allFunctions", "[", 
          RowBox[{"[", "plotIndices", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TorbVal", "=", 
         RowBox[{"Torb", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tValues", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"tmin", "+", 
            RowBox[{"i", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"tmax", "-", "tmin"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"numPoints", "-", "1"}], ")"}]}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"numPoints", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tScaledData", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"t", "/", "TorbVal"}], ",", 
               RowBox[{
                RowBox[{"selectedFunctions", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"t", ",", "data"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "tValues"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "selectedFunctions", "]"}]}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ListLinePlot", "[", 
         RowBox[{"tScaledData", ",", 
          RowBox[{"Frame", "->", "True"}], ",", 
          RowBox[{"FrameLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\<t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\>\"", ",", 
             RowBox[{"LegendLtoJ", "[", 
              RowBox[{"[", 
               RowBox[{"Compi", ",", "Compj"}], "]"}], "]"}]}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotRange", "->", "All"}], ",", 
          RowBox[{"FrameStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "Thin"}], "]"}]}], ",", 
          RowBox[{"TicksStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"FontSize", "->", "12"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotStyle", "->", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CBlue"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "COrange"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CGreen"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CPurple"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CRed"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CBrown"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Brown"}], "}"}]}], "}"}], "[", 
            RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "->", 
           RowBox[{"Placed", "[", 
            RowBox[{
             RowBox[{"LineLegend", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Style", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"FontSize", "->", "16"}]}], "]"}], "&"}], "/@", 
                RowBox[{"functionLabels", "[", 
                 RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
               RowBox[{"LegendLayout", "->", 
                RowBox[{"{", 
                 RowBox[{"\"\<Row\>\"", ",", "1"}], "}"}]}]}], "]"}], ",", 
             "Top"}], "]"}]}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DefPlotRLframe", "[", 
      RowBox[{
      "data_", ",", "NumComp_", ",", "tmin_", ",", "tmax_", ",", 
       "plotIndices_List", ",", 
       RowBox[{"numPoints_", ":", "10"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "allFunctions", ",", "functionLabels", ",", "selectedFunctions", ",", 
         "TorbVal", ",", "tValues", ",", "tScaledData"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"allFunctions", "=", 
         RowBox[{"{", 
          RowBox[{
          "PlotAn1", ",", "PlotAn2S", ",", "PlotAn2Savg", ",", "PlotNum1", 
           ",", "PlotNum2S", ",", "PlotAn2SFixed"}], "}"}]}], ";", "\n", 
        RowBox[{"functionLabels", "=", 
         RowBox[{"{", 
          RowBox[{
          "\"\<1.5PN AN\>\"", ",", "\"\<2PN AN\>\"", ",", 
           "\"\<2PN avg AN\>\"", ",", "\"\<1.5PN NUM\>\"", ",", 
           "\"\<2PN NUM\>\"", ",", "\"\<2PN FIXED\>\""}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"selectedFunctions", "=", 
         RowBox[{"allFunctions", "[", 
          RowBox[{"[", "plotIndices", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TorbVal", "=", 
         RowBox[{"Torb", "[", "data", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tValues", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"tmin", "+", 
            RowBox[{"i", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"tmax", "-", "tmin"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"numPoints", "-", "1"}], ")"}]}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"numPoints", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tScaledData", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"t", "/", "TorbVal"}], ",", 
               RowBox[{
                RowBox[{"selectedFunctions", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"t", ",", "data"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "tValues"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "selectedFunctions", "]"}]}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ListLinePlot", "[", 
         RowBox[{"tScaledData", ",", 
          RowBox[{"Frame", "->", "True"}], ",", 
          RowBox[{"FrameLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\<t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\>\"", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<Rx in Lframe\>\"", ",", "\"\<Ry in Lframe\>\"", ",", 
                "\"\<Rz in Lframe\>\""}], "}"}], "[", 
              RowBox[{"[", "NumComp", "]"}], "]"}]}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotRange", "->", "All"}], ",", 
          RowBox[{"FrameStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "Thin"}], "]"}]}], ",", 
          RowBox[{"TicksStyle", "->", 
           RowBox[{"Directive", "[", 
            RowBox[{"FontSize", "->", "12"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotStyle", "->", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CBlue"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "COrange"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Continue", ",", "CGreen"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CPurple"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CRed"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "CBrown"}], "}"}]}], "}"}], "[", 
            RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "->", 
           RowBox[{"Placed", "[", 
            RowBox[{
             RowBox[{"LineLegend", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Style", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"FontSize", "->", "16"}]}], "]"}], "&"}], "/@", 
                RowBox[{"functionLabels", "[", 
                 RowBox[{"[", "plotIndices", "]"}], "]"}]}], ",", 
               RowBox[{"LegendLayout", "->", 
                RowBox[{"{", 
                 RowBox[{"\"\<Row\>\"", ",", "1"}], "}"}]}]}], "]"}], ",", 
             "Top"}], "]"}]}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.984038367693269*^9, 3.98403852561375*^9}, {
   3.9840385611268*^9, 3.9840385631200047`*^9}, {3.984038597627877*^9, 
   3.984038617985896*^9}, {3.984038909950762*^9, 3.984038977139565*^9}, {
   3.984039163763206*^9, 3.984039166420548*^9}, {3.984039286375235*^9, 
   3.9840393007358513`*^9}, 3.9840393653774*^9, {3.984039427052833*^9, 
   3.984039428149313*^9}, {3.984039509786543*^9, 3.984039652863058*^9}, {
   3.9840397253270693`*^9, 3.9840397287601748`*^9}, {3.9840416137452307`*^9, 
   3.984041764294009*^9}, {3.9840419783870087`*^9, 3.9840419854231367`*^9}, {
   3.9840427556696463`*^9, 3.9840428890257683`*^9}, {3.984042962822208*^9, 
   3.9840429648953533`*^9}, {3.984043058383895*^9, 3.984043071760188*^9}, {
   3.984043164667535*^9, 3.9840431848959723`*^9}, {3.9840453425290813`*^9, 
   3.9840453495081997`*^9}, {3.984045404732937*^9, 3.9840454807132587`*^9}, {
   3.984045601007942*^9, 3.984045748611742*^9}, {3.9840458685481787`*^9, 
   3.984045876190353*^9}, {3.9840460080609617`*^9, 3.9840460161898937`*^9}, {
   3.984046113810046*^9, 3.984046116570148*^9}, {3.984047431524658*^9, 
   3.984047568862484*^9}, {3.9840524770835238`*^9, 3.984052486086637*^9}, {
   3.984132284698595*^9, 3.9841323024660187`*^9}, {3.984266183783906*^9, 
   3.98426618719453*^9}, {3.984266242503058*^9, 3.9842662894326067`*^9}, {
   3.984266600994871*^9, 3.9842666030066957`*^9}, {3.984266640670115*^9, 
   3.9842666637079372`*^9}, {3.985767674997464*^9, 3.98576767878445*^9}, {
   3.985767740504758*^9, 3.985767764243085*^9}, {3.985767828564139*^9, 
   3.98576789277739*^9}, {3.9857681093236237`*^9, 3.985768121084482*^9}, {
   3.98576815384062*^9, 3.98576817432165*^9}, {3.985768313687742*^9, 
   3.985768314229001*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"e5dce7fd-3f19-42de-8906-10763a36f3f7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.984136307031583*^9, 3.984136307268566*^9}, 
   3.984136359454235*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"b4391bc5-c5db-4c1e-a257-42bebfd2738f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.984136297215824*^9, 3.984136302844161*^9}, 
   3.984136362630118*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0654c79c-dc1a-4cc8-9aca-cecdc79f5f84"]
}, Closed]],

Cell[CellGroupData[{

Cell["B) Plots", "Subsection",
 CellChangeTimes->{{3.977911132325396*^9, 3.9779111352568903`*^9}, {
  3.984038637868759*^9, 
  3.9840386411470118`*^9}},ExpressionUUID->"1a222aef-8ccd-4c3c-8d66-\
452cc9a6eeab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"TEST", " ", "S2", " ", 
    RowBox[{"SOLUTION", " ", ":", " ", "OK"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"data", "=", "data1"}], ";", 
    RowBox[{"NumVec", "=", "4"}], ";", 
    RowBox[{"NumComp", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"298", " ", 
      RowBox[{"Torb", "[", "data", "]"}]}]}], ";", 
    RowBox[{"tmax", "=", 
     RowBox[{"tmin", "+", "  ", 
      RowBox[{"2", " ", 
       RowBox[{"Torb", "[", "data", "]"}]}]}]}], ";", 
    RowBox[{"plotIndices", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "5"}], 
      RowBox[{"(*", 
       RowBox[{",", "6"}], "*)"}], "}"}]}], ";", 
    RowBox[{"Npoints", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"DefPlot", "[", 
    RowBox[{
    "data", ",", "NumVec", ",", "NumComp", ",", "tmin", ",", "tmax", ",", 
     "plotIndices", ",", "Npoints"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.984046280358981*^9, 3.984046284267791*^9}, {
   3.984050471388875*^9, 3.984050471729265*^9}, {3.984051179081273*^9, 
   3.984051185911325*^9}, {3.984054550042733*^9, 3.984054560253261*^9}, {
   3.9841298756251802`*^9, 3.984129875834931*^9}, {3.9841309484931517`*^9, 
   3.984130953474287*^9}, {3.984131531720971*^9, 3.984131534451499*^9}, {
   3.984134113306176*^9, 3.9841341169787817`*^9}, 3.9841362464397507`*^9, {
   3.984136288440282*^9, 3.98413628854805*^9}, {3.984136375313408*^9, 
   3.984136404748435*^9}, {3.984138488755248*^9, 3.9841384891573973`*^9}, {
   3.9842666925246077`*^9, 3.984266692768948*^9}, {3.984267100931836*^9, 
   3.984267190923675*^9}, {3.984310550947117*^9, 3.984310554697555*^9}, 
   3.985201176847768*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"43348ac0-7d3e-454b-8a6e-5b06d9075031"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]], 
            LineBox[CompressedData["
1:eJwd1Q1QVFUUB/AXKUx+MSGkKMqChAM4NmQSBnp2MvwaMEIpo4SNQIksxUxF
hRZQEFFmG6VABlpNA1QQUT6Sr/NoJ4UIUQkxDDdFkFAxGQbEGPuffTMM85v3
7rnnnnvuXZfIzSHRVoqiROFP/lse41at8YXhwbe/ZlqVFFYfAmteV5L9tzN9
Z1WeeBJm+4W1s3cw/Z1iu2QE1qcF+T2C542PHVt1bKvWnKfNL9nJtCPVVJMH
Kx/euRYZz6TaOO95DGt31y2ZvItpcnq839LjiG8z/c5ZeN2EttEsWB+aFhe4
m+l4xvyL92Hdw+LPuuFHkzDgR4yfYpodv4dpUeZd30xYd2Nl48QEpr1Ixyzv
S9sMefAVQ3blghOYP6Q267VEJke7we2psLFg7WgDHH04yOemeNj3wbpvmErt
C4e8TiLenJiSJ/CzLFmwzFd/4ls907Jp67ddhbm15pM3k5gkvNtPiJ+bX3kP
viUTwJp1K1ryk5nm5m4qa5T3fqMUncIU53QpzqkA63uQR/57mWrzXLw3wzz1
SPPcfUxSHhXWtX35dF4q0xpj+1n7QsS71xcYksaUj883ile/v8y4n+m+FAjW
zV9g63qA6Q23noeTijDfUEV4TwZT4kltcQRs3DWSqGQyNbkjIVizPP/VdAOT
A5Y7/hTGH7rgn3+YKcIjuP8D2DxknR3xPdPpU/Jg/MqRxfdymfB17Jh8f3th
x7xjTIjuEXwa6+mYETaugOmgbBeseFcXWRczSfZDsHnM2qqmjMkV6a84g/FV
awqaKplQHfdcWK8P7pxSw4Rq9jyEWVcVb6hnerFcVoD5HZLDNjUwYbeiDsPa
iOf7fzEx5cgAWJdt2nL+VyZ0w13fEowvu1C+5jKTpJMBGzM9kysamXb5LY3s
gpWGlwx9TUzoThfvs4g3q8p3+DcmaZ8U8dHo0N5mJun+dvHOz/vqf2eScnqU
Il/P8B/2tTD9Kw0NK17qHP8rTBK+BdbtNm3ogaX9Xc5hfIJPc2or09UANBBs
Lry12vkqk7TDJVjp7D56Dt64ornTsQzxcya50jUmKc8mWHH/yKsRHpMDCWt9
L90Ovs4kn9udR7yQy2tvwNLOUbBSnJO1vo2pqwUdCmsGWk93w7K9Ey6gHm43
C774g2mbJATr6XbRU9iyXLFjY396O5McR6tyzJfT3+x8gylUHli3LMpcA1va
EzYnvPM8soMJ0dtGYS701NnfZJLtCqpAvKjUiuuw5TqBNTOLPj7xJ5OkPyge
Vg4d6GSS4xVQifhHtpdm3GKKtCwA8XvPN5b8xSTt1g8bPUKsx7qYsFu2S6qQ
X+DLCclmJim/AdbbZdq/e4dJroe7sM5kHbOjm0nS8fkZ9Un9dJZDL5Mcl3Sx
+6GggH+YNssGwNynXe/6iOmi5YAhv8cD3hVPmMbhekuCzXvanXqGmaScbbCy
+Fn4hjEmOe7u1cjnQZ2hyUolCR8Pa6Ye6yq1UUnav1mc8l5y90SVcNptnGuQ
X0fSWxG2Kkk7xIkHqhf52Kkk15UJNh8MzU2zV0nKM60WnvCfx5ZXVJLjGwtr
6iLYZrpKls9hfWLDgM5RJWln2zp87+nckj5DJbluI2HdmeUjB2eqdF22FzZW
V3611UkluX5s6jF+0D9cO0ulWEvDIX6v25ZnsOU4yvuY7rCC2SpZfi8Y46Py
Ji93Vul/ny0TCg==
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            LineBox[CompressedData["
1:eJwd1QtQlFUUB/AdlEENXF/5VqDUXG0YEAchG86q8YhCCDTxgW7bIrqiCG6K
irQOYrNSyGAYiNInSeIjF1AeKsge0RjL0E2yTDFsR3ISzEBHlJD+Z78ZhvnN
fZ177rl3vfXJMQkuKpXKgD/57/yUVK2qL2H4+/5METuXNcTAtjrfzopApv0u
VRmlcNvj2vEFwUz3MtXBPbDu6cFJee8wvelq7Is4jPYn8ybNiGDasvtS3SHY
3JXXrY5iYjfP9MewKqrxL00sk4dl69wFJRgfrTRlfcgUN6TlRT5s2xtimL+U
qSTb59wDWNtQv9e8nOmROwZ8g/4HestXxDMF5TgCc2Bbd83CzpVMuxBOG+zl
O6F4gY7pWm5Bjf+RVK0yOqsg6SOmcSO6N+8WV/3hmqpnStgXGXAL1rm+iFn+
MVP5qLKnM0ux3vWvZ/kYmHrzZcOIf1HEyH/g0DHxJjusfB9jOpzAJNNP+Rb7
favi9fDVTHdkAVi3fti6+/AbRUmVV6S9Y6zf9kSmlIlNKROPYv9frB3xyhqm
+kPefsmw0mU17YclPQybZyr5k9cyxSo3raPKEE+++qsjcDG6J8Iq16kWjZHp
gSQIVuqXbToFz57S3ul+DOv99GjF7HVMGaXa71bBikfU4jr4h2kICNbmeewI
S2J6Fdt1PY72oB71r/AqTfTDJbBtp3tK0nqmE8flw35+9A8avIEJvY19sLnK
JcIKY3ZN9AnM1zqjXZfM9LkcF2wufmb32sgk0T+FVQs9P+2CX0P44SfRPjoj
/PcUJmRnWhGs+uB5Y2sqE7LZ3glrDxbNGmhiGlAlO0B75oCxSz5hwmkZ9sFe
B5X+PzczFcoAcWbwmto0JlSDI/AUxg+zlHRsY5JwsuE2fU9/4Q6mbXMX6O9K
e9ygK61mJlSnt58V+x90dLp9F5OUTybs5RE+dZuFSar/pvi/9sU1OUySTk05
xtdVRwV8yfSvFDRsbgqdYClkkumbYWXJxq6YYiYpf+8KrG/2K1xdwmQPQQHB
SpLf0sZSJimHJljr6LWby5gSw6/eHlcJ341PrT/OJOlJgttab63PP8nUJxdS
2tPimj1PMUn3EadxPiHzDRusTFLOBthsjTqWU850txkVCtt26C/uqWCS4x1y
Bvl0dywzVjKZJCDY68iqSP/TTM7tigNaPP+G5Tq6VGH87GvxeWeYFssHm6OP
3vKpYnKWp7RbHLcZxuwtL2BV2ODQyGomOa7IasQftuvkz7DzOYFtk0ONsTVM
En43rIvvsV6H5XqF1CA/jtG579Uy6Z0bQDybOwddhqXcHsLazjkewWeZcFrq
4Fr0H9qfXQNL+nNhXdictFnnmOR5cMDahcp1KyzhBJyFXxrLfM8zyXWxwLZE
8quGk+UAYHOgvmleHdM55wWDK7tVv8AD8bzthJU5RZxSzyTpbIG1JtOi8ReY
5LpPO4/9+jbn2GGZfqtYE91/oIFJyv+qOGarz3YbE267m2cdxj93e7aFmaQc
UmDdxLCXBReZ5Lm6BLdF2WMfNDJJesbUI97zWUGbLjPJ9TXCbSvLeiOamJzd
Ya+snvSsK0xSzuoLaJ/bkfH2VSZ5bvWwqvyzQ5ZrTDfkeGFb3PPh6TeY5Plx
a4ANZ9PcfmMyOgsO8Uy/8e6TO0zO6wgrK0dm3L/H5Py9sCE/e4aO2d7O9D/Q
Yg9B
             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            LineBox[CompressedData["
1:eJwd1Q001lccB3C9mDLRpORtqAc9FTvK0rL87pnDcNLRi1ImS5pzlIM700mt
ZZqt1VScaimbVVRYiaTJy73GibyXXiySVVTSlNmitH3v8z/nOc/5nOc+97n3
d7+/+9iHxyzfOFZPTy8CL/Wue7I4a/mk5axRtSD/pLWVy2Gn8HpNTo2gQ2OL
d2TDRUeHz427Iqg72cTzJfzf4/LcebWC5upHjfr/wtnHceMdF9cJ2pJSXZYJ
Gye41My+Kkga2G4fgE1Kn24YUy9o0u6tHl7HOfu85ci+GjjYsG3kIDzR2bYr
sUHQ8T0upY/goJOn5mkaBT0zwhdOcBZhZ/Xn7/AHqfcXpsKvcqK7QpoE7cJy
7sFOjStb+uHm/T+WzD/JWZNJn/22ZkEWpoMJKfDMNOPp+i2CNqYHLGiHh0vr
2vfCBWanh+Zkc5Z+p2LblFZBrw6qDXNWcCx4YgbsYx4a3wpvig77wf6aIDW9
JoezxpfJlnlwh/oB2HBTdJv7dUFORzcX1sEFdb3DtXCc9ZU461OcLRJPB8La
BJVn2rvGwO+Piw96A6vySNiw0cco54agFVk3z5md5iw/MiVkzU1BP2F4JJw1
4vm21S1Bj1SB4OS6wAPPYDdNT7/RGc6u1XsH3L4taEc2+zUM3vNi5R+d7YKu
OmJBsN2s3K/euiNoKrarn8vZret2tSEdgsK0gX2r4e8KNb5POgXl5aqHM8+6
hu+rugRhdNQofG+339/D3YIwuzYwj7PEwPkjuQ8E7VXHBU8w63Qe7BWkVj8E
139Y6fe0T9AMLN83nzMHO3ffzAFBqI7jUdgjuaLv4ZAgVLOnHx6t9YuMfyVo
XLHaAfKR4fW4XU8STisiHS52e7KzRF/SEfUFOCgks6xzoiSk4f7Cs5ztci/I
8p8kSS1nDzyUMHvn1MmSEj28wu/Cq9yKDUNNJSGd9q7nOLMcXfVgsZkkFZ9k
uHHpiZTmqZJU+m/C2seXbDXmklQ5tQWo37Kz3G+6pOcq0HDJCbcOPwtJavom
+Nt7ta7OlpJU/O3Pc9bhWxU9DLd6I0Bwv89SlyIrSSoOV2Bjm4x31llLivRt
uGNRyNnqxV+/fA2r8myGM1OM3NNsJI2qhoSNxrwpsX1XkhpuWsRZ6pog81Ow
inMEvGzZ6otaW0l3m5BQWOs/pf40rI7X8AJnAz7lmx3sJMWrBcGHHe9mZsG6
7cLG522CrOwlqXYcW8yZ9TGvbw7BQeqBF337r2bKDEm6eMLzLOSCNBizt40o
P2xuNZspSR1XwEXOnkU6zT0G664TeNDieY5WI0ktfxDuWfGiswJW7eVdgn4o
/vJyqIOkcN0GOCtMupw2wVGSilsfHFzY/VEVjNMy8byEz01HP0t1kqTKvx8+
8M+Sw3GzJKnr4T4cs/VWVZxWklrOgt8425jse+bQbEmqXXbDP8eUbX8yR1KM
OgA43mBmfqKzpFJdg3EWWSTLg9+TNB7XWxKc5ePRkeEqSZWzDY7tfm0Z4iZJ
tbvjZc56U2M3FLlLUtNvhRt6HMyLPCSp+DfANtXHswOYJHS7gW0ZZ38FmHb5
e0tScYiD811b8pb4S1LXVTUcNny17/lSSao85uWcrZ81Juz1ckmqfaPgg17T
7EJWSdINhxMC962zXiNJxdmkAvkQSTVrQySp6zYcXnIjvdI1VNJ1dbywyxcO
BZfWSVLXj0ElZ9nTto0f+6mkKF3gOAvf4lFjtV6Srh3h2AuOuyaHS9L9Xwj0
f2zvwkfw/+fbCUs=
             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            Hue[0.37820393249936934`, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            LineBox[CompressedData["
1:eJwd1QtQlFUUB3AQCccgfA4hD0UNY0yTR4iueC6RuiE+QBBRUllYqFVcuCIG
iknsoIQiSRCGKCiriJKIIA95HVkgiBACRAVNW/PBw9FIbdDNzt1vZmfnN3O/
u/ee+z937WRKX/kYAwODUPqIb/2Ty5l0nGGDlSuCV8LGOl+yxUmJi1yCkDmm
bJ+aHKDaNOLmgXA/0Xzpv+Rvf/ikwmkFwkfGCp1XHmdHzZRdt70RdidpqnPI
ecUTt/b6IKDJ9L3PyEcuqDKM1yOYJcdKPE9xdnY4Q6oMRNgwvns0gzzLoeNz
5yCEUynzqx6TLXwKdTs3Izw1pRdOc5aTuT9+zVaERalat1Ryk+63vDvBCCpa
zj1y9LJHqgUhCNfTssqd8znzCMov9g9FsJw0EpNEDko85hkgR5Cnr3K9Rfad
IO1fEoZQPKXgxVw1Z/VpYVLTcITXGWLDnN1sKTJqJS+3+CK6k7zXpPJo7JcI
YvrZZzhTfcc0Nl8h9IsfIE9I87pXQZ6Tvb2khfzUsrrVW4EQZd0cZX2WM7t1
k236yDU5do5K8o7e54vk2xBEeZA8wPyDhsjrcm9cnFJA9ug5HbUd4QQNDye7
Zz2wfUl+LApENurv7YqLQHCZ/XDY9Bxnfe0+LQY7EPapWdEWcs3k0+8lk1vt
aUHkjvUFmilKhKm0XeNCziylNXPU5C0OawcDyKoLu7IlkQjnC8XD2UzV64pb
ZBqt0JGbUhYGJ0Qh0OwOa89zZtazttuFIxwSx0UOTMrveEkWq39B7gi2r27d
iTCTli+9wFmVp1N/aTQCVcc+m2yudMmr2oVA1Xw4TE578NpUG4NgVCZ2wJnf
qsWShV8j0GmFppOXe/tNbIhFOCZeIHdFO5ln7kGgNGjdfubs2TbX9zXxCGI5
KeSSSocy+X6EOImn7C75boLtT5mJCJROO8eLnFnFr5gWeQBBxCeRfG7C8dQ3
KQgi/TfIHzq4vJn1PYIop0MxZ15NR+pyMhGei0CT60bmbtVlI4jp28kz/os9
dycXQcTf7hJn17NtX72jRuhcRgEiDxVoh3kBgohDM/l3q7jdbucRwqVtfZYl
nNlovzm+uwhBlGc72VMy/sDqiwg60ZDkjmRFZ08xghg+6TJnTwZvBc4oQRBx
DiVfW2PJllxGuNtOCSVb2/SNcylFEMc7vpQzH0NZunkZQrRYEFn76NeubrJ+
u+S85F0bD15BEO04poyz+MP9pfPKEfzFQ4653lPSTNbHk9xr6J21oQKBZu8e
JTselnv8SRbHteoKZwq3ee5hlQj664R8Zuex+3+RxfJHyG89/t4oq0IQ7bWs
nLMNAwYV/WSZfgOcnTCY+I//VQQRt0Gy8djkt+1kOi3zpRWc5arLm6XVCKL8
aWTdyU1LNWRxPWjJSYtDgj+tQRDLca3k7NXlUE8NWbRLMtlsjmzqyloEpTgA
cu0Hh5xukqv0DcZZcMDA/Ig6hLF0vSWQL62cPvBuPYIoZze5u3z47BWyaHf7
qzT/wcYFkYggpo8lmz7bo5NcQxDxbyOrszi3bUCgbjeZXs1Zc0/jxzYaBBGH
KLKzn3s8NCKI60pD9guLvJnahCDKY1HDWVxMxBmLXxBE+yrIpUONr560IOiH
kzNNXK2mtSGIOJvX0v3Qm/dZfTuCuG5l5M3OhYUvOhG6xPGSw1tGQ9p6EMT1
Y1LHWZFKq4XbCAp94Dhb7VjzcOYfCPp2JLsXBI5aP0DQ/1/Ucxbx4443zY8R
/gfU9xfP
             "]]}, Annotation[#, "Charting`Private`Tag#4"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]], 
               Line[CompressedData["
1:eJwd1Q1QVFUUB/AXKUx+MSGkKMqChAM4NmQSBnp2MvwaMEIpo4SNQIksxUxF
hRZQEFFmG6VABlpNA1QQUT6Sr/NoJ4UIUQkxDDdFkFAxGQbEGPuffTMM85v3
7rnnnnvuXZfIzSHRVoqiROFP/lse41at8YXhwbe/ZlqVFFYfAmteV5L9tzN9
Z1WeeBJm+4W1s3cw/Z1iu2QE1qcF+T2C542PHVt1bKvWnKfNL9nJtCPVVJMH
Kx/euRYZz6TaOO95DGt31y2ZvItpcnq839LjiG8z/c5ZeN2EttEsWB+aFhe4
m+l4xvyL92Hdw+LPuuFHkzDgR4yfYpodv4dpUeZd30xYd2Nl48QEpr1Ixyzv
S9sMefAVQ3blghOYP6Q267VEJke7we2psLFg7WgDHH04yOemeNj3wbpvmErt
C4e8TiLenJiSJ/CzLFmwzFd/4ls907Jp67ddhbm15pM3k5gkvNtPiJ+bX3kP
viUTwJp1K1ryk5nm5m4qa5T3fqMUncIU53QpzqkA63uQR/57mWrzXLw3wzz1
SPPcfUxSHhXWtX35dF4q0xpj+1n7QsS71xcYksaUj883ile/v8y4n+m+FAjW
zV9g63qA6Q23noeTijDfUEV4TwZT4kltcQRs3DWSqGQyNbkjIVizPP/VdAOT
A5Y7/hTGH7rgn3+YKcIjuP8D2DxknR3xPdPpU/Jg/MqRxfdymfB17Jh8f3th
x7xjTIjuEXwa6+mYETaugOmgbBeseFcXWRczSfZDsHnM2qqmjMkV6a84g/FV
awqaKplQHfdcWK8P7pxSw4Rq9jyEWVcVb6hnerFcVoD5HZLDNjUwYbeiDsPa
iOf7fzEx5cgAWJdt2nL+VyZ0w13fEowvu1C+5jKTpJMBGzM9kysamXb5LY3s
gpWGlwx9TUzoThfvs4g3q8p3+DcmaZ8U8dHo0N5mJun+dvHOz/vqf2eScnqU
Il/P8B/2tTD9Kw0NK17qHP8rTBK+BdbtNm3ogaX9Xc5hfIJPc2or09UANBBs
Lry12vkqk7TDJVjp7D56Dt64ornTsQzxcya50jUmKc8mWHH/yKsRHpMDCWt9
L90Ovs4kn9udR7yQy2tvwNLOUbBSnJO1vo2pqwUdCmsGWk93w7K9Ey6gHm43
C774g2mbJATr6XbRU9iyXLFjY396O5McR6tyzJfT3+x8gylUHli3LMpcA1va
EzYnvPM8soMJ0dtGYS701NnfZJLtCqpAvKjUiuuw5TqBNTOLPj7xJ5OkPyge
Vg4d6GSS4xVQifhHtpdm3GKKtCwA8XvPN5b8xSTt1g8bPUKsx7qYsFu2S6qQ
X+DLCclmJim/AdbbZdq/e4dJroe7sM5kHbOjm0nS8fkZ9Un9dJZDL5Mcl3Sx
+6GggH+YNssGwNynXe/6iOmi5YAhv8cD3hVPmMbhekuCzXvanXqGmaScbbCy
+Fn4hjEmOe7u1cjnQZ2hyUolCR8Pa6Ye6yq1UUnav1mc8l5y90SVcNptnGuQ
X0fSWxG2Kkk7xIkHqhf52Kkk15UJNh8MzU2zV0nKM60WnvCfx5ZXVJLjGwtr
6iLYZrpKls9hfWLDgM5RJWln2zp87+nckj5DJbluI2HdmeUjB2eqdF22FzZW
V3611UkluX5s6jF+0D9cO0ulWEvDIX6v25ZnsOU4yvuY7rCC2SpZfi8Y46Py
Ji93Vul/ny0TCg==
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Line[CompressedData["
1:eJwd1QtQlFUUB/AdlEENXF/5VqDUXG0YEAchG86q8YhCCDTxgW7bIrqiCG6K
irQOYrNSyGAYiNInSeIjF1AeKsge0RjL0E2yTDFsR3ISzEBHlJD+Z78ZhvnN
fZ177rl3vfXJMQkuKpXKgD/57/yUVK2qL2H4+/5METuXNcTAtjrfzopApv0u
VRmlcNvj2vEFwUz3MtXBPbDu6cFJee8wvelq7Is4jPYn8ybNiGDasvtS3SHY
3JXXrY5iYjfP9MewKqrxL00sk4dl69wFJRgfrTRlfcgUN6TlRT5s2xtimL+U
qSTb59wDWNtQv9e8nOmROwZ8g/4HestXxDMF5TgCc2Bbd83CzpVMuxBOG+zl
O6F4gY7pWm5Bjf+RVK0yOqsg6SOmcSO6N+8WV/3hmqpnStgXGXAL1rm+iFn+
MVP5qLKnM0ux3vWvZ/kYmHrzZcOIf1HEyH/g0DHxJjusfB9jOpzAJNNP+Rb7
favi9fDVTHdkAVi3fti6+/AbRUmVV6S9Y6zf9kSmlIlNKROPYv9frB3xyhqm
+kPefsmw0mU17YclPQybZyr5k9cyxSo3raPKEE+++qsjcDG6J8Iq16kWjZHp
gSQIVuqXbToFz57S3ul+DOv99GjF7HVMGaXa71bBikfU4jr4h2kICNbmeewI
S2J6Fdt1PY72oB71r/AqTfTDJbBtp3tK0nqmE8flw35+9A8avIEJvY19sLnK
JcIKY3ZN9AnM1zqjXZfM9LkcF2wufmb32sgk0T+FVQs9P+2CX0P44SfRPjoj
/PcUJmRnWhGs+uB5Y2sqE7LZ3glrDxbNGmhiGlAlO0B75oCxSz5hwmkZ9sFe
B5X+PzczFcoAcWbwmto0JlSDI/AUxg+zlHRsY5JwsuE2fU9/4Q6mbXMX6O9K
e9ygK61mJlSnt58V+x90dLp9F5OUTybs5RE+dZuFSar/pvi/9sU1OUySTk05
xtdVRwV8yfSvFDRsbgqdYClkkumbYWXJxq6YYiYpf+8KrG/2K1xdwmQPQQHB
SpLf0sZSJimHJljr6LWby5gSw6/eHlcJ341PrT/OJOlJgttab63PP8nUJxdS
2tPimj1PMUn3EadxPiHzDRusTFLOBthsjTqWU850txkVCtt26C/uqWCS4x1y
Bvl0dywzVjKZJCDY68iqSP/TTM7tigNaPP+G5Tq6VGH87GvxeWeYFssHm6OP
3vKpYnKWp7RbHLcZxuwtL2BV2ODQyGomOa7IasQftuvkz7DzOYFtk0ONsTVM
En43rIvvsV6H5XqF1CA/jtG579Uy6Z0bQDybOwddhqXcHsLazjkewWeZcFrq
4Fr0H9qfXQNL+nNhXdictFnnmOR5cMDahcp1KyzhBJyFXxrLfM8zyXWxwLZE
8quGk+UAYHOgvmleHdM55wWDK7tVv8AD8bzthJU5RZxSzyTpbIG1JtOi8ReY
5LpPO4/9+jbn2GGZfqtYE91/oIFJyv+qOGarz3YbE267m2cdxj93e7aFmaQc
UmDdxLCXBReZ5Lm6BLdF2WMfNDJJesbUI97zWUGbLjPJ9TXCbSvLeiOamJzd
Ya+snvSsK0xSzuoLaJ/bkfH2VSZ5bvWwqvyzQ5ZrTDfkeGFb3PPh6TeY5Plx
a4ANZ9PcfmMyOgsO8Uy/8e6TO0zO6wgrK0dm3L/H5Py9sCE/e4aO2d7O9D/Q
Yg9B
                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Line[CompressedData["
1:eJwd1Q001lccB3C9mDLRpORtqAc9FTvK0rL87pnDcNLRi1ImS5pzlIM700mt
ZZqt1VScaimbVVRYiaTJy73GibyXXiySVVTSlNmitH3v8z/nOc/5nOc+97n3
d7+/+9iHxyzfOFZPTy8CL/Wue7I4a/mk5axRtSD/pLWVy2Gn8HpNTo2gQ2OL
d2TDRUeHz427Iqg72cTzJfzf4/LcebWC5upHjfr/wtnHceMdF9cJ2pJSXZYJ
Gye41My+Kkga2G4fgE1Kn24YUy9o0u6tHl7HOfu85ci+GjjYsG3kIDzR2bYr
sUHQ8T0upY/goJOn5mkaBT0zwhdOcBZhZ/Xn7/AHqfcXpsKvcqK7QpoE7cJy
7sFOjStb+uHm/T+WzD/JWZNJn/22ZkEWpoMJKfDMNOPp+i2CNqYHLGiHh0vr
2vfCBWanh+Zkc5Z+p2LblFZBrw6qDXNWcCx4YgbsYx4a3wpvig77wf6aIDW9
JoezxpfJlnlwh/oB2HBTdJv7dUFORzcX1sEFdb3DtXCc9ZU461OcLRJPB8La
BJVn2rvGwO+Piw96A6vySNiw0cco54agFVk3z5md5iw/MiVkzU1BP2F4JJw1
4vm21S1Bj1SB4OS6wAPPYDdNT7/RGc6u1XsH3L4taEc2+zUM3vNi5R+d7YKu
OmJBsN2s3K/euiNoKrarn8vZret2tSEdgsK0gX2r4e8KNb5POgXl5aqHM8+6
hu+rugRhdNQofG+339/D3YIwuzYwj7PEwPkjuQ8E7VXHBU8w63Qe7BWkVj8E
139Y6fe0T9AMLN83nzMHO3ffzAFBqI7jUdgjuaLv4ZAgVLOnHx6t9YuMfyVo
XLHaAfKR4fW4XU8STisiHS52e7KzRF/SEfUFOCgks6xzoiSk4f7Cs5ztci/I
8p8kSS1nDzyUMHvn1MmSEj28wu/Cq9yKDUNNJSGd9q7nOLMcXfVgsZkkFZ9k
uHHpiZTmqZJU+m/C2seXbDXmklQ5tQWo37Kz3G+6pOcq0HDJCbcOPwtJavom
+Nt7ta7OlpJU/O3Pc9bhWxU9DLd6I0Bwv89SlyIrSSoOV2Bjm4x31llLivRt
uGNRyNnqxV+/fA2r8myGM1OM3NNsJI2qhoSNxrwpsX1XkhpuWsRZ6pog81Ow
inMEvGzZ6otaW0l3m5BQWOs/pf40rI7X8AJnAz7lmx3sJMWrBcGHHe9mZsG6
7cLG522CrOwlqXYcW8yZ9TGvbw7BQeqBF337r2bKDEm6eMLzLOSCNBizt40o
P2xuNZspSR1XwEXOnkU6zT0G664TeNDieY5WI0ktfxDuWfGiswJW7eVdgn4o
/vJyqIOkcN0GOCtMupw2wVGSilsfHFzY/VEVjNMy8byEz01HP0t1kqTKvx8+
8M+Sw3GzJKnr4T4cs/VWVZxWklrOgt8425jse+bQbEmqXXbDP8eUbX8yR1KM
OgA43mBmfqKzpFJdg3EWWSTLg9+TNB7XWxKc5ePRkeEqSZWzDY7tfm0Z4iZJ
tbvjZc56U2M3FLlLUtNvhRt6HMyLPCSp+DfANtXHswOYJHS7gW0ZZ38FmHb5
e0tScYiD811b8pb4S1LXVTUcNny17/lSSao85uWcrZ81Juz1ckmqfaPgg17T
7EJWSdINhxMC962zXiNJxdmkAvkQSTVrQySp6zYcXnIjvdI1VNJ1dbywyxcO
BZfWSVLXj0ElZ9nTto0f+6mkKF3gOAvf4lFjtV6Srh3h2AuOuyaHS9L9Xwj0
f2zvwkfw/+fbCUs=
                "]]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Hue[0.37820393249936934`, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Line[CompressedData["
1:eJwd1QtQlFUUB3AQCccgfA4hD0UNY0yTR4iueC6RuiE+QBBRUllYqFVcuCIG
iknsoIQiSRCGKCiriJKIIA95HVkgiBACRAVNW/PBw9FIbdDNzt1vZmfnN3O/
u/ee+z937WRKX/kYAwODUPqIb/2Ty5l0nGGDlSuCV8LGOl+yxUmJi1yCkDmm
bJ+aHKDaNOLmgXA/0Xzpv+Rvf/ikwmkFwkfGCp1XHmdHzZRdt70RdidpqnPI
ecUTt/b6IKDJ9L3PyEcuqDKM1yOYJcdKPE9xdnY4Q6oMRNgwvns0gzzLoeNz
5yCEUynzqx6TLXwKdTs3Izw1pRdOc5aTuT9+zVaERalat1Ryk+63vDvBCCpa
zj1y9LJHqgUhCNfTssqd8znzCMov9g9FsJw0EpNEDko85hkgR5Cnr3K9Rfad
IO1fEoZQPKXgxVw1Z/VpYVLTcITXGWLDnN1sKTJqJS+3+CK6k7zXpPJo7JcI
YvrZZzhTfcc0Nl8h9IsfIE9I87pXQZ6Tvb2khfzUsrrVW4EQZd0cZX2WM7t1
k236yDU5do5K8o7e54vk2xBEeZA8wPyDhsjrcm9cnFJA9ug5HbUd4QQNDye7
Zz2wfUl+LApENurv7YqLQHCZ/XDY9Bxnfe0+LQY7EPapWdEWcs3k0+8lk1vt
aUHkjvUFmilKhKm0XeNCziylNXPU5C0OawcDyKoLu7IlkQjnC8XD2UzV64pb
ZBqt0JGbUhYGJ0Qh0OwOa89zZtazttuFIxwSx0UOTMrveEkWq39B7gi2r27d
iTCTli+9wFmVp1N/aTQCVcc+m2yudMmr2oVA1Xw4TE578NpUG4NgVCZ2wJnf
qsWShV8j0GmFppOXe/tNbIhFOCZeIHdFO5ln7kGgNGjdfubs2TbX9zXxCGI5
KeSSSocy+X6EOImn7C75boLtT5mJCJROO8eLnFnFr5gWeQBBxCeRfG7C8dQ3
KQgi/TfIHzq4vJn1PYIop0MxZ15NR+pyMhGei0CT60bmbtVlI4jp28kz/os9
dycXQcTf7hJn17NtX72jRuhcRgEiDxVoh3kBgohDM/l3q7jdbucRwqVtfZYl
nNlovzm+uwhBlGc72VMy/sDqiwg60ZDkjmRFZ08xghg+6TJnTwZvBc4oQRBx
DiVfW2PJllxGuNtOCSVb2/SNcylFEMc7vpQzH0NZunkZQrRYEFn76NeubrJ+
u+S85F0bD15BEO04poyz+MP9pfPKEfzFQ4653lPSTNbHk9xr6J21oQKBZu8e
JTselnv8SRbHteoKZwq3ee5hlQj664R8Zuex+3+RxfJHyG89/t4oq0IQ7bWs
nLMNAwYV/WSZfgOcnTCY+I//VQQRt0Gy8djkt+1kOi3zpRWc5arLm6XVCKL8
aWTdyU1LNWRxPWjJSYtDgj+tQRDLca3k7NXlUE8NWbRLMtlsjmzqyloEpTgA
cu0Hh5xukqv0DcZZcMDA/Ig6hLF0vSWQL62cPvBuPYIoZze5u3z47BWyaHf7
qzT/wcYFkYggpo8lmz7bo5NcQxDxbyOrszi3bUCgbjeZXs1Zc0/jxzYaBBGH
KLKzn3s8NCKI60pD9guLvJnahCDKY1HDWVxMxBmLXxBE+yrIpUONr560IOiH
kzNNXK2mtSGIOJvX0v3Qm/dZfTuCuG5l5M3OhYUvOhG6xPGSw1tGQ9p6EMT1
Y1LHWZFKq4XbCAp94Dhb7VjzcOYfCPp2JLsXBI5aP0DQ/1/Ucxbx4443zY8R
/gfU9xfP
                "]]}, "Charting`Private`Tag#4"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{297.95833333333405`, 300.}, {
               0.12794865582191395`, 0.1399164183214298}}, 
              "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {297.95833333333405`, 0.12794865582191395`}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.982526, 0.385626, 0.209179]], 
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.578, 0.51, 0.85]], 
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.95, 0.627, 0.1425]], 
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.24, 0.6, 0.8]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{297.95833333333405`, 300.}, {
              0.12794865582191395`, 0.1399164183214298}}, 
             "Frame" -> {{True, True}, {True, True}}, 
             "AxesOrigin" -> {297.95833333333405`, 0.12794865582191395`}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]], 
        Selectable -> False]}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            RGBColor[0.24, 0.6, 0.8]], 
           Line[CompressedData["
1:eJwd1Q1QVFUUB/AXKUx+MSGkKMqChAM4NmQSBnp2MvwaMEIpo4SNQIksxUxF
hRZQEFFmG6VABlpNA1QQUT6Sr/NoJ4UIUQkxDDdFkFAxGQbEGPuffTMM85v3
7rnnnnvuXZfIzSHRVoqiROFP/lse41at8YXhwbe/ZlqVFFYfAmteV5L9tzN9
Z1WeeBJm+4W1s3cw/Z1iu2QE1qcF+T2C542PHVt1bKvWnKfNL9nJtCPVVJMH
Kx/euRYZz6TaOO95DGt31y2ZvItpcnq839LjiG8z/c5ZeN2EttEsWB+aFhe4
m+l4xvyL92Hdw+LPuuFHkzDgR4yfYpodv4dpUeZd30xYd2Nl48QEpr1Ixyzv
S9sMefAVQ3blghOYP6Q267VEJke7we2psLFg7WgDHH04yOemeNj3wbpvmErt
C4e8TiLenJiSJ/CzLFmwzFd/4ls907Jp67ddhbm15pM3k5gkvNtPiJ+bX3kP
viUTwJp1K1ryk5nm5m4qa5T3fqMUncIU53QpzqkA63uQR/57mWrzXLw3wzz1
SPPcfUxSHhXWtX35dF4q0xpj+1n7QsS71xcYksaUj883ile/v8y4n+m+FAjW
zV9g63qA6Q23noeTijDfUEV4TwZT4kltcQRs3DWSqGQyNbkjIVizPP/VdAOT
A5Y7/hTGH7rgn3+YKcIjuP8D2DxknR3xPdPpU/Jg/MqRxfdymfB17Jh8f3th
x7xjTIjuEXwa6+mYETaugOmgbBeseFcXWRczSfZDsHnM2qqmjMkV6a84g/FV
awqaKplQHfdcWK8P7pxSw4Rq9jyEWVcVb6hnerFcVoD5HZLDNjUwYbeiDsPa
iOf7fzEx5cgAWJdt2nL+VyZ0w13fEowvu1C+5jKTpJMBGzM9kysamXb5LY3s
gpWGlwx9TUzoThfvs4g3q8p3+DcmaZ8U8dHo0N5mJun+dvHOz/vqf2eScnqU
Il/P8B/2tTD9Kw0NK17qHP8rTBK+BdbtNm3ogaX9Xc5hfIJPc2or09UANBBs
Lry12vkqk7TDJVjp7D56Dt64ornTsQzxcya50jUmKc8mWHH/yKsRHpMDCWt9
L90Ovs4kn9udR7yQy2tvwNLOUbBSnJO1vo2pqwUdCmsGWk93w7K9Ey6gHm43
C774g2mbJATr6XbRU9iyXLFjY396O5McR6tyzJfT3+x8gylUHli3LMpcA1va
EzYnvPM8soMJ0dtGYS701NnfZJLtCqpAvKjUiuuw5TqBNTOLPj7xJ5OkPyge
Vg4d6GSS4xVQifhHtpdm3GKKtCwA8XvPN5b8xSTt1g8bPUKsx7qYsFu2S6qQ
X+DLCclmJim/AdbbZdq/e4dJroe7sM5kHbOjm0nS8fkZ9Un9dJZDL5Mcl3Sx
+6GggH+YNssGwNynXe/6iOmi5YAhv8cD3hVPmMbhekuCzXvanXqGmaScbbCy
+Fn4hjEmOe7u1cjnQZ2hyUolCR8Pa6Ye6yq1UUnav1mc8l5y90SVcNptnGuQ
X0fSWxG2Kkk7xIkHqhf52Kkk15UJNh8MzU2zV0nKM60WnvCfx5ZXVJLjGwtr
6iLYZrpKls9hfWLDgM5RJWln2zp87+nckj5DJbluI2HdmeUjB2eqdF22FzZW
V3611UkluX5s6jF+0D9cO0ulWEvDIX6v25ZnsOU4yvuY7rCC2SpZfi8Y46Py
Ji93Vul/ny0TCg==
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            RGBColor[0.95, 0.627, 0.1425]], 
           Line[CompressedData["
1:eJwd1QtQlFUUB/AdlEENXF/5VqDUXG0YEAchG86q8YhCCDTxgW7bIrqiCG6K
irQOYrNSyGAYiNInSeIjF1AeKsge0RjL0E2yTDFsR3ISzEBHlJD+Z78ZhvnN
fZ177rl3vfXJMQkuKpXKgD/57/yUVK2qL2H4+/5METuXNcTAtjrfzopApv0u
VRmlcNvj2vEFwUz3MtXBPbDu6cFJee8wvelq7Is4jPYn8ybNiGDasvtS3SHY
3JXXrY5iYjfP9MewKqrxL00sk4dl69wFJRgfrTRlfcgUN6TlRT5s2xtimL+U
qSTb59wDWNtQv9e8nOmROwZ8g/4HestXxDMF5TgCc2Bbd83CzpVMuxBOG+zl
O6F4gY7pWm5Bjf+RVK0yOqsg6SOmcSO6N+8WV/3hmqpnStgXGXAL1rm+iFn+
MVP5qLKnM0ux3vWvZ/kYmHrzZcOIf1HEyH/g0DHxJjusfB9jOpzAJNNP+Rb7
favi9fDVTHdkAVi3fti6+/AbRUmVV6S9Y6zf9kSmlIlNKROPYv9frB3xyhqm
+kPefsmw0mU17YclPQybZyr5k9cyxSo3raPKEE+++qsjcDG6J8Iq16kWjZHp
gSQIVuqXbToFz57S3ul+DOv99GjF7HVMGaXa71bBikfU4jr4h2kICNbmeewI
S2J6Fdt1PY72oB71r/AqTfTDJbBtp3tK0nqmE8flw35+9A8avIEJvY19sLnK
JcIKY3ZN9AnM1zqjXZfM9LkcF2wufmb32sgk0T+FVQs9P+2CX0P44SfRPjoj
/PcUJmRnWhGs+uB5Y2sqE7LZ3glrDxbNGmhiGlAlO0B75oCxSz5hwmkZ9sFe
B5X+PzczFcoAcWbwmto0JlSDI/AUxg+zlHRsY5JwsuE2fU9/4Q6mbXMX6O9K
e9ygK61mJlSnt58V+x90dLp9F5OUTybs5RE+dZuFSar/pvi/9sU1OUySTk05
xtdVRwV8yfSvFDRsbgqdYClkkumbYWXJxq6YYiYpf+8KrG/2K1xdwmQPQQHB
SpLf0sZSJimHJljr6LWby5gSw6/eHlcJ341PrT/OJOlJgttab63PP8nUJxdS
2tPimj1PMUn3EadxPiHzDRusTFLOBthsjTqWU850txkVCtt26C/uqWCS4x1y
Bvl0dywzVjKZJCDY68iqSP/TTM7tigNaPP+G5Tq6VGH87GvxeWeYFssHm6OP
3vKpYnKWp7RbHLcZxuwtL2BV2ODQyGomOa7IasQftuvkz7DzOYFtk0ONsTVM
En43rIvvsV6H5XqF1CA/jtG579Uy6Z0bQDybOwddhqXcHsLazjkewWeZcFrq
4Fr0H9qfXQNL+nNhXdictFnnmOR5cMDahcp1KyzhBJyFXxrLfM8zyXWxwLZE
8quGk+UAYHOgvmleHdM55wWDK7tVv8AD8bzthJU5RZxSzyTpbIG1JtOi8ReY
5LpPO4/9+jbn2GGZfqtYE91/oIFJyv+qOGarz3YbE267m2cdxj93e7aFmaQc
UmDdxLCXBReZ5Lm6BLdF2WMfNDJJesbUI97zWUGbLjPJ9TXCbSvLeiOamJzd
Ya+snvSsK0xSzuoLaJ/bkfH2VSZ5bvWwqvyzQ5ZrTDfkeGFb3PPh6TeY5Plx
a4ANZ9PcfmMyOgsO8Uy/8e6TO0zO6wgrK0dm3L/H5Py9sCE/e4aO2d7O9D/Q
Yg9B
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.578, 0.51, 0.85]], 
           Line[CompressedData["
1:eJwd1Q001lccB3C9mDLRpORtqAc9FTvK0rL87pnDcNLRi1ImS5pzlIM700mt
ZZqt1VScaimbVVRYiaTJy73GibyXXiySVVTSlNmitH3v8z/nOc/5nOc+97n3
d7+/+9iHxyzfOFZPTy8CL/Wue7I4a/mk5axRtSD/pLWVy2Gn8HpNTo2gQ2OL
d2TDRUeHz427Iqg72cTzJfzf4/LcebWC5upHjfr/wtnHceMdF9cJ2pJSXZYJ
Gye41My+Kkga2G4fgE1Kn24YUy9o0u6tHl7HOfu85ci+GjjYsG3kIDzR2bYr
sUHQ8T0upY/goJOn5mkaBT0zwhdOcBZhZ/Xn7/AHqfcXpsKvcqK7QpoE7cJy
7sFOjStb+uHm/T+WzD/JWZNJn/22ZkEWpoMJKfDMNOPp+i2CNqYHLGiHh0vr
2vfCBWanh+Zkc5Z+p2LblFZBrw6qDXNWcCx4YgbsYx4a3wpvig77wf6aIDW9
JoezxpfJlnlwh/oB2HBTdJv7dUFORzcX1sEFdb3DtXCc9ZU461OcLRJPB8La
BJVn2rvGwO+Piw96A6vySNiw0cco54agFVk3z5md5iw/MiVkzU1BP2F4JJw1
4vm21S1Bj1SB4OS6wAPPYDdNT7/RGc6u1XsH3L4taEc2+zUM3vNi5R+d7YKu
OmJBsN2s3K/euiNoKrarn8vZret2tSEdgsK0gX2r4e8KNb5POgXl5aqHM8+6
hu+rugRhdNQofG+339/D3YIwuzYwj7PEwPkjuQ8E7VXHBU8w63Qe7BWkVj8E
139Y6fe0T9AMLN83nzMHO3ffzAFBqI7jUdgjuaLv4ZAgVLOnHx6t9YuMfyVo
XLHaAfKR4fW4XU8STisiHS52e7KzRF/SEfUFOCgks6xzoiSk4f7Cs5ztci/I
8p8kSS1nDzyUMHvn1MmSEj28wu/Cq9yKDUNNJSGd9q7nOLMcXfVgsZkkFZ9k
uHHpiZTmqZJU+m/C2seXbDXmklQ5tQWo37Kz3G+6pOcq0HDJCbcOPwtJavom
+Nt7ta7OlpJU/O3Pc9bhWxU9DLd6I0Bwv89SlyIrSSoOV2Bjm4x31llLivRt
uGNRyNnqxV+/fA2r8myGM1OM3NNsJI2qhoSNxrwpsX1XkhpuWsRZ6pog81Ow
inMEvGzZ6otaW0l3m5BQWOs/pf40rI7X8AJnAz7lmx3sJMWrBcGHHe9mZsG6
7cLG522CrOwlqXYcW8yZ9TGvbw7BQeqBF337r2bKDEm6eMLzLOSCNBizt40o
P2xuNZspSR1XwEXOnkU6zT0G664TeNDieY5WI0ktfxDuWfGiswJW7eVdgn4o
/vJyqIOkcN0GOCtMupw2wVGSilsfHFzY/VEVjNMy8byEz01HP0t1kqTKvx8+
8M+Sw3GzJKnr4T4cs/VWVZxWklrOgt8425jse+bQbEmqXXbDP8eUbX8yR1KM
OgA43mBmfqKzpFJdg3EWWSTLg9+TNB7XWxKc5ePRkeEqSZWzDY7tfm0Z4iZJ
tbvjZc56U2M3FLlLUtNvhRt6HMyLPCSp+DfANtXHswOYJHS7gW0ZZ38FmHb5
e0tScYiD811b8pb4S1LXVTUcNny17/lSSao85uWcrZ81Juz1ckmqfaPgg17T
7EJWSdINhxMC962zXiNJxdmkAvkQSTVrQySp6zYcXnIjvdI1VNJ1dbywyxcO
BZfWSVLXj0ElZ9nTto0f+6mkKF3gOAvf4lFjtV6Srh3h2AuOuyaHS9L9Xwj0
f2zvwkfw/+fbCUs=
            "]]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.982526, 0.385626, 0.209179]], 
           Line[CompressedData["
1:eJwd1QtQlFUUB3AQCccgfA4hD0UNY0yTR4iueC6RuiE+QBBRUllYqFVcuCIG
iknsoIQiSRCGKCiriJKIIA95HVkgiBACRAVNW/PBw9FIbdDNzt1vZmfnN3O/
u/ee+z937WRKX/kYAwODUPqIb/2Ty5l0nGGDlSuCV8LGOl+yxUmJi1yCkDmm
bJ+aHKDaNOLmgXA/0Xzpv+Rvf/ikwmkFwkfGCp1XHmdHzZRdt70RdidpqnPI
ecUTt/b6IKDJ9L3PyEcuqDKM1yOYJcdKPE9xdnY4Q6oMRNgwvns0gzzLoeNz
5yCEUynzqx6TLXwKdTs3Izw1pRdOc5aTuT9+zVaERalat1Ryk+63vDvBCCpa
zj1y9LJHqgUhCNfTssqd8znzCMov9g9FsJw0EpNEDko85hkgR5Cnr3K9Rfad
IO1fEoZQPKXgxVw1Z/VpYVLTcITXGWLDnN1sKTJqJS+3+CK6k7zXpPJo7JcI
YvrZZzhTfcc0Nl8h9IsfIE9I87pXQZ6Tvb2khfzUsrrVW4EQZd0cZX2WM7t1
k236yDU5do5K8o7e54vk2xBEeZA8wPyDhsjrcm9cnFJA9ug5HbUd4QQNDye7
Zz2wfUl+LApENurv7YqLQHCZ/XDY9Bxnfe0+LQY7EPapWdEWcs3k0+8lk1vt
aUHkjvUFmilKhKm0XeNCziylNXPU5C0OawcDyKoLu7IlkQjnC8XD2UzV64pb
ZBqt0JGbUhYGJ0Qh0OwOa89zZtazttuFIxwSx0UOTMrveEkWq39B7gi2r27d
iTCTli+9wFmVp1N/aTQCVcc+m2yudMmr2oVA1Xw4TE578NpUG4NgVCZ2wJnf
qsWShV8j0GmFppOXe/tNbIhFOCZeIHdFO5ln7kGgNGjdfubs2TbX9zXxCGI5
KeSSSocy+X6EOImn7C75boLtT5mJCJROO8eLnFnFr5gWeQBBxCeRfG7C8dQ3
KQgi/TfIHzq4vJn1PYIop0MxZ15NR+pyMhGei0CT60bmbtVlI4jp28kz/os9
dycXQcTf7hJn17NtX72jRuhcRgEiDxVoh3kBgohDM/l3q7jdbucRwqVtfZYl
nNlovzm+uwhBlGc72VMy/sDqiwg60ZDkjmRFZ08xghg+6TJnTwZvBc4oQRBx
DiVfW2PJllxGuNtOCSVb2/SNcylFEMc7vpQzH0NZunkZQrRYEFn76NeubrJ+
u+S85F0bD15BEO04poyz+MP9pfPKEfzFQ4653lPSTNbHk9xr6J21oQKBZu8e
JTselnv8SRbHteoKZwq3ee5hlQj664R8Zuex+3+RxfJHyG89/t4oq0IQ7bWs
nLMNAwYV/WSZfgOcnTCY+I//VQQRt0Gy8djkt+1kOi3zpRWc5arLm6XVCKL8
aWTdyU1LNWRxPWjJSYtDgj+tQRDLca3k7NXlUE8NWbRLMtlsjmzqyloEpTgA
cu0Hh5xukqv0DcZZcMDA/Ig6hLF0vSWQL62cPvBuPYIoZze5u3z47BWyaHf7
qzT/wcYFkYggpo8lmz7bo5NcQxDxbyOrszi3bUCgbjeZXs1Zc0/jxzYaBBGH
KLKzn3s8NCKI60pD9guLvJnahCDKY1HDWVxMxBmLXxBE+yrIpUONr560IOiH
kzNNXK2mtSGIOJvX0v3Qm/dZfTuCuG5l5M3OhYUvOhG6xPGSw1tGQ9p6EMT1
Y1LHWZFKq4XbCAp94Dhb7VjzcOYfCPp2JLsXBI5aP0DQ/1/Ucxbx4443zY8R
/gfU9xfP
            "]]}, "Charting`Private`Tag#4"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{297.95833333333405`, 300.}, {0.12794865582191395`, 
           0.1399164183214298}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {297.95833333333405`, 0.12794865582191395`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLinePlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {None, None}, 
     AxesOrigin -> {297.95833333333405`, 0.12794865582191395`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         TagBox["\"S2x\"", HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox[
         "\"t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\"", HoldForm], 
         TraditionalForm], None}}, FrameStyle -> Directive[
       GrayLevel[0], 
       Thickness[Tiny]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
       "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
       "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{297.95833333333405`, 300.}, {0.12794865582191395`, 
      0.1399164183214298}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
     Directive[FontSize -> 12]}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox["\"1.5PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"1.5PN NUM\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN NUM\"", FontSize -> 16, StripOnInput -> False]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {}}}, AspectRatio -> Full,
                     ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.578, 0.51, 0.85]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.982526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Row\"", ",", "1"}], "}"}]}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.984046285052494*^9, 3.984047593720501*^9, 3.984047781970186*^9, 
   3.984049800789757*^9, 3.984050629571061*^9, {3.984050999072764*^9, 
   3.9840510103107443`*^9}, {3.984051176245708*^9, 3.984051188150416*^9}, 
   3.9840528532048492`*^9, 3.984053313667468*^9, 3.984053678390893*^9, 
   3.984053997950327*^9, 3.984054656379177*^9, 3.984054696749001*^9, 
   3.984054973674543*^9, {3.984129872777177*^9, 3.9841298772044888`*^9}, 
   3.9841309555714407`*^9, 3.984131535401554*^9, 3.984132417999825*^9, 
   3.984132929675558*^9, 3.984134122642819*^9, 3.984135982528495*^9, 
   3.9841361190176487`*^9, 3.984136196190625*^9, {3.9841362370727053`*^9, 
   3.984136249508999*^9}, 3.984136289401072*^9, {3.984136370235239*^9, 
   3.984136405698934*^9}, 3.984136741375758*^9, 3.984136780054714*^9, 
   3.9841368351698236`*^9, 3.984136922885043*^9, 3.9841371276890697`*^9, 
   3.984137428686615*^9, 3.9841376090604877`*^9, 3.984138131116886*^9, 
   3.9841382423590107`*^9, {3.9841383235254183`*^9, 3.9841383530558147`*^9}, 
   3.9841384471636953`*^9, 3.984138505425069*^9, 3.984138688917307*^9, 
   3.9841388682079687`*^9, 3.984139865870262*^9, 3.9841400559700537`*^9, 
   3.98414061908444*^9, 3.984140914998651*^9, 3.9842670356000357`*^9, {
   3.984267104010708*^9, 3.98426719245044*^9}, 3.9843074987537622`*^9, 
   3.984308740818321*^9, 3.98430975043373*^9, 3.984310487551118*^9, {
   3.984310552328364*^9, 3.984310557153544*^9}, 3.9843107589076643`*^9, 
   3.984929216185083*^9, 3.985196934324523*^9, 3.985197873780999*^9, 
   3.985199516995892*^9, 3.985199690565452*^9, 3.985201336691758*^9, 
   3.985201705681143*^9, 3.985201976662756*^9, 3.985202423286147*^9, 
   3.9858665274235477`*^9, 3.9858668305218353`*^9, 3.985868468853401*^9, 
   3.985876661476684*^9, 3.985880520165709*^9, 3.985880898132743*^9, 
   3.985881271747986*^9, 3.985881493303796*^9, 3.985881700357045*^9, 
   3.985881872066637*^9, 3.985882032817791*^9, 3.985882630440567*^9, 
   3.985882967253181*^9, 3.9858962544811707`*^9, 3.985896419688121*^9, 
   3.985896611361065*^9, 3.985897935373008*^9, 3.985898154317182*^9, 
   3.985898420705778*^9, 3.985900791239849*^9, 3.985903473637302*^9, 
   3.9859048699969788`*^9, 3.9859052755043907`*^9, 3.985905614498208*^9, 
   3.985981855834469*^9, 3.985982885052606*^9, 3.985983333667691*^9, 
   3.98598369497427*^9, 3.9859839375098753`*^9, 3.98598407851593*^9, {
   3.985984147794189*^9, 3.985984163643005*^9}, 3.985984483165744*^9, 
   3.985984684848139*^9, 3.986027474928781*^9, 3.986028327017311*^9, 
   3.98602856536278*^9, 3.986028912141242*^9, 3.986029305318388*^9, 
   3.986029539996799*^9, 3.986029927645678*^9, 3.9860301713150253`*^9, 
   3.9860304177215023`*^9, 3.9860308070458603`*^9, 3.986031133825425*^9, 
   3.986031477581725*^9, 3.986031849228239*^9, 3.9864225570542393`*^9, 
   3.9864963768510313`*^9, 3.986496503801889*^9, 3.98649671843506*^9, 
   3.9865018285224657`*^9, 3.986502644509151*^9, 3.986502804460264*^9, 
   3.986503018765211*^9, 3.986503185769163*^9, 3.9865033320805798`*^9, 
   3.986503481138109*^9, 3.986503608936285*^9, 3.9865037436278143`*^9, 
   3.986503907229186*^9, 3.986504045259261*^9, 3.986504184295631*^9, 
   3.9865043599517736`*^9, 3.986504703856941*^9, 3.986505291927664*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"3df4aa25-b325-47f9-93d4-c193c0defbbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"TEST", " ", "S1", " ", 
    RowBox[{"SOLUTION", " ", ":", " ", "OK"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"data", "=", "data1"}], ";", 
    RowBox[{"NumVec", "=", "3"}], ";", 
    RowBox[{"NumComp", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"500", " ", 
      RowBox[{"Torb", "[", "data", "]"}]}]}], ";", 
    RowBox[{"tmax", "=", 
     RowBox[{"tmin", "+", 
      RowBox[{"5", 
       RowBox[{"Torb", "[", "data", "]"}]}]}]}], ";", 
    RowBox[{"plotIndices", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "5"}], 
      RowBox[{"(*", 
       RowBox[{",", "6"}], "*)"}], "}"}]}], ";", 
    RowBox[{"Npoints", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"DefPlot", "[", 
    RowBox[{
    "data", ",", "NumVec", ",", "NumComp", ",", "tmin", ",", "tmax", ",", 
     "plotIndices", ",", "Npoints"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.984038678880713*^9, 3.984038801575845*^9}, {
   3.984038850547576*^9, 3.984038862004692*^9}, {3.984039073323807*^9, 
   3.9840390840973473`*^9}, {3.984039475953117*^9, 3.984039485383994*^9}, {
   3.984039736282214*^9, 3.9840397884653463`*^9}, {3.984040154306127*^9, 
   3.984040154349823*^9}, {3.984041434872753*^9, 3.984041464824448*^9}, {
   3.984045177768412*^9, 3.984045198337098*^9}, {3.9840462617279654`*^9, 
   3.984046273430195*^9}, {3.984050477031169*^9, 3.9840504782778893`*^9}, {
   3.9840545626259203`*^9, 3.984054562971394*^9}, {3.984129880931005*^9, 
   3.984129881094287*^9}, {3.9841341242173157`*^9, 3.984134126540884*^9}, {
   3.984136411478548*^9, 3.984136417709176*^9}, {3.984266695787423*^9, 
   3.984266696710084*^9}, {3.984267202965913*^9, 3.984267274269021*^9}, 
   3.985201184161427*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"db25b12f-f2c2-4211-bb6c-770655d6d797"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]], 
            LineBox[CompressedData["
1:eJwdlQ1UjHkUxpVtSxtioyOR2kRIlCUfy+1DpvJZoUJfsiEkxpBNV1qlhIgV
ldhoW7vVHMs779s7M5cs0UlO63upRXLQSjasEHvf/Z8zZ85z5j/v3Pvc33PH
MTYxeJlpt27d4vilvP9/AKH/OCvc6CbQZN/YpnrW/+TbOlp+I9DGjN/1Rd4I
PZ9OnJ+vEujUZZeCVT4I4z2uqxvnCdRmlZU82RchpLtfWX24QK5zWxda+iEM
TyouNo0RaFnerPF3WFsHq92a4wU6erPSpmw6wrH+bdMurRHo3oC+HRp/hOji
E2csNQLZLlE3TJ+BkDfwQYFtqkAhyhdUCP7hjRU5mQLtbvba3cza4nSIvDpP
oFou51QAwiHZefCBEoHMVnYFpgUiVJsNaiiRBfIuj3KdG4TwW0Bw2oaHAqW0
nzN3mInwwNzeghx0JHo6P37OOuNU0eXIFTrq0HDDsxCKX4lhXiU6cq968uPO
2QjhWq+ZPjU6Uh4fMQchu1ef1JpGHZWC8gMIllZ98u2e6+hBeu+pb1mvO2k9
IP2tjgbVJNnXzGO/ItJitCYihVlef3cgGMHudubNvT1E2s/2xIUgvIt2CJCt
Rbqam6/zDEVwyi9yPGAr0hd83XQ+Qmm051nNYJH8FYNYZ2suOUlDRdoWQcFH
F3D9KxZBrZtIhiLHsYkLETaHfrIMnCBS530uKIz9HV9u7+0r0jhu1yocYcre
/Gn7Q0RaG6+qu8vadIijx7sEkX45ySeC6639bMyqPJH4dlbyIoQU2/PeUQ0i
OY1NjFctRojvouJiO4mUcdkuQWgTW2hxiESHdGwo6+kpUU4HNRIp5Z+JRHDt
X9BSliOR9dS399OjEHrUDR8rF0gUlMYNRCPc7Dla+FAqUSbj5hiDsCdh53Nr
rUTV5g4p7ayD/WqSH+gk+sj2UyxC5o1BMz4ZJZqoALEU4YflnUENFyTaoJQT
h9A788a8ijqJtDZlr0cuQ5g7tyPhxTWJ/l7IA2A93Notsfs9iYYxPpe/ZT4/
vFLntEi0tKk+Nz8e4cKTmGsHX0p0hO2MX46gVWnLbUyr6M84BnoFgmHLs8Cr
dlXUjx9vtpJ5rHZNvudTRfMY/+usyzfkuixPq6Kc0QxQAkLhqnYT99oqusQ4
JK1CwOv4+UUTmbqfST0BqxHWqrsi3J1lmsb29F7Dn0eqtHUTZdqsBJJ1aMmz
zkKVTAJfL09EGDXMyl8Ikekl45yyFiG1ecwk7WKZ3JQAJDFPBh9xTZxMy3m8
A9YhtJvdq8YEmY7v5IJYP/Z3uaVaJ9Nf3K5uPcKdkT4OQ5JlGshxzFAjZJ0/
LkVulWnBfD4bEGJbimaqd8i0l/F01vC8vRN6mO2T6cpdJcAIV7pa2pyOyGTB
4zq3EcHFzyW6pkImP14nuZsQHJIaH16rkQm5/KhkhDFNW0s17TLJHK/RmxFM
PobbZLnr6Q272cX6p381F/Ub9eTBuNV9h7DQRv3JuUJPq5UFlIIw8Oszg/VX
9fSzYv8WhLL36mGPHunpEa8Hr1SESYlWs5M69DRECTxyvUvtxsR81NMijstN
1lrfw8I0cwMdNOUBbEWY7e32eWsvA/3B+KjTOG+viz3b+hmol7LetiGkT2+a
XG5voAC2s286wokhdse2fGWg7b0VoBFqQ0q2iSMMdJYfX/k9QkNoQFC9h4E+
MP6p25mPw2Gey6YYaMIdBiiD82pbVZenMtB6xsE+EyH/glnhknADVfA2aWXt
SPutpHUGesb2VO1AaNz3YkZrgYGGKoHMQsg59lBIumugGGXhZnM/VDGq08lI
hYyzy04E1fsn90eEGek2r9vXrFe+mf2qbZORvlQWXA5CL+c+L4/uMtIcXj95
uxA+nA5oeVpgpGxuN3Y3gtevhydUlhrpIsdx7B6EW1t0bkmVRjJR/i9yub/C
LE8LnZH+A/2xHeY=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            LineBox[CompressedData["
1:eJwdVQtUTWkUviKRZsJIWog8KpJRhjyincojehCiUHJTHrnppZS2uipu8pgU
Ux6NlSLLqxHdc+9pH60GzUqtkkeYRolpkMkQMaOZfeZf666zvrX+s+/e3/6+
71iFqJaFGigUCiX/5Of/BxDGK/a4eRSX02y3kOZaxidbfzxw8Eo57Uiv0p9w
RZidrTZqryin0mrr/K3zEJ6XBCql+nJ6Y7IvYbYbgqdzlW3Hm3Ka4PvK39gd
YYBJ08pzlloKzfaa3sR47+V7XtuUWiq4f2nIWQ8EHF6Ypi7R0hOLwe/i5iMs
ejNRfeWRlszXxtR7LECInFNYbNmtJT/5hYUI6im2jUMGCHTg2YwDzxhficpy
2jlMoF+4ndJFCOeHho2rHiOQ4eYvnimeCPGNDzp97ARyvRA0wXcxgrJKXVnn
KFBS5w2jUUsQ7EYkmd6cKVD51HEvOhjbt9mvOwwCvYvjgb0QBnm1OWQsEOhb
of10pjfCv8bRHw19BJLLB/gg/NMlPtf4C1QE8h8gbEgaePz+eoFa1KZzuxkv
iM3zmq4SaOSt7SNuLUW4WdL/slWqQKuMGz/nLEMIiw+sjD8l0BGmR+mHUNfZ
7ZhQJ1DdoWPXpy5HKAiuWuFmpqMBfN1gBcKSvL+rtAE6mi8TxFj/ZuHwWRod
pQbQsoKVCG52mmPOxToST1g5qPwRnB8ZuH3Q6ujTU25oFcLQZMnc6ZaOvuNx
TVYjbJmAim31OooMW1jzmHHc3U93njXp6HwJnwAEXb3r45UtOuLb+xICEXo+
lFq5tetojIMqbOEahLTKXqv7/qkjeV3ma3m/L0af6urS0Q/XmVDGubX1Pqov
OpLbL1vH+nq46EOnoZ4Gzu1+qg5CuFy3bprzQD0tTuEBghEKv7e+WjBSTxks
N6v1CBHXfqX8KXqqNBqV1Mk4oI9Ph7m3nnqYfgpBiAq1ne2XrKeZsiA2IMzp
fXTU4Co9xcrtKBG8NcGKx/1EujzkbJddKMJEc8fTRU4ivfbnBTCOzzx4cdZy
kWxYPtUbWe+/F80s2yjShubaQ8fCuF+tNqkuWqSTTGdYOILLgj6617tEeqRk
QW9CsEyfN8I3XSQzLm+4GWFYlcaiLEukpSz/RsYPNRssc4+ItH8yC2gLwtGx
iYa++SLdZjls38r1+q1PcDotUu+y5DMQwfpRRF4tOSeSC9Njug3hU8Ow3Tal
Iu2UDck4yfVdcKRepGt8/YIK4fWmczMeVIv0luWcFInQcFPC5ici2csG2M58
jc3dvvOzSOG8XosohJqP+e9fTKygwkxuiHGUe6yJJrKCfuNxr0dzP3e63+de
raDhbMf0GISf7ebYFLdW0MoVfGIRcoJcxlT3VNBhlue4OIRuTO1rMIjozmPZ
wAjZOcKNdyOJ+vG6buxAsAj3vt5lQ+TOcXIoHuEnRbi7xxQi5PaDEhACI/R/
5DkR6dhek3ci9G8LjlHNJfrAbH5hLM3puGvpQeTIcqtJZH6tDzp8WUwUIQdQ
EkJ+38qccD+iczL9u9hv9qVvmwOJ2jgeZiSz3/2M9o3dSDRaNjwivNxW5qyJ
Jgpku9xnHD6pxSUvneioAS9gN8LAHUcSfQuJGlg+MSk8X8goz7ZGoq/leEtF
6MhojLH/SqJFTOdgNfvZOqS9drJEaaayoBHMx08xi/OQSOLyl/YguC6e5b3E
T6J/WP7JaTxPi+3V+WskcmpiAaXzPnNmrC4JkSia5TAig/PIuKjteJhEFzlN
XjHusPzLVNgi0UumR9iLsD8i+8galUTjZUPuQ/ArqeslRUm0Xg5cDYLx2p6G
QXESHWc5W2cyH6LJvcQEiR5y3HYxrq75/HLSLom+kQNuP0Ls6NtmyhSJfDh+
srMQHFoNPNTpEml43JADCFP723hOy5LoJtvR4SBCimFmC+VK1Ev+XhxCaPVy
W3HmjET/AarvHuw=
             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            LineBox[CompressedData["
1:eJwdlQk01XkUx7VNnaahI2rIjBRaVKJNm64htIoIlZRkrUG2yLybQsleTKmU
lmmkRTHk/d/fuw+NGGVKyyiVrSTVDNOqg+b+53fOO+98z/m9/7v3ez/f+zfw
CnLaOlBNTc2bP9L3/wcQQgt1tdKiS2mBtdfTOtYdz1JPJhWWUmTCdTHHCuHK
l25Hw/ulVFhjfGzbDwg5haqSxs5S+ntEYtQCawRoiB5Q1lNKk1e/ch1ug2Do
4/u8dbCcth5aOecha+cLnnovvpFT7oMCrbwlCO1zT5+6rC2nxzqabyNsEewH
a02q1pPTGI+wO0vsENJkRUXZE+S0RvqBPUJz8c6uqClySm2zSG1jvTZHlV1h
Jqc/uJzCpQg6mu7zn82T05CAvmWxyxAuj367J85aTlaXPCevXo6wR3bXutRB
TjFd5UP1VyCU6McLsk1yKp1p2P6GtV/OmaCqKDm9jeCGVyIsHDrueMNpOZkK
HaeTViGYVvup57fKSXr8OgfuT8OzuthEoHMg/QGCnYt2VYGXQC17NSw/sW75
TX9KVpxA390I0bvhiOAR71fbkS2Q2/B7n7OcELZ3tZlm5AmUyfZ4r0H4cGyc
fmaRQH+mH7k20xmh6r3LilhRoK/5+kAXhLvG/nUW1wWylQxiXZJp1GhbK9Ce
deSUu5brW65tPrJeoLIcA7MgV4RxlkvedTYI1NPMBbkhBPz8qW1Gs0CzuN0R
7ghNV10XrekQKNjX/mYj65SY+pieboEu5PNZhzBRMSt6Yb9AfDsxaj3CmZKA
9YYaChpvFuRrvwHB/663euEkBUnjGuOBUG7R4mjtpKDsa2woa7tAOPPTQQVJ
5RdvRNhsUfnu4yMFjbT81LzXEyHO16OhfaRIy2O5gU3M06IJB0ebi7SPcTPY
jOD+MLB2sJ1IFUP1Y7pYn9LxqNjhIlI/209eCE+cnF0cN4k0TwJiC4KuZcd0
Y3+RwqVyvHk+fVFRN4NFuqKV995kK4L2w562W5EivXblAbA+YBLRlCITaSLj
U+PD/s0L/7g5XqQtT+vSj/giJBu2dZxJFukE2+nrh3D2ojzj90yRHnkz0P4I
uz7XGgafEEmbHz8kgPn20vNS5YvkyPjfYz17lcLwhkKk5OkMUCDC6/NtVofv
i1TNOIRs4/n3/VqY+0WkQcWyX2A7Qmdr7CxzKKPFbI/Gjwib/Jpthuwvo2gp
kKw7ZVYLW8QyKuHrl4IQsppmzHV/UkbdjHNMMEL0De+9zd1lNE0KQAj3U+F2
WFNNSX48Xp0dCAWO+SG1w5V0NokLYm01VqM4YZSSmrjda6EIb9KOHNEdq6Sx
HMeEMIQKD6cF6uOVtNaFTzjCow/fl1ROUlIG42kYgRC+O+xdmqmSbjVKAeb8
RESfujlHScN4XOWRCAuMXk59bakkG14n6TsR3Nwi/bPtlYRcvmcUwrRLV5+8
c1aSguM1PZr3S7JTyxgfJX1gN/tYaz7uPWu8W0nmjNvNXQiv/jnakZuvpO3S
AopB6I5IXB35SknnJft/4n1VX3MnxZzoGa8HCxnnf2FmuYMP0Tgp8Mg8eoRO
U08gWs9xecBae1Cr0bSjRIcH8gB2I8yvevGvQR5RPeMTFotQbeJcWVRIpC6t
tz0Ip4ucZzsriJaynZp7mccc0333KojiNSSgEUYdLVosryFS8eML4hCCb88f
veU2US/jL4tnPnuvLjf+i2juQwYoAcGssnHbhqdEoYyD3j6E5zapATvbiS7z
NnnFeoLvtZPGXUSdbI+wH6Gm3WF2Ui+RkRTIRO5ft7257SsVbZYW7gGEi7fD
jw3TUtFxxtk4CSEw4+Xi6MkqauB1+571xsDjO/uXqmiUtOCSEVwuzPnWYLuK
HHj9HEpBGLFsQENIgooOcLteqQhJq/plb7NUVMVxNEtD+OJXMLXupIoGSO+L
dOb5jrvt+XMq+g+oKTEN
             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            Hue[0.37820393249936934`, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            LineBox[CompressedData["
1:eJwdVQtUTWkUTp6LEiUURQ/S8pqINKxsCqU8yqMkeiil6F1KaatIKrnyyGNK
YzBoQg3qnnvP3ScMSswU49WMMjVRMhSNPJqZfeZf666zvrX2+e/e3/6+75gF
RHgEaWtpaQXyT37+fwAhQaup9Y6mgmY7Bjy7x1jvVaZh0+0K2ppxQ10wD2HT
OoNg44cVVFY1/vjm+QgF57X2//uygv7S2ZM42xGhc6H38Zx+SrJe/spzoBPC
ndeHwstmKinowJKZTxifCNBuDUtSUtHDi8POLkBIsrSY4CQp6Tcj/XfxCxH6
1/v0HtuhpBHrYmsXLEL4Pkb9RaEn0Ar5BWeEF3ehy8pCoNymWblNjB+4lCge
fyVQNbdT5oKwOe9DpMNsgfqG9ixOXYxQXHBHKToKNK/E13q5K8LCTr9HFq4C
Jb+t7D/GDeFPnVjDLneBKqZbtrxmvM1k/6cDXgK9i+eBlyA4tcy57uUr0FTh
5cnspQh4rSP61EaB5Ou9lyE4Dvfq+RAu0BmQ/wAh0PRor1GJAj1P13PoZuyU
3/xrSIZAJreiRt9yR3C2L/SLOSqQ18AHnw55IAyYtXTe9HKBDjI9gSt4fuPz
1XEvBPpZcaR8+kqE7tGHBr2ZqKJBXK69iveTPrTaI1JFC2WCGPtEmvmUF6ko
zZs8ilZzP72uGtzQqEgsMLOJ8EQISVI46Nep6GMjN+SF0D7mdsm+BhXZ8rg6
axCsjM0m1LaqKDLYuaae8acByYYzO1VUfJ6PN0JoYUdX5kcVcfWexLUIk5JP
rHXTUpO5TUSwsw+C4WO3Z8/7qUle14h1CPZmT/2/1VXT0XImlPE1RfbI9mFq
ktu/sh5BO6dJdDRR0xCH7sZ0XwTzE807oqzU5JrKA/ghWE/OsL9vq6bdLDcz
f4RF2SbhPYvUdK3/mOS3jO2Lw0qbg9T0D9NPAQjx+S7Tph9Wk70siA0Ix+3e
3At6qqY4uZ1AhJyyM3NWmIp0adjZrolBCP7NffVtl4rU7skLYJxg2GhVFyaS
FcunaiPCjSE1VbUpIm14dk9xJBihqvdWG6MckQqZzuAQrhfGddgeFulpIAt6
E4Li4NjPKYUiGfL1fUMRWq0cUzWnRXJn+T9g7HcdLGN/EClnCgsoDGHX+u5g
rR9Fus1yiNqMcNoivFxQitT7Sspp2ILgaWa3pE+lSHOZHr1w9t9PSVG+VSJt
kw3JeIz1ysTD90W6yuUlEdzPtpbOAc9F6mA5J0cizChak+L2XqTJsgGiEPJN
E0KW6WsohNdrFI1Q2JKZdWy+hk5lc0OM83cOdEvL0FADj1seg+BRNjm3q0pD
o9iOGbGsp4K2350+amj1Kj5xCLbH7ruGDifaz/K0jEfwDbZ0H25NdLdeNjCC
8t4Nv3EziQbwuiq3sn6n7osxBiInjhNFAsL7+BIPF2ci5PZ9ExHWXErLiFtG
pGJ7TdmGcMFoRrbJaqK/mc0exq1vv5QU+RBNY7nVJPG+k2dUrtpAtEUOoGSE
oi9tDQWhROdk+rcj9G69XPQ5mqiZ42FWCsIxzdShX28nGisbHhE+G7edU2YR
rWW7PGTsoPvmil4hUb42L2AHQklQbZK5mqiO5RObimDq90uWTzvRYDne0hAq
955K/DxCIhemUz8dod/ohy2x9hLt0pMFjTCy53hQzXKJJL7+4k6ECTv76Jr6
SvSF5Z+yC6Fx0lwD5xCJ7J6wgDIQ6uyKs8vCJYphOYzezfvBhuijMRJd4DR5
xVgY7O/03VaJ2pgeIZP9lOhzc2qSRONkQ+5B0PKq0t2eIpG/HLhZCDrKfw2F
VIm+YTmPz0bIu+bbPnSXRI85brsYhz1a/+lypkQGcsDlcD6Zx+U150i0jOPn
wF6EBe5mfv3yJMricQNyed6NFqXVRyS6yXa02YdQr/zDK+mkRL3k74WC831E
6eOMUon+Aye0IPw=
             "]]}, Annotation[#, "Charting`Private`Tag#4"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]], 
               Line[CompressedData["
1:eJwdlQ1UjHkUxpVtSxtioyOR2kRIlCUfy+1DpvJZoUJfsiEkxpBNV1qlhIgV
ldhoW7vVHMs779s7M5cs0UlO63upRXLQSjasEHvf/Z8zZ85z5j/v3Pvc33PH
MTYxeJlpt27d4vilvP9/AKH/OCvc6CbQZN/YpnrW/+TbOlp+I9DGjN/1Rd4I
PZ9OnJ+vEujUZZeCVT4I4z2uqxvnCdRmlZU82RchpLtfWX24QK5zWxda+iEM
TyouNo0RaFnerPF3WFsHq92a4wU6erPSpmw6wrH+bdMurRHo3oC+HRp/hOji
E2csNQLZLlE3TJ+BkDfwQYFtqkAhyhdUCP7hjRU5mQLtbvba3cza4nSIvDpP
oFou51QAwiHZefCBEoHMVnYFpgUiVJsNaiiRBfIuj3KdG4TwW0Bw2oaHAqW0
nzN3mInwwNzeghx0JHo6P37OOuNU0eXIFTrq0HDDsxCKX4lhXiU6cq968uPO
2QjhWq+ZPjU6Uh4fMQchu1ef1JpGHZWC8gMIllZ98u2e6+hBeu+pb1mvO2k9
IP2tjgbVJNnXzGO/ItJitCYihVlef3cgGMHudubNvT1E2s/2xIUgvIt2CJCt
Rbqam6/zDEVwyi9yPGAr0hd83XQ+Qmm051nNYJH8FYNYZ2suOUlDRdoWQcFH
F3D9KxZBrZtIhiLHsYkLETaHfrIMnCBS530uKIz9HV9u7+0r0jhu1yocYcre
/Gn7Q0RaG6+qu8vadIijx7sEkX45ySeC6639bMyqPJH4dlbyIoQU2/PeUQ0i
OY1NjFctRojvouJiO4mUcdkuQWgTW2hxiESHdGwo6+kpUU4HNRIp5Z+JRHDt
X9BSliOR9dS399OjEHrUDR8rF0gUlMYNRCPc7Dla+FAqUSbj5hiDsCdh53Nr
rUTV5g4p7ayD/WqSH+gk+sj2UyxC5o1BMz4ZJZqoALEU4YflnUENFyTaoJQT
h9A788a8ijqJtDZlr0cuQ5g7tyPhxTWJ/l7IA2A93Notsfs9iYYxPpe/ZT4/
vFLntEi0tKk+Nz8e4cKTmGsHX0p0hO2MX46gVWnLbUyr6M84BnoFgmHLs8Cr
dlXUjx9vtpJ5rHZNvudTRfMY/+usyzfkuixPq6Kc0QxQAkLhqnYT99oqusQ4
JK1CwOv4+UUTmbqfST0BqxHWqrsi3J1lmsb29F7Dn0eqtHUTZdqsBJJ1aMmz
zkKVTAJfL09EGDXMyl8Ikekl45yyFiG1ecwk7WKZ3JQAJDFPBh9xTZxMy3m8
A9YhtJvdq8YEmY7v5IJYP/Z3uaVaJ9Nf3K5uPcKdkT4OQ5JlGshxzFAjZJ0/
LkVulWnBfD4bEGJbimaqd8i0l/F01vC8vRN6mO2T6cpdJcAIV7pa2pyOyGTB
4zq3EcHFzyW6pkImP14nuZsQHJIaH16rkQm5/KhkhDFNW0s17TLJHK/RmxFM
PobbZLnr6Q272cX6p381F/Ub9eTBuNV9h7DQRv3JuUJPq5UFlIIw8Oszg/VX
9fSzYv8WhLL36mGPHunpEa8Hr1SESYlWs5M69DRECTxyvUvtxsR81NMijstN
1lrfw8I0cwMdNOUBbEWY7e32eWsvA/3B+KjTOG+viz3b+hmol7LetiGkT2+a
XG5voAC2s286wokhdse2fGWg7b0VoBFqQ0q2iSMMdJYfX/k9QkNoQFC9h4E+
MP6p25mPw2Gey6YYaMIdBiiD82pbVZenMtB6xsE+EyH/glnhknADVfA2aWXt
SPutpHUGesb2VO1AaNz3YkZrgYGGKoHMQsg59lBIumugGGXhZnM/VDGq08lI
hYyzy04E1fsn90eEGek2r9vXrFe+mf2qbZORvlQWXA5CL+c+L4/uMtIcXj95
uxA+nA5oeVpgpGxuN3Y3gtevhydUlhrpIsdx7B6EW1t0bkmVRjJR/i9yub/C
LE8LnZH+A/2xHeY=
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Line[CompressedData["
1:eJwdVQtUTWkUviKRZsJIWog8KpJRhjyincojehCiUHJTHrnppZS2uipu8pgU
Ux6NlSLLqxHdc+9pH60GzUqtkkeYRolpkMkQMaOZfeZf666zvrX+s+/e3/6+
71iFqJaFGigUCiX/5Of/BxDGK/a4eRSX02y3kOZaxidbfzxw8Eo57Uiv0p9w
RZidrTZqryin0mrr/K3zEJ6XBCql+nJ6Y7IvYbYbgqdzlW3Hm3Ka4PvK39gd
YYBJ08pzlloKzfaa3sR47+V7XtuUWiq4f2nIWQ8EHF6Ypi7R0hOLwe/i5iMs
ejNRfeWRlszXxtR7LECInFNYbNmtJT/5hYUI6im2jUMGCHTg2YwDzxhficpy
2jlMoF+4ndJFCOeHho2rHiOQ4eYvnimeCPGNDzp97ARyvRA0wXcxgrJKXVnn
KFBS5w2jUUsQ7EYkmd6cKVD51HEvOhjbt9mvOwwCvYvjgb0QBnm1OWQsEOhb
of10pjfCv8bRHw19BJLLB/gg/NMlPtf4C1QE8h8gbEgaePz+eoFa1KZzuxkv
iM3zmq4SaOSt7SNuLUW4WdL/slWqQKuMGz/nLEMIiw+sjD8l0BGmR+mHUNfZ
7ZhQJ1DdoWPXpy5HKAiuWuFmpqMBfN1gBcKSvL+rtAE6mi8TxFj/ZuHwWRod
pQbQsoKVCG52mmPOxToST1g5qPwRnB8ZuH3Q6ujTU25oFcLQZMnc6ZaOvuNx
TVYjbJmAim31OooMW1jzmHHc3U93njXp6HwJnwAEXb3r45UtOuLb+xICEXo+
lFq5tetojIMqbOEahLTKXqv7/qkjeV3ma3m/L0af6urS0Q/XmVDGubX1Pqov
OpLbL1vH+nq46EOnoZ4Gzu1+qg5CuFy3bprzQD0tTuEBghEKv7e+WjBSTxks
N6v1CBHXfqX8KXqqNBqV1Mk4oI9Ph7m3nnqYfgpBiAq1ne2XrKeZsiA2IMzp
fXTU4Co9xcrtKBG8NcGKx/1EujzkbJddKMJEc8fTRU4ivfbnBTCOzzx4cdZy
kWxYPtUbWe+/F80s2yjShubaQ8fCuF+tNqkuWqSTTGdYOILLgj6617tEeqRk
QW9CsEyfN8I3XSQzLm+4GWFYlcaiLEukpSz/RsYPNRssc4+ItH8yC2gLwtGx
iYa++SLdZjls38r1+q1PcDotUu+y5DMQwfpRRF4tOSeSC9Njug3hU8Ow3Tal
Iu2UDck4yfVdcKRepGt8/YIK4fWmczMeVIv0luWcFInQcFPC5ici2csG2M58
jc3dvvOzSOG8XosohJqP+e9fTKygwkxuiHGUe6yJJrKCfuNxr0dzP3e63+de
raDhbMf0GISf7ebYFLdW0MoVfGIRcoJcxlT3VNBhlue4OIRuTO1rMIjozmPZ
wAjZOcKNdyOJ+vG6buxAsAj3vt5lQ+TOcXIoHuEnRbi7xxQi5PaDEhACI/R/
5DkR6dhek3ci9G8LjlHNJfrAbH5hLM3puGvpQeTIcqtJZH6tDzp8WUwUIQdQ
EkJ+38qccD+iczL9u9hv9qVvmwOJ2jgeZiSz3/2M9o3dSDRaNjwivNxW5qyJ
Jgpku9xnHD6pxSUvneioAS9gN8LAHUcSfQuJGlg+MSk8X8goz7ZGoq/leEtF
6MhojLH/SqJFTOdgNfvZOqS9drJEaaayoBHMx08xi/OQSOLyl/YguC6e5b3E
T6J/WP7JaTxPi+3V+WskcmpiAaXzPnNmrC4JkSia5TAig/PIuKjteJhEFzlN
XjHusPzLVNgi0UumR9iLsD8i+8galUTjZUPuQ/ArqeslRUm0Xg5cDYLx2p6G
QXESHWc5W2cyH6LJvcQEiR5y3HYxrq75/HLSLom+kQNuP0Ls6NtmyhSJfDh+
srMQHFoNPNTpEml43JADCFP723hOy5LoJtvR4SBCimFmC+VK1Ev+XhxCaPVy
W3HmjET/AarvHuw=
                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Line[CompressedData["
1:eJwdlQk01XkUx7VNnaahI2rIjBRaVKJNm64htIoIlZRkrUG2yLybQsleTKmU
lmmkRTHk/d/fuw+NGGVKyyiVrSTVDNOqg+b+53fOO+98z/m9/7v3ez/f+zfw
CnLaOlBNTc2bP9L3/wcQQgt1tdKiS2mBtdfTOtYdz1JPJhWWUmTCdTHHCuHK
l25Hw/ulVFhjfGzbDwg5haqSxs5S+ntEYtQCawRoiB5Q1lNKk1e/ch1ug2Do
4/u8dbCcth5aOecha+cLnnovvpFT7oMCrbwlCO1zT5+6rC2nxzqabyNsEewH
a02q1pPTGI+wO0vsENJkRUXZE+S0RvqBPUJz8c6uqClySm2zSG1jvTZHlV1h
Jqc/uJzCpQg6mu7zn82T05CAvmWxyxAuj367J85aTlaXPCevXo6wR3bXutRB
TjFd5UP1VyCU6McLsk1yKp1p2P6GtV/OmaCqKDm9jeCGVyIsHDrueMNpOZkK
HaeTViGYVvup57fKSXr8OgfuT8OzuthEoHMg/QGCnYt2VYGXQC17NSw/sW75
TX9KVpxA390I0bvhiOAR71fbkS2Q2/B7n7OcELZ3tZlm5AmUyfZ4r0H4cGyc
fmaRQH+mH7k20xmh6r3LilhRoK/5+kAXhLvG/nUW1wWylQxiXZJp1GhbK9Ce
deSUu5brW65tPrJeoLIcA7MgV4RxlkvedTYI1NPMBbkhBPz8qW1Gs0CzuN0R
7ghNV10XrekQKNjX/mYj65SY+pieboEu5PNZhzBRMSt6Yb9AfDsxaj3CmZKA
9YYaChpvFuRrvwHB/663euEkBUnjGuOBUG7R4mjtpKDsa2woa7tAOPPTQQVJ
5RdvRNhsUfnu4yMFjbT81LzXEyHO16OhfaRIy2O5gU3M06IJB0ebi7SPcTPY
jOD+MLB2sJ1IFUP1Y7pYn9LxqNjhIlI/209eCE+cnF0cN4k0TwJiC4KuZcd0
Y3+RwqVyvHk+fVFRN4NFuqKV995kK4L2w562W5EivXblAbA+YBLRlCITaSLj
U+PD/s0L/7g5XqQtT+vSj/giJBu2dZxJFukE2+nrh3D2ojzj90yRHnkz0P4I
uz7XGgafEEmbHz8kgPn20vNS5YvkyPjfYz17lcLwhkKk5OkMUCDC6/NtVofv
i1TNOIRs4/n3/VqY+0WkQcWyX2A7Qmdr7CxzKKPFbI/Gjwib/Jpthuwvo2gp
kKw7ZVYLW8QyKuHrl4IQsppmzHV/UkbdjHNMMEL0De+9zd1lNE0KQAj3U+F2
WFNNSX48Xp0dCAWO+SG1w5V0NokLYm01VqM4YZSSmrjda6EIb9KOHNEdq6Sx
HMeEMIQKD6cF6uOVtNaFTzjCow/fl1ROUlIG42kYgRC+O+xdmqmSbjVKAeb8
RESfujlHScN4XOWRCAuMXk59bakkG14n6TsR3Nwi/bPtlYRcvmcUwrRLV5+8
c1aSguM1PZr3S7JTyxgfJX1gN/tYaz7uPWu8W0nmjNvNXQiv/jnakZuvpO3S
AopB6I5IXB35SknnJft/4n1VX3MnxZzoGa8HCxnnf2FmuYMP0Tgp8Mg8eoRO
U08gWs9xecBae1Cr0bSjRIcH8gB2I8yvevGvQR5RPeMTFotQbeJcWVRIpC6t
tz0Ip4ucZzsriJaynZp7mccc0333KojiNSSgEUYdLVosryFS8eML4hCCb88f
veU2US/jL4tnPnuvLjf+i2juQwYoAcGssnHbhqdEoYyD3j6E5zapATvbiS7z
NnnFeoLvtZPGXUSdbI+wH6Gm3WF2Ui+RkRTIRO5ft7257SsVbZYW7gGEi7fD
jw3TUtFxxtk4CSEw4+Xi6MkqauB1+571xsDjO/uXqmiUtOCSEVwuzPnWYLuK
HHj9HEpBGLFsQENIgooOcLteqQhJq/plb7NUVMVxNEtD+OJXMLXupIoGSO+L
dOb5jrvt+XMq+g+oKTEN
                "]]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Hue[0.37820393249936934`, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Line[CompressedData["
1:eJwdVQtUTWkUTp6LEiUURQ/S8pqINKxsCqU8yqMkeiil6F1KaatIKrnyyGNK
YzBoQg3qnnvP3ScMSswU49WMMjVRMhSNPJqZfeZf666zvrX2+e/e3/6+75gF
RHgEaWtpaQXyT37+fwAhQaup9Y6mgmY7Bjy7x1jvVaZh0+0K2ppxQ10wD2HT
OoNg44cVVFY1/vjm+QgF57X2//uygv7S2ZM42xGhc6H38Zx+SrJe/spzoBPC
ndeHwstmKinowJKZTxifCNBuDUtSUtHDi8POLkBIsrSY4CQp6Tcj/XfxCxH6
1/v0HtuhpBHrYmsXLEL4Pkb9RaEn0Ar5BWeEF3ehy8pCoNymWblNjB+4lCge
fyVQNbdT5oKwOe9DpMNsgfqG9ixOXYxQXHBHKToKNK/E13q5K8LCTr9HFq4C
Jb+t7D/GDeFPnVjDLneBKqZbtrxmvM1k/6cDXgK9i+eBlyA4tcy57uUr0FTh
5cnspQh4rSP61EaB5Ou9lyE4Dvfq+RAu0BmQ/wAh0PRor1GJAj1P13PoZuyU
3/xrSIZAJreiRt9yR3C2L/SLOSqQ18AHnw55IAyYtXTe9HKBDjI9gSt4fuPz
1XEvBPpZcaR8+kqE7tGHBr2ZqKJBXK69iveTPrTaI1JFC2WCGPtEmvmUF6ko
zZs8ilZzP72uGtzQqEgsMLOJ8EQISVI46Nep6GMjN+SF0D7mdsm+BhXZ8rg6
axCsjM0m1LaqKDLYuaae8acByYYzO1VUfJ6PN0JoYUdX5kcVcfWexLUIk5JP
rHXTUpO5TUSwsw+C4WO3Z8/7qUle14h1CPZmT/2/1VXT0XImlPE1RfbI9mFq
ktu/sh5BO6dJdDRR0xCH7sZ0XwTzE807oqzU5JrKA/ghWE/OsL9vq6bdLDcz
f4RF2SbhPYvUdK3/mOS3jO2Lw0qbg9T0D9NPAQjx+S7Tph9Wk70siA0Ix+3e
3At6qqY4uZ1AhJyyM3NWmIp0adjZrolBCP7NffVtl4rU7skLYJxg2GhVFyaS
FcunaiPCjSE1VbUpIm14dk9xJBihqvdWG6MckQqZzuAQrhfGddgeFulpIAt6
E4Li4NjPKYUiGfL1fUMRWq0cUzWnRXJn+T9g7HcdLGN/EClnCgsoDGHX+u5g
rR9Fus1yiNqMcNoivFxQitT7Sspp2ILgaWa3pE+lSHOZHr1w9t9PSVG+VSJt
kw3JeIz1ysTD90W6yuUlEdzPtpbOAc9F6mA5J0cizChak+L2XqTJsgGiEPJN
E0KW6WsohNdrFI1Q2JKZdWy+hk5lc0OM83cOdEvL0FADj1seg+BRNjm3q0pD
o9iOGbGsp4K2350+amj1Kj5xCLbH7ruGDifaz/K0jEfwDbZ0H25NdLdeNjCC
8t4Nv3EziQbwuiq3sn6n7osxBiInjhNFAsL7+BIPF2ci5PZ9ExHWXErLiFtG
pGJ7TdmGcMFoRrbJaqK/mc0exq1vv5QU+RBNY7nVJPG+k2dUrtpAtEUOoGSE
oi9tDQWhROdk+rcj9G69XPQ5mqiZ42FWCsIxzdShX28nGisbHhE+G7edU2YR
rWW7PGTsoPvmil4hUb42L2AHQklQbZK5mqiO5RObimDq90uWTzvRYDne0hAq
955K/DxCIhemUz8dod/ohy2x9hLt0pMFjTCy53hQzXKJJL7+4k6ECTv76Jr6
SvSF5Z+yC6Fx0lwD5xCJ7J6wgDIQ6uyKs8vCJYphOYzezfvBhuijMRJd4DR5
xVgY7O/03VaJ2pgeIZP9lOhzc2qSRONkQ+5B0PKq0t2eIpG/HLhZCDrKfw2F
VIm+YTmPz0bIu+bbPnSXRI85brsYhz1a/+lypkQGcsDlcD6Zx+U150i0jOPn
wF6EBe5mfv3yJMricQNyed6NFqXVRyS6yXa02YdQr/zDK+mkRL3k74WC831E
6eOMUon+Aye0IPw=
                "]]}, "Charting`Private`Tag#4"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{499.8958333333345, 
               505.00000000000006`}, {-0.13041768627789305`, \
-0.0866312680411315}}, "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {499.8958333333345, -0.0841986892502007}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.982526, 0.385626, 0.209179]], 
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.578, 0.51, 0.85]], 
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.95, 0.627, 0.1425]], 
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.24, 0.6, 0.8]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{499.8958333333345, 
              505.00000000000006`}, {-0.13041768627789305`, \
-0.0866312680411315}}, "Frame" -> {{True, True}, {True, True}}, 
             "AxesOrigin" -> {499.8958333333345, -0.0841986892502007}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]], 
        Selectable -> False]}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            RGBColor[0.24, 0.6, 0.8]], 
           Line[CompressedData["
1:eJwdlQ1UjHkUxpVtSxtioyOR2kRIlCUfy+1DpvJZoUJfsiEkxpBNV1qlhIgV
ldhoW7vVHMs779s7M5cs0UlO63upRXLQSjasEHvf/Z8zZ85z5j/v3Pvc33PH
MTYxeJlpt27d4vilvP9/AKH/OCvc6CbQZN/YpnrW/+TbOlp+I9DGjN/1Rd4I
PZ9OnJ+vEujUZZeCVT4I4z2uqxvnCdRmlZU82RchpLtfWX24QK5zWxda+iEM
TyouNo0RaFnerPF3WFsHq92a4wU6erPSpmw6wrH+bdMurRHo3oC+HRp/hOji
E2csNQLZLlE3TJ+BkDfwQYFtqkAhyhdUCP7hjRU5mQLtbvba3cza4nSIvDpP
oFou51QAwiHZefCBEoHMVnYFpgUiVJsNaiiRBfIuj3KdG4TwW0Bw2oaHAqW0
nzN3mInwwNzeghx0JHo6P37OOuNU0eXIFTrq0HDDsxCKX4lhXiU6cq968uPO
2QjhWq+ZPjU6Uh4fMQchu1ef1JpGHZWC8gMIllZ98u2e6+hBeu+pb1mvO2k9
IP2tjgbVJNnXzGO/ItJitCYihVlef3cgGMHudubNvT1E2s/2xIUgvIt2CJCt
Rbqam6/zDEVwyi9yPGAr0hd83XQ+Qmm051nNYJH8FYNYZ2suOUlDRdoWQcFH
F3D9KxZBrZtIhiLHsYkLETaHfrIMnCBS530uKIz9HV9u7+0r0jhu1yocYcre
/Gn7Q0RaG6+qu8vadIijx7sEkX45ySeC6639bMyqPJH4dlbyIoQU2/PeUQ0i
OY1NjFctRojvouJiO4mUcdkuQWgTW2hxiESHdGwo6+kpUU4HNRIp5Z+JRHDt
X9BSliOR9dS399OjEHrUDR8rF0gUlMYNRCPc7Dla+FAqUSbj5hiDsCdh53Nr
rUTV5g4p7ayD/WqSH+gk+sj2UyxC5o1BMz4ZJZqoALEU4YflnUENFyTaoJQT
h9A788a8ijqJtDZlr0cuQ5g7tyPhxTWJ/l7IA2A93Notsfs9iYYxPpe/ZT4/
vFLntEi0tKk+Nz8e4cKTmGsHX0p0hO2MX46gVWnLbUyr6M84BnoFgmHLs8Cr
dlXUjx9vtpJ5rHZNvudTRfMY/+usyzfkuixPq6Kc0QxQAkLhqnYT99oqusQ4
JK1CwOv4+UUTmbqfST0BqxHWqrsi3J1lmsb29F7Dn0eqtHUTZdqsBJJ1aMmz
zkKVTAJfL09EGDXMyl8Ikekl45yyFiG1ecwk7WKZ3JQAJDFPBh9xTZxMy3m8
A9YhtJvdq8YEmY7v5IJYP/Z3uaVaJ9Nf3K5uPcKdkT4OQ5JlGshxzFAjZJ0/
LkVulWnBfD4bEGJbimaqd8i0l/F01vC8vRN6mO2T6cpdJcAIV7pa2pyOyGTB
4zq3EcHFzyW6pkImP14nuZsQHJIaH16rkQm5/KhkhDFNW0s17TLJHK/RmxFM
PobbZLnr6Q272cX6p381F/Ub9eTBuNV9h7DQRv3JuUJPq5UFlIIw8Oszg/VX
9fSzYv8WhLL36mGPHunpEa8Hr1SESYlWs5M69DRECTxyvUvtxsR81NMijstN
1lrfw8I0cwMdNOUBbEWY7e32eWsvA/3B+KjTOG+viz3b+hmol7LetiGkT2+a
XG5voAC2s286wokhdse2fGWg7b0VoBFqQ0q2iSMMdJYfX/k9QkNoQFC9h4E+
MP6p25mPw2Gey6YYaMIdBiiD82pbVZenMtB6xsE+EyH/glnhknADVfA2aWXt
SPutpHUGesb2VO1AaNz3YkZrgYGGKoHMQsg59lBIumugGGXhZnM/VDGq08lI
hYyzy04E1fsn90eEGek2r9vXrFe+mf2qbZORvlQWXA5CL+c+L4/uMtIcXj95
uxA+nA5oeVpgpGxuN3Y3gtevhydUlhrpIsdx7B6EW1t0bkmVRjJR/i9yub/C
LE8LnZH+A/2xHeY=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            RGBColor[0.95, 0.627, 0.1425]], 
           Line[CompressedData["
1:eJwdVQtUTWkUviKRZsJIWog8KpJRhjyincojehCiUHJTHrnppZS2uipu8pgU
Ux6NlSLLqxHdc+9pH60GzUqtkkeYRolpkMkQMaOZfeZf666zvrX+s+/e3/6+
71iFqJaFGigUCiX/5Of/BxDGK/a4eRSX02y3kOZaxidbfzxw8Eo57Uiv0p9w
RZidrTZqryin0mrr/K3zEJ6XBCql+nJ6Y7IvYbYbgqdzlW3Hm3Ka4PvK39gd
YYBJ08pzlloKzfaa3sR47+V7XtuUWiq4f2nIWQ8EHF6Ypi7R0hOLwe/i5iMs
ejNRfeWRlszXxtR7LECInFNYbNmtJT/5hYUI6im2jUMGCHTg2YwDzxhficpy
2jlMoF+4ndJFCOeHho2rHiOQ4eYvnimeCPGNDzp97ARyvRA0wXcxgrJKXVnn
KFBS5w2jUUsQ7EYkmd6cKVD51HEvOhjbt9mvOwwCvYvjgb0QBnm1OWQsEOhb
of10pjfCv8bRHw19BJLLB/gg/NMlPtf4C1QE8h8gbEgaePz+eoFa1KZzuxkv
iM3zmq4SaOSt7SNuLUW4WdL/slWqQKuMGz/nLEMIiw+sjD8l0BGmR+mHUNfZ
7ZhQJ1DdoWPXpy5HKAiuWuFmpqMBfN1gBcKSvL+rtAE6mi8TxFj/ZuHwWRod
pQbQsoKVCG52mmPOxToST1g5qPwRnB8ZuH3Q6ujTU25oFcLQZMnc6ZaOvuNx
TVYjbJmAim31OooMW1jzmHHc3U93njXp6HwJnwAEXb3r45UtOuLb+xICEXo+
lFq5tetojIMqbOEahLTKXqv7/qkjeV3ma3m/L0af6urS0Q/XmVDGubX1Pqov
OpLbL1vH+nq46EOnoZ4Gzu1+qg5CuFy3bprzQD0tTuEBghEKv7e+WjBSTxks
N6v1CBHXfqX8KXqqNBqV1Mk4oI9Ph7m3nnqYfgpBiAq1ne2XrKeZsiA2IMzp
fXTU4Co9xcrtKBG8NcGKx/1EujzkbJddKMJEc8fTRU4ivfbnBTCOzzx4cdZy
kWxYPtUbWe+/F80s2yjShubaQ8fCuF+tNqkuWqSTTGdYOILLgj6617tEeqRk
QW9CsEyfN8I3XSQzLm+4GWFYlcaiLEukpSz/RsYPNRssc4+ItH8yC2gLwtGx
iYa++SLdZjls38r1+q1PcDotUu+y5DMQwfpRRF4tOSeSC9Njug3hU8Ow3Tal
Iu2UDck4yfVdcKRepGt8/YIK4fWmczMeVIv0luWcFInQcFPC5ici2csG2M58
jc3dvvOzSOG8XosohJqP+e9fTKygwkxuiHGUe6yJJrKCfuNxr0dzP3e63+de
raDhbMf0GISf7ebYFLdW0MoVfGIRcoJcxlT3VNBhlue4OIRuTO1rMIjozmPZ
wAjZOcKNdyOJ+vG6buxAsAj3vt5lQ+TOcXIoHuEnRbi7xxQi5PaDEhACI/R/
5DkR6dhek3ci9G8LjlHNJfrAbH5hLM3puGvpQeTIcqtJZH6tDzp8WUwUIQdQ
EkJ+38qccD+iczL9u9hv9qVvmwOJ2jgeZiSz3/2M9o3dSDRaNjwivNxW5qyJ
Jgpku9xnHD6pxSUvneioAS9gN8LAHUcSfQuJGlg+MSk8X8goz7ZGoq/leEtF
6MhojLH/SqJFTOdgNfvZOqS9drJEaaayoBHMx08xi/OQSOLyl/YguC6e5b3E
T6J/WP7JaTxPi+3V+WskcmpiAaXzPnNmrC4JkSia5TAig/PIuKjteJhEFzlN
XjHusPzLVNgi0UumR9iLsD8i+8galUTjZUPuQ/ArqeslRUm0Xg5cDYLx2p6G
QXESHWc5W2cyH6LJvcQEiR5y3HYxrq75/HLSLom+kQNuP0Ls6NtmyhSJfDh+
srMQHFoNPNTpEml43JADCFP723hOy5LoJtvR4SBCimFmC+VK1Ev+XhxCaPVy
W3HmjET/AarvHuw=
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.578, 0.51, 0.85]], 
           Line[CompressedData["
1:eJwdlQk01XkUx7VNnaahI2rIjBRaVKJNm64htIoIlZRkrUG2yLybQsleTKmU
lmmkRTHk/d/fuw+NGGVKyyiVrSTVDNOqg+b+53fOO+98z/m9/7v3ez/f+zfw
CnLaOlBNTc2bP9L3/wcQQgt1tdKiS2mBtdfTOtYdz1JPJhWWUmTCdTHHCuHK
l25Hw/ulVFhjfGzbDwg5haqSxs5S+ntEYtQCawRoiB5Q1lNKk1e/ch1ug2Do
4/u8dbCcth5aOecha+cLnnovvpFT7oMCrbwlCO1zT5+6rC2nxzqabyNsEewH
a02q1pPTGI+wO0vsENJkRUXZE+S0RvqBPUJz8c6uqClySm2zSG1jvTZHlV1h
Jqc/uJzCpQg6mu7zn82T05CAvmWxyxAuj367J85aTlaXPCevXo6wR3bXutRB
TjFd5UP1VyCU6McLsk1yKp1p2P6GtV/OmaCqKDm9jeCGVyIsHDrueMNpOZkK
HaeTViGYVvup57fKSXr8OgfuT8OzuthEoHMg/QGCnYt2VYGXQC17NSw/sW75
TX9KVpxA390I0bvhiOAR71fbkS2Q2/B7n7OcELZ3tZlm5AmUyfZ4r0H4cGyc
fmaRQH+mH7k20xmh6r3LilhRoK/5+kAXhLvG/nUW1wWylQxiXZJp1GhbK9Ce
deSUu5brW65tPrJeoLIcA7MgV4RxlkvedTYI1NPMBbkhBPz8qW1Gs0CzuN0R
7ghNV10XrekQKNjX/mYj65SY+pieboEu5PNZhzBRMSt6Yb9AfDsxaj3CmZKA
9YYaChpvFuRrvwHB/663euEkBUnjGuOBUG7R4mjtpKDsa2woa7tAOPPTQQVJ
5RdvRNhsUfnu4yMFjbT81LzXEyHO16OhfaRIy2O5gU3M06IJB0ebi7SPcTPY
jOD+MLB2sJ1IFUP1Y7pYn9LxqNjhIlI/209eCE+cnF0cN4k0TwJiC4KuZcd0
Y3+RwqVyvHk+fVFRN4NFuqKV995kK4L2w562W5EivXblAbA+YBLRlCITaSLj
U+PD/s0L/7g5XqQtT+vSj/giJBu2dZxJFukE2+nrh3D2ojzj90yRHnkz0P4I
uz7XGgafEEmbHz8kgPn20vNS5YvkyPjfYz17lcLwhkKk5OkMUCDC6/NtVofv
i1TNOIRs4/n3/VqY+0WkQcWyX2A7Qmdr7CxzKKPFbI/Gjwib/Jpthuwvo2gp
kKw7ZVYLW8QyKuHrl4IQsppmzHV/UkbdjHNMMEL0De+9zd1lNE0KQAj3U+F2
WFNNSX48Xp0dCAWO+SG1w5V0NokLYm01VqM4YZSSmrjda6EIb9KOHNEdq6Sx
HMeEMIQKD6cF6uOVtNaFTzjCow/fl1ROUlIG42kYgRC+O+xdmqmSbjVKAeb8
RESfujlHScN4XOWRCAuMXk59bakkG14n6TsR3Nwi/bPtlYRcvmcUwrRLV5+8
c1aSguM1PZr3S7JTyxgfJX1gN/tYaz7uPWu8W0nmjNvNXQiv/jnakZuvpO3S
AopB6I5IXB35SknnJft/4n1VX3MnxZzoGa8HCxnnf2FmuYMP0Tgp8Mg8eoRO
U08gWs9xecBae1Cr0bSjRIcH8gB2I8yvevGvQR5RPeMTFotQbeJcWVRIpC6t
tz0Ip4ucZzsriJaynZp7mccc0333KojiNSSgEUYdLVosryFS8eML4hCCb88f
veU2US/jL4tnPnuvLjf+i2juQwYoAcGssnHbhqdEoYyD3j6E5zapATvbiS7z
NnnFeoLvtZPGXUSdbI+wH6Gm3WF2Ui+RkRTIRO5ft7257SsVbZYW7gGEi7fD
jw3TUtFxxtk4CSEw4+Xi6MkqauB1+571xsDjO/uXqmiUtOCSEVwuzPnWYLuK
HHj9HEpBGLFsQENIgooOcLteqQhJq/plb7NUVMVxNEtD+OJXMLXupIoGSO+L
dOb5jrvt+XMq+g+oKTEN
            "]]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.982526, 0.385626, 0.209179]], 
           Line[CompressedData["
1:eJwdVQtUTWkUTp6LEiUURQ/S8pqINKxsCqU8yqMkeiil6F1KaatIKrnyyGNK
YzBoQg3qnnvP3ScMSswU49WMMjVRMhSNPJqZfeZf666zvrX2+e/e3/6+75gF
RHgEaWtpaQXyT37+fwAhQaup9Y6mgmY7Bjy7x1jvVaZh0+0K2ppxQ10wD2HT
OoNg44cVVFY1/vjm+QgF57X2//uygv7S2ZM42xGhc6H38Zx+SrJe/spzoBPC
ndeHwstmKinowJKZTxifCNBuDUtSUtHDi8POLkBIsrSY4CQp6Tcj/XfxCxH6
1/v0HtuhpBHrYmsXLEL4Pkb9RaEn0Ar5BWeEF3ehy8pCoNymWblNjB+4lCge
fyVQNbdT5oKwOe9DpMNsgfqG9ixOXYxQXHBHKToKNK/E13q5K8LCTr9HFq4C
Jb+t7D/GDeFPnVjDLneBKqZbtrxmvM1k/6cDXgK9i+eBlyA4tcy57uUr0FTh
5cnspQh4rSP61EaB5Ou9lyE4Dvfq+RAu0BmQ/wAh0PRor1GJAj1P13PoZuyU
3/xrSIZAJreiRt9yR3C2L/SLOSqQ18AHnw55IAyYtXTe9HKBDjI9gSt4fuPz
1XEvBPpZcaR8+kqE7tGHBr2ZqKJBXK69iveTPrTaI1JFC2WCGPtEmvmUF6ko
zZs8ilZzP72uGtzQqEgsMLOJ8EQISVI46Nep6GMjN+SF0D7mdsm+BhXZ8rg6
axCsjM0m1LaqKDLYuaae8acByYYzO1VUfJ6PN0JoYUdX5kcVcfWexLUIk5JP
rHXTUpO5TUSwsw+C4WO3Z8/7qUle14h1CPZmT/2/1VXT0XImlPE1RfbI9mFq
ktu/sh5BO6dJdDRR0xCH7sZ0XwTzE807oqzU5JrKA/ghWE/OsL9vq6bdLDcz
f4RF2SbhPYvUdK3/mOS3jO2Lw0qbg9T0D9NPAQjx+S7Tph9Wk70siA0Ix+3e
3At6qqY4uZ1AhJyyM3NWmIp0adjZrolBCP7NffVtl4rU7skLYJxg2GhVFyaS
FcunaiPCjSE1VbUpIm14dk9xJBihqvdWG6MckQqZzuAQrhfGddgeFulpIAt6
E4Li4NjPKYUiGfL1fUMRWq0cUzWnRXJn+T9g7HcdLGN/EClnCgsoDGHX+u5g
rR9Fus1yiNqMcNoivFxQitT7Sspp2ILgaWa3pE+lSHOZHr1w9t9PSVG+VSJt
kw3JeIz1ysTD90W6yuUlEdzPtpbOAc9F6mA5J0cizChak+L2XqTJsgGiEPJN
E0KW6WsohNdrFI1Q2JKZdWy+hk5lc0OM83cOdEvL0FADj1seg+BRNjm3q0pD
o9iOGbGsp4K2350+amj1Kj5xCLbH7ruGDifaz/K0jEfwDbZ0H25NdLdeNjCC
8t4Nv3EziQbwuiq3sn6n7osxBiInjhNFAsL7+BIPF2ci5PZ9ExHWXErLiFtG
pGJ7TdmGcMFoRrbJaqK/mc0exq1vv5QU+RBNY7nVJPG+k2dUrtpAtEUOoGSE
oi9tDQWhROdk+rcj9G69XPQ5mqiZ42FWCsIxzdShX28nGisbHhE+G7edU2YR
rWW7PGTsoPvmil4hUb42L2AHQklQbZK5mqiO5RObimDq90uWTzvRYDne0hAq
955K/DxCIhemUz8dod/ohy2x9hLt0pMFjTCy53hQzXKJJL7+4k6ECTv76Jr6
SvSF5Z+yC6Fx0lwD5xCJ7J6wgDIQ6uyKs8vCJYphOYzezfvBhuijMRJd4DR5
xVgY7O/03VaJ2pgeIZP9lOhzc2qSRONkQ+5B0PKq0t2eIpG/HLhZCDrKfw2F
VIm+YTmPz0bIu+bbPnSXRI85brsYhz1a/+lypkQGcsDlcD6Zx+U150i0jOPn
wF6EBe5mfv3yJMricQNyed6NFqXVRyS6yXa02YdQr/zDK+mkRL3k74WC831E
6eOMUon+Aye0IPw=
            "]]}, "Charting`Private`Tag#4"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{499.8958333333345, 
           505.00000000000006`}, {-0.13041768627789305`, \
-0.0866312680411315}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {499.8958333333345, -0.0841986892502007}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLinePlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {None, None}, 
     AxesOrigin -> {499.8958333333345, -0.0841986892502007}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         TagBox["\"S1x\"", HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox[
         "\"t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\"", HoldForm], 
         TraditionalForm], None}}, FrameStyle -> Directive[
       GrayLevel[0], 
       Thickness[Tiny]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
       "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
       "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{499.8958333333345, 
      505.00000000000006`}, {-0.13041768627789305`, -0.0866312680411315}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
     Directive[FontSize -> 12]}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox["\"1.5PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"1.5PN NUM\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN NUM\"", FontSize -> 16, StripOnInput -> False]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {}}}, AspectRatio -> Full,
                     ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.578, 0.51, 0.85]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.982526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Row\"", ",", "1"}], "}"}]}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.984038839015366*^9, 3.984038862993413*^9}, {
   3.9840389384612303`*^9, 3.984038968998049*^9}, {3.984039074130404*^9, 
   3.984039084908929*^9}, 3.9840391691823883`*^9, {3.984039288424315*^9, 
   3.984039302905058*^9}, 3.984039367365241*^9, 3.9840394302680473`*^9, {
   3.984039479263191*^9, 3.984039486133544*^9}, {3.9840395214474373`*^9, 
   3.984039658315077*^9}, {3.9840397323043118`*^9, 3.984039789196829*^9}, 
   3.984040300642373*^9, {3.984041419486774*^9, 3.9840414658387547`*^9}, 
   3.984044751866734*^9, {3.98404518493399*^9, 3.984045199300576*^9}, 
   3.984045543020383*^9, 3.9840458887814207`*^9, 3.984046297004486*^9, 
   3.984047594485224*^9, 3.984047782689335*^9, 3.984049801381196*^9, 
   3.984050630332938*^9, {3.984050984580352*^9, 3.98405101327567*^9}, 
   3.984052854077929*^9, 3.9840533145324097`*^9, 3.984053680908944*^9, 
   3.984053998768908*^9, 3.984054656429798*^9, 3.984054697558506*^9, 
   3.984054974252431*^9, 3.984129881873611*^9, 3.9841315377051287`*^9, 
   3.984132424596252*^9, 3.9841329326687107`*^9, 3.9841341276225643`*^9, 
   3.984135988995679*^9, 3.984136131663937*^9, 3.984136196911813*^9, 
   3.984136237670321*^9, {3.9841364141967287`*^9, 3.9841364187647657`*^9}, 
   3.984136742145399*^9, 3.984136780686287*^9, 3.98413683595562*^9, 
   3.9841369236724787`*^9, 3.984137128264835*^9, 3.984137429305685*^9, 
   3.984137609672551*^9, 3.984138132604508*^9, 3.984138243509644*^9, {
   3.984138324910253*^9, 3.9841383544535*^9}, 3.9841384478520937`*^9, 
   3.984138690088867*^9, 3.984138869357514*^9, 3.984139866807596*^9, 
   3.984140056938698*^9, 3.984140620085217*^9, 3.9841409165214243`*^9, 
   3.984267037560976*^9, {3.984267208151772*^9, 3.9842672755781612`*^9}, 
   3.984307500100556*^9, 3.984308742249168*^9, 3.984309752786056*^9, 
   3.984310489249915*^9, 3.98431076022129*^9, 3.9849292175595617`*^9, 
   3.98519693531959*^9, 3.985197874973783*^9, 3.985199518160269*^9, 
   3.985199691905876*^9, 3.985201337636045*^9, 3.985201707505684*^9, 
   3.985201977781886*^9, 3.985202424089925*^9, 3.9858665283880444`*^9, 
   3.9858668314494257`*^9, 3.985868469678617*^9, 3.9858766622805767`*^9, 
   3.985880520975254*^9, 3.98588089893332*^9, 3.985881272741729*^9, 
   3.985881494162323*^9, 3.98588170116638*^9, 3.985881873364571*^9, 
   3.985882033738406*^9, 3.985882631222398*^9, 3.985882968256473*^9, 
   3.98589625530007*^9, 3.985896420532929*^9, 3.9858966122140217`*^9, 
   3.985897936707789*^9, 3.985898155188919*^9, 3.9858984221303997`*^9, 
   3.985900792092918*^9, 3.985903474477614*^9, 3.985904870969872*^9, 
   3.985905276380711*^9, 3.98590561551464*^9, 3.98598185710452*^9, 
   3.985982886223147*^9, 3.9859833345968523`*^9, 3.9859836960021553`*^9, 
   3.985983938544375*^9, 3.985984080025296*^9, {3.985984149220869*^9, 
   3.985984165096579*^9}, 3.985984484843116*^9, 3.985984686188912*^9, 
   3.986027475827526*^9, 3.986028327839566*^9, 3.986028566334453*^9, 
   3.986028913021749*^9, 3.986029306199676*^9, 3.986029540933811*^9, 
   3.9860299285668488`*^9, 3.986030172161642*^9, 3.986030418599815*^9, 
   3.986030807880924*^9, 3.9860311347123013`*^9, 3.98603147840595*^9, 
   3.986031850067676*^9, 3.986422557853265*^9, 3.986496377253316*^9, 
   3.986496504208313*^9, 3.986496720420162*^9, 3.9865018293169613`*^9, 
   3.9865026459572906`*^9, 3.9865028062002983`*^9, 3.986503019724247*^9, 
   3.986503186712109*^9, 3.986503333105918*^9, 3.986503482061638*^9, 
   3.986503609809363*^9, 3.9865037444975653`*^9, 3.9865039080804863`*^9, 
   3.98650404613138*^9, 3.9865041851720657`*^9, 3.986504360835932*^9, 
   3.986504704825871*^9, 3.986505292774338*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"d7d58278-f0ef-4109-8669-3d305f7b27a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"TEST", " ", "L", " ", 
    RowBox[{"SOLUTION", " ", ":", " ", "OK"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"data", "=", "data1"}], ";", 
    RowBox[{"NumVec", "=", "2"}], ";", 
    RowBox[{"NumComp", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"500", " ", 
      RowBox[{"Torb", "[", "data", "]"}]}]}], ";", 
    RowBox[{"tmax", "=", 
     RowBox[{"tmin", "+", 
      RowBox[{"4", 
       RowBox[{"Torb", "[", "data", "]"}]}]}]}], ";", 
    RowBox[{"plotIndices", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
      RowBox[{"(*", 
       RowBox[{",", "6"}], "*)"}], "}"}]}], ";", 
    RowBox[{"Npoints", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"DefPlot", "[", 
    RowBox[{
    "data", ",", "NumVec", ",", "NumComp", ",", "tmin", ",", "tmax", ",", 
     "plotIndices", ",", "Npoints"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.984040161683648*^9, 3.9840401617125196`*^9}, {
   3.9840414753167467`*^9, 3.984041481236474*^9}, {3.984043239360796*^9, 
   3.9840432435036793`*^9}, {3.984043350969005*^9, 3.984043372395453*^9}, {
   3.98404350355896*^9, 3.9840435045288754`*^9}, {3.984043538722947*^9, 
   3.984043553441229*^9}, {3.984046292481463*^9, 3.984046293963344*^9}, {
   3.984049261113459*^9, 3.98404926113846*^9}, {3.9840504819243307`*^9, 
   3.984050482187748*^9}, {3.984050972663554*^9, 3.984050972905107*^9}, {
   3.98405182046942*^9, 3.984051843979106*^9}, {3.984053518453302*^9, 
   3.984053518637704*^9}, {3.984054568265073*^9, 3.984054568562223*^9}, {
   3.984129884498577*^9, 3.984129884582738*^9}, 3.9841341298959618`*^9, {
   3.98413643059557*^9, 3.9841364439219933`*^9}, {3.9842667009161587`*^9, 
   3.9842667010924892`*^9}, 3.985201195365899*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"6f86b54d-1d25-4d6a-86a3-e80702c4deb7"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]], 
            LineBox[CompressedData["
1:eJwd1QtQjWkYB/CzrRhnox3bUl7GtmytS2UZlwhPToXcK5dUW3tUjtyKdCNP
9rTNNmy6ktsijktUKhXVOpNNKUmRS4rKpWUpmrUirP2/55s5c+Y3853ve97n
dizVG9wCjBQKhT8+8ttwEZOd4/20M1mCdhsVbNPBqk96nWm2IBvjoI+ujkzN
9lY53vClPsO2voInVY65vh/2VDb0pM1kOuvY1VUPd5rER05VMUUdiFYZ5QiK
NZ3+thWeNmzGG1tYDPgnLM6JaXVsT54nfNbs5L+jnZlCZj24r4WdB/mE1sP7
5r6vzIabLfADFyYTp7imJnjjkMqQIbOYpr7oqTU5K6gvwimD93pQpwr+3fKH
DatmI94xPcmx8PgR7R0mc5hG2p14fxOuttq/Ng/u9W1G85RcQX4jFz1f5sr0
nS7B4QrcPVoemOlMTakuLU/QTtvipxlzmcq6m7Ir8gUZHj+PKTXX8j9NgaDz
8gXwG3XbTbsiQQsmNvqnzGdqaC8uOXpe0KPJCY8mL2CKPXbERHdBUNRUlfoB
XGG9eY9bsSCZHu1CJuM/TxfXwMcpy3fkIqbk3Dmd1iWCHHB7LRzh5WIcDNfL
BC1mcnNwfXUa1syuabJwY1IWOXe3wB9dt6/Qw0FtLX/3LxWUOh8BuTNVrlFX
T4FH4bhKD6bt2erhAbDe7fDtHHjdJ8XCXfDSJfJi+vVl8OFiGHc39MDpy58k
PYXl0w8vZfJ74fJh8B+CzGW5ljENX/w4yAOW0T+HvwykU+mwE8JPXM60OLCt
vAOW2ZnoyVSa5PjS56IgZLOmCT72V+uNHrh3kDwBk1nEh71tekGoVpWVF1PB
uXkDJ5QJGid/AKdadJt3XhKEbqgM8WY61b+ul65ckAxnkA/TzirvzNeXBb0O
iysvhYOPWKy6WyFIdqf6R6ZDYx2WbKoUJNunjy9TjFfezIdwIbo/C/a7tS1h
4hVBc+WB/ZgyI+qmRcEPtagYbO210TkfDsfjD/7EVKxoUz+B+xlegPmod7D4
qkrQsR1oILhwSYrDdNge7ZCwEvE9VTlp4NrE9KLx/kyDNw34ORkOSJEFYyrZ
27DgIvw+DQMZwDR/pdK+A07G7SMCmR5djZ9pWS3IWiYI1musHH3g0oOyQ+Gf
M+N0sDvKa6ZhepLkMvCzq4KeZSAguM695fEWOEYedzXTy3n7Do2qEfQ1xtE4
iMncJOuizTVBmfKC02zizI7WCnKUBV7D1PrNUqWmTtCdHAwwbGqz6HqvG4Jk
ufavZarabe809qagz+U6Wce0/K1W/w6W4bfDbsaFibENguwwXjvWY973ZJQ+
gy8bDsA0S6vtmnRLkGy32/D6e/1yw+GuMiygYKbNvzQOyYZl+i1DmA74h0c/
gIcaGoLJqVpl9sVtQfkynI3YR74diRNgOS4DNjGlvLPw9IVbZAHgFTsuFMfD
hvYJxT6c0TyoEJbrzWgz04arvc3b4SNI50m43xxNh7gjyDDuYUyjUr0vr4Cv
NcmFxWS7ZWziCVi2f3o4U0bf1FDlXUGYdtPpEYjfKisqCd4lFwSsOBOY4dEo
SK6r+Eime8cbM8PuCSpBemyjmJaFdEcqmwXJ8W2AC/RDq2rvCzLcvoXpdehv
wa4tgqJfyQQx3Rhnfdy9VZBct+VwvlOuVe82QSdkeaPhtHN9tLBcP6bbmFZu
tctpgeVxC+BbkYqY7x8KWmMYR6aBFnlF/rDh/yKGaa19WkU6/D/y2NOz
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            LineBox[CompressedData["
1:eJwd1QswlWkYB3Dptp0RM6205lXRxY50L0VsPRWRShdSipRoS1cOXbQ8Scya
VFKpqQixDEnWikG1JGLtKbGUU9Z2clltLiW1mtr9v+ebMeY33vOd5/oy89m/
zk9XR0fHFz/yt/YhpkO2u3JD7giK180PS4MzAwsyCuFpQ/0/Oy9mMhHr+wff
FVQ2fPwPPfANI42bL+yhqB+4sIRpo1W7oh3u0os+YruUKTs1bSDlnqATBgs/
tsCLHK1yin4VJEa9Oxhlz1RwvXukY5mgW4YZ7y0dmIYHW5h9XS7IYYxXUC0c
tct0dcoDQc+N8YFlTP4VnTUlFYICTSoDTByZkh6GHgupFDQC4ZTC1ZHz536B
E81m7f/eicklq22s90NBcya1vdFbznQ1KuJ2JlxtfmXPz7C+7491HfBWizWv
NzgzNUwotB5XJeiDpUyYabK+emAVHDO9qCNlBVN5eOLCEFj7+pVMrrsvpqbC
hfIL4LFZLjEq2GXeM99zq5g6Cx/Y/wtrrE9rrF1QD+URa/NqQSG2S32a4ebi
LtMNsCxPxGqmjwXma0/DP1G2t8UapuUtTTMfwXY4roL1MvKMx/8mqFYWaC3+
XhXbFwXvdKpRG69jetxoZ2lUI+izc/ime/CBxoDWNvj8KgTkyhSjF/nFRCVo
CtJVuOG8Oi35/iNB99YlNeTAumZxNtG1gtzXy4epL39BzocngnC6fgB23xeu
eVcnSL49yR31CXrbkVAv6BvZrg1MFv2Bd0b/IbTRv4afhpVt2w/bI/zYjUxW
10s8b8OyOvM8UL9SU2UvjGrWqOHjx/fUTWoQNMxfZsDUunnEIlcY3aoy38zk
tLgiKwyeLT8Aez42S86AMQ2VAZ5MKiP7oCewDGeMF9Og9y+CP8N9B6PKS+Dn
CbXjLBsFyen02cL0cPt/jl6wHJ/h3qj/xsiwePg2pj8b/iptIK4JXiET3spU
kqdMnPFU0MsIdAzemjzr9TX4EF6fsI2p6Oao9d89EzRS+wWI165v9eQmQakn
MUCwdX/k5RC1IBuMw+ntTCNtelfOfSFIFXupYI4v8veY/aqjWZDfOdkwplN7
Nc/mtgj6dAEL6Yf5i1gWMfovQXE4PmkHU154nMNN+FtZINhzctEN8VJQSYKc
UKYzbn5N+2BXtNdwJ5OmO/tGLvx3CgKCTXxqdTrhYzLdXUx3jWoihUbQaKzj
UH8mU4Nt+U5wpnzg517TvJTwYtng3UwTAiq7r8KNOVhgWL92RHEFLNt1ZQ9T
TYOV4Vt4sLxO9jKljzGOMn0lSIbfBrd3kb4bPAPrdXIf06dIRegZ+IE2ASbF
qUqTRliOWwM8SKlom9UqqLcUF9AB1PtD/d0sWJbfLAD5Kxcs8WgTNFY7EEzR
A/OaN7ULypPhBDLdyjUMU3UIkusySslU9mZm0dlOQX/KBsD1LQllU/8RpB2f
ICaHBRan3N8IktebbjDTL7YNl8d1CUpGOTPgpJLYJRmwdt0PMu2MaTmq1y3o
d7W8sJjCe5NbPWA5/pcOYZ8Ob3p/Cca2Gyw8zJR2Pve+Cj4jLwj45fmLcV9g
eV1FH2HasdcmcUqPoGKUZ3oI6tujPusGy/Wth89W9atCYe3xo0zKIcOupcOh
PbJATOqp1VvqYHndlsMTM6tv6vYKSpftDWWKd7YrmA/L68cgDPF5L4oPhmW6
+fB2n5iJpfBu7TpiHhTnPCe8FaT9f3EM81rsMiQd/h+YLd/J
             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             RGBColor[0.455, 0.7, 0.21]], 
            LineBox[CompressedData["
1:eJwd1QtUzmccB/CWhVo4p6Hlx1pHpxc1W1LTQr8il0rIREJJ0YVSVGPliShk
MRWZ2akOae1YNmqIVdZFF1mpV+1NV13Ual2nMce+z/s/p9P5nPO87//5XV8j
72BXX00NDQ0f/Mn/6ocFn9IaGm0tID6vmXP4Kqw0TY8KKiT+WCvgjaOd4DY9
pcZr+MEEw8gB2CrVXcQ9IHbXqX2VbC94lm/r2Pu/E/frnjxos0xwld6bPanw
sSlLx1rgix36KrMiYtIbDo9dLtjN4In9HfjG1MxRUwfBEQ39VxyKiR30tx2o
hpNrDMfVwI0G+MAKwVrHP92+vYQ4dGZpyMyVgs0SSnJ6YG1cpxB+N8VZO6KU
+Hsj8+DdqwRv1lu/edxDYgvjzj7d1YI33YxLPwOXm1za8wv8WUdeF5URe81d
17vJUXBuTokiE35pKgMW7DJ4wnthOfHp+Xe7050EHy3tulAAq7/eWbBjfXmp
cwXxbfkCeN/YjKF62MWqwSdxjeCFzoXTfSuJ2xcltC9yEfwsPMNyED5ks8y7
CY679rNL1CNimZ6YtYK7bUp3aFcRZ/B1z7nrBNt9XRKUDC/G8Sq4elpsmNFj
4mqZoPWC7XMrw67DfqsqVQauiPf4imDrP4jfOB7Zkg+XNUfsKIaT1uBCGwTn
n6pwWl9NPA/h6nyBfCw2mP8MzndNVWbDE8tjtP1riN02ykfwRt2s5hEYp2tf
wU7RgzeinxDLb091Q3xujZG6tcQfyHJtQj9sabRPgeXte+GshnhN4zri5bj+
2c2C532XkZcNy+xYuQt+/PC/vTZKYmSzUgUnKgIMSuHxATICwf4zqu+7PiVG
tcpMPJCvfH2PJniB/AD8yNZk0L+eGN1QGrJV8O2bHWIUltfR3yb4mKPthCMN
xCPhsUX34LpwitP9k1h2p/d2wUVdXm8vwLJ9JngKXvF2KHi2ijgX3X8ddnPK
rv8JdpIBewnW1PK3/ryRuC0GFYNfOrd+UwxH4Osv7xCc9ORu67pnxJPUL0B/
eATPaYSvxKOBYNP39vvubiK2Rjsk7BSsyutOGYKrzqb8auGDeAOWF0U1E/sm
yoLh/YGd3RNbiF8nYyB9BZ9fpRqfBJ/DceNdmE/vxFmGrcQKmSA4bFG8WRZ8
77LsUMHfzvWzsGwj3oDyTvUTvGtyn3kB/CIdF4KXmPQrnNqJo2W4/oL1Lq+e
poSnYRy1AgSPWLf/6/WcOEs+cOhAWl0vbCcLHCjY2icoM7yD+Gk2BhjO7jYP
faeTWJbr0h7Bc27ULTgNj5PrZC/yPWjXM72LWF6/E75atjUlDf4E4xUfJNg9
cuISs27iYnUAgjfEfFSfC8t2U8IJngf87V4QDxZiAe3DPkj/baACluk3ChEc
W3Vhr1sP8Sx1QwgOtw1pboFvyuuECu4LUToE9hLLcdHbj37odUgbhZtlAWDL
WzuHxV/E6vY5gPPdlkt0+ojletMMw/mxmMNJcBrSmQmbnLiT+2E/sXrcwwWb
O3p2ZMKPVHJhCS7IMNax+JtYtn9KhOBzF2uM78OY9ilLvxR8fJgtVw4Qn5EL
Am4bXmtTDct1dfKgYEp9buUxSJyH9Mw/JNjvx05FByzHtxbOUthODh4iVh//
SnDkpacvxuCoAZkgwU0WF+8eHSaW67YI3tgSGK07QnxNljdK8KSpljbnYbl+
phwW3FBR12M4SizDzYGLjRRnfoAD1eMo+JXziMLiH2L170W04INhA7fuwf8D
c8DdvQ==
             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            Hue[0.37820393249936934`, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            LineBox[CompressedData["
1:eJwd1QtQjWkYB/BUathimMrlFZNy39IFI7k8lFutSkmlUKldW0lKcUo9IpcW
uZUtZ9lURNgSYW07p1JCybZyWZ2KrDZsCMlG7P8938yZM7+Z73zf8z63Yxa0
1iNEW0tLKxgf+a25iOkHxX/eYSpBh7SLE4/DVud1Pt4pFWTZO7THeTZThKXz
uOoyQeX6Iza9hl3z04dGlQvy7VvfnT6H6dZehU0b/NIgReHgyNQrOlVNVwUl
95/54RH85tUo1x2wGPg2drsTU78AveHlcKHRyc4Jc5niA5uCOuG5g5avr4P1
Ru2sM68QpB6CH8xjeng409cNjhpWtW7YfKYFNT6bFXAfhFMG+yjLlDnwUTOb
td8tYHpk7KV1G7azaG03WMiUbZ5k1QPfHK0ML4InLXU0sK4UFDDO/YW3M9PB
PWJGKNw1QR6YaX/jzssF8G6rK23ZLkx+OfaNetcEaR7/DVO7qj06Dr4sXwBv
KR1rZ1olyHXKX8EHFzH5X1l11PC6oCdTU59MdWVaVhhxac0NQXEOjkFN8DZD
F7VltSCZnq1uTCrLqMdNNYJO0NmV49yZPkVdTDCvFTQdt9fCe7bp5nyG62SC
FjMp7HTN024LWr2gpmGIB1MfJ+OLX+Ae56RlKvhHbf/mxX8ISluEgDyZwo7n
W6TB43HcvkuYShw3TqqBVR5Z9wrgT0GduT3wUi954TxxbS3j6wTh7vpueOKw
q8VesHx61lKm9N3hqQwPluXyZvoyuajkFCyjfwHXOhxS3oWdEP4+H9Qr+XSp
7p+CZHam+DI909aZbg8jmzUN8C9+eT0xsF6oPAHTTz8H7VDBqNaN0X5MY6+e
mWx6R5Ct/AHccTIyRwmjG6rW+TP1PtV9yL1ekAxn0HKmgqO2mcvvCnoXu72i
BA7cO8C46Z4g2Z1BK5i074e/Of5AkGwf/ZVMKSHqxGkPBV1E95+FE1PfNPg1
CHKRBw5gMtpXaT1cLahlKyoGVz9duTsX3oDHHwlEv00/8FKvUZCh5gVMjc6D
l3jCubvQQLC6w+vhftge7ZC6iul0sltYFVy7L+OSXTDyb+Jg3QWHHJQFQ34P
J/iYNwn6mI6BDGEyjjmTsgg+gNstvmWyHhlrsQEeIxMEt2tVxxyDS47IDkU9
fLNabsGeKK/RaqYDhfOHfoafZSMg+MEX+xWTmgVtlsf9nqkhUPdDNGyMcewd
ylR4Q8egHM6XF1xpEjpyzCNBs2WBw5hoxMf35+D7BRhgOG1Kfk78Y0GyXMpw
puunTaPzWgTpyHWyhmlacMFgp78FyfBb4Z3nPnnqtwqaiPHaFcEUnZdbqfhH
UKXmAEwXDJsnxLUJku12D35uM+vm6GeCOsqwgCKZfl3Vr1cWLNNvto4pxF5v
STdsqmkIpl3WNpmznws6L8OJYtroF6HaBMtxGRjNNMtg/FeFcLMsAFzuNGBh
E6xpn/VMzm3u6/u8ECTXm3YM9lH8WBM7+BjSeRLeZq3e4g9rxj2W6UTX7/o7
4FsNcmExVRR5DLoAy/bP2MB0u7Ocn8KY9v4zN6LfJvqUmP4raK9cEHB69mIO
gOW6SlEwZXZ7nDkP/4b0WMUx6QZ2fW3WLkiObz1cnDTH9gqsuT0e+zN89Qzl
S0EJr2WCmE6ZRHW1vhIk120F3Mm2kRkdgvJkeROYApT5Vi5vBcn10z+Rqeht
jVHmO0HyuMXwqNKEjPhOQWGaccR+v5bkbfxekOb/YjOT2/5Is63w/51G0j4=

             "]]}, Annotation[#, "Charting`Private`Tag#4"]& ], 
          TagBox[{
            Hue[0.6142719099991583, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            LineBox[CompressedData["
1:eJwd1QtUzncYB/CyRSRRWpwf6+TkUh25LlnYE5rkliKaFeviUkjp4tpTItrb
TclxqzXKrC2avOmoadm7oqWVXqTeFCkRFUZEs+/v/Z/T6XzO+V+e33N7LXyC
3Pz76ejo+OFP/tdexHRUbf7M9qqgo/2UkdnwjpxZwYHwRL2APhdHJvV1xS4l
fG2A+Z5uOKlrpDAtEeQ5SN2bNpdpyJfOM4/BnYPjdjrMY2qLKdrt8Yeg/UZz
3jbDc6+4KoNLBQnjV+Gx85mUng6qD9cE5Q0/99rGiSnNNcakRCXIycwrtAY+
WbFg7sIyQZqReOBrppff/1y6oVxQyKjy4FELmEYdzk6yuS5oIMIphUNT3N/n
wxkWU4I2ODO5VVzSmN0QNM2y7fnghUynlfGf+cMV405uvgjPjvjzyRl4nZVr
xyoXpolX56+/B/fYyAMz3fb3uKVfISje9kr76UVMiRHWIdNh7esXM4nN8b1e
cKH8AHzuv611sfBSu3t+qUuYTAKO++XBLfaJLfZLmQq7Fhlr4F0O83zuw77K
omyDvwXJ9MQsY7popNnnCJ+l3LVWrkwdrcMmR8OzcHsV3DsmjarhGpmg5Uwl
W5P17CsFbXSubBjpxlT8evbB63CfS/Q3JfDzxLivTt0UdGQJAnJnqj4x6bC6
SpA1jjtoBfLVE5sQVi2oxC3zzgW4xrG1bvItQR4r5cW0zCwiOqNWEO5W98L2
TaENmWpB8u2ZHkwTKg0+uN4WNEKWaxXTqo/rH1XCMvoOOL1Tt3bCHUHzEX7y
aqbM+lON22CZHTtPJloxdMavMLJZ2QCb5/utbIL7B8gTMBW4nh1neFcQqnVj
3BqmT8sUxTPgqfIBeL9uXN46GN1QHvwt8lVk6xcHy3DMvJiOR1hNzYf/DY9V
FcPZU3LTm2DZnT7eTK0PFAlD6wTJ9hmwlskga0O2M1yA7s+FW+0sGxXwInng
dUwZsXdTmuGHMagYnPTWO2r5PUEReH36d0x9Twv7umFD7QeYvNae/9hQLyhL
gQaCu7xSayZrBM1EOyT64nnNka7mRkFVyccuT/NjMtRk7EtoEuSfKgvGFK3S
K9c0C3qfhoH0Z/rd+HWW6oGgFNxuuZ7p8cuUDz4PBY2XCYJ3j9ibUwsXp8sO
ZZpi/FvQhBZB7ijv8I1MekavygLhJ6cREPz5cZs3Z+AoedxNTPqRUc/UsCnG
US+AqTTziIvuI0E58oKvNg5/Yw07ygIHMnkXrAx2h+9ewADD7yKvme6BZblO
bmZyuq8/7yz8iVwnW/B9E5FcC8vw2+Dcy28N+rcKmoTxUmxlqjMffYbgv7QH
YBrj0Fl1EJbtdgcOy9mifgi/KMUC2sbUvi1X17tNkEy/RTBT/KkMMeSxoNHa
hmCyGOFbP6xdUL4MJ4Rp4InZk6KfCJLjYrwd9R3zRZl9h6AmWQDY6Uq4ZfUz
Qdr2CUW/5y3z1ukUJNdbvzCmvO7zBf/APyKd5+Dppj2m3l2CtOMezpSTGlKo
gm82yIWF+IOyDE26Bcn2PxYBO+qPdYMx7UZzdmA+zX3DDsJJckHAJYs7Iwpg
ua7idjJ1Xk6PewAXIT22u5jGH3i3adALQXJ81bCP2ubQVFh7+26mnswf7NfA
e7tlgphUE61aDsBy3apgn/rtdpfgn2R59zI95V+C2mG5fowimTSrravGvhQk
j6uEE8oDvIPhQO04Yt7zFAG1sPb3IoppVviMj56vBP0Pf/Heuw==
             "]]}, Annotation[#, "Charting`Private`Tag#5"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]], 
               Line[CompressedData["
1:eJwd1QtQjWkYB/CzrRhnox3bUl7GtmytS2UZlwhPToXcK5dUW3tUjtyKdCNP
9rTNNmy6ktsijktUKhXVOpNNKUmRS4rKpWUpmrUirP2/55s5c+Y3853ve97n
dizVG9wCjBQKhT8+8ttwEZOd4/20M1mCdhsVbNPBqk96nWm2IBvjoI+ujkzN
9lY53vClPsO2voInVY65vh/2VDb0pM1kOuvY1VUPd5rER05VMUUdiFYZ5QiK
NZ3+thWeNmzGG1tYDPgnLM6JaXVsT54nfNbs5L+jnZlCZj24r4WdB/mE1sP7
5r6vzIabLfADFyYTp7imJnjjkMqQIbOYpr7oqTU5K6gvwimD93pQpwr+3fKH
DatmI94xPcmx8PgR7R0mc5hG2p14fxOuttq/Ng/u9W1G85RcQX4jFz1f5sr0
nS7B4QrcPVoemOlMTakuLU/QTtvipxlzmcq6m7Ir8gUZHj+PKTXX8j9NgaDz
8gXwG3XbTbsiQQsmNvqnzGdqaC8uOXpe0KPJCY8mL2CKPXbERHdBUNRUlfoB
XGG9eY9bsSCZHu1CJuM/TxfXwMcpy3fkIqbk3Dmd1iWCHHB7LRzh5WIcDNfL
BC1mcnNwfXUa1syuabJwY1IWOXe3wB9dt6/Qw0FtLX/3LxWUOh8BuTNVrlFX
T4FH4bhKD6bt2erhAbDe7fDtHHjdJ8XCXfDSJfJi+vVl8OFiGHc39MDpy58k
PYXl0w8vZfJ74fJh8B+CzGW5ljENX/w4yAOW0T+HvwykU+mwE8JPXM60OLCt
vAOW2ZnoyVSa5PjS56IgZLOmCT72V+uNHrh3kDwBk1nEh71tekGoVpWVF1PB
uXkDJ5QJGid/AKdadJt3XhKEbqgM8WY61b+ul65ckAxnkA/TzirvzNeXBb0O
iysvhYOPWKy6WyFIdqf6R6ZDYx2WbKoUJNunjy9TjFfezIdwIbo/C/a7tS1h
4hVBc+WB/ZgyI+qmRcEPtagYbO210TkfDsfjD/7EVKxoUz+B+xlegPmod7D4
qkrQsR1oILhwSYrDdNge7ZCwEvE9VTlp4NrE9KLx/kyDNw34ORkOSJEFYyrZ
27DgIvw+DQMZwDR/pdK+A07G7SMCmR5djZ9pWS3IWiYI1musHH3g0oOyQ+Gf
M+N0sDvKa6ZhepLkMvCzq4KeZSAguM695fEWOEYedzXTy3n7Do2qEfQ1xtE4
iMncJOuizTVBmfKC02zizI7WCnKUBV7D1PrNUqWmTtCdHAwwbGqz6HqvG4Jk
ufavZarabe809qagz+U6Wce0/K1W/w6W4bfDbsaFibENguwwXjvWY973ZJQ+
gy8bDsA0S6vtmnRLkGy32/D6e/1yw+GuMiygYKbNvzQOyYZl+i1DmA74h0c/
gIcaGoLJqVpl9sVtQfkynI3YR74diRNgOS4DNjGlvLPw9IVbZAHgFTsuFMfD
hvYJxT6c0TyoEJbrzWgz04arvc3b4SNI50m43xxNh7gjyDDuYUyjUr0vr4Cv
NcmFxWS7ZWziCVi2f3o4U0bf1FDlXUGYdtPpEYjfKisqCd4lFwSsOBOY4dEo
SK6r+Eime8cbM8PuCSpBemyjmJaFdEcqmwXJ8W2AC/RDq2rvCzLcvoXpdehv
wa4tgqJfyQQx3Rhnfdy9VZBct+VwvlOuVe82QSdkeaPhtHN9tLBcP6bbmFZu
tctpgeVxC+BbkYqY7x8KWmMYR6aBFnlF/rDh/yKGaa19WkU6/D/y2NOz
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Line[CompressedData["
1:eJwd1QswlWkYB3Dptp0RM6205lXRxY50L0VsPRWRShdSipRoS1cOXbQ8Scya
VFKpqQixDEnWikG1JGLtKbGUU9Z2clltLiW1mtr9v+ebMeY33vOd5/oy89m/
zk9XR0fHFz/yt/YhpkO2u3JD7giK180PS4MzAwsyCuFpQ/0/Oy9mMhHr+wff
FVQ2fPwPPfANI42bL+yhqB+4sIRpo1W7oh3u0os+YruUKTs1bSDlnqATBgs/
tsCLHK1yin4VJEa9Oxhlz1RwvXukY5mgW4YZ7y0dmIYHW5h9XS7IYYxXUC0c
tct0dcoDQc+N8YFlTP4VnTUlFYICTSoDTByZkh6GHgupFDQC4ZTC1ZHz536B
E81m7f/eicklq22s90NBcya1vdFbznQ1KuJ2JlxtfmXPz7C+7491HfBWizWv
NzgzNUwotB5XJeiDpUyYabK+emAVHDO9qCNlBVN5eOLCEFj7+pVMrrsvpqbC
hfIL4LFZLjEq2GXeM99zq5g6Cx/Y/wtrrE9rrF1QD+URa/NqQSG2S32a4ebi
LtMNsCxPxGqmjwXma0/DP1G2t8UapuUtTTMfwXY4roL1MvKMx/8mqFYWaC3+
XhXbFwXvdKpRG69jetxoZ2lUI+izc/ime/CBxoDWNvj8KgTkyhSjF/nFRCVo
CtJVuOG8Oi35/iNB99YlNeTAumZxNtG1gtzXy4epL39BzocngnC6fgB23xeu
eVcnSL49yR31CXrbkVAv6BvZrg1MFv2Bd0b/IbTRv4afhpVt2w/bI/zYjUxW
10s8b8OyOvM8UL9SU2UvjGrWqOHjx/fUTWoQNMxfZsDUunnEIlcY3aoy38zk
tLgiKwyeLT8Aez42S86AMQ2VAZ5MKiP7oCewDGeMF9Og9y+CP8N9B6PKS+Dn
CbXjLBsFyen02cL0cPt/jl6wHJ/h3qj/xsiwePg2pj8b/iptIK4JXiET3spU
kqdMnPFU0MsIdAzemjzr9TX4EF6fsI2p6Oao9d89EzRS+wWI165v9eQmQakn
MUCwdX/k5RC1IBuMw+ntTCNtelfOfSFIFXupYI4v8veY/aqjWZDfOdkwplN7
Nc/mtgj6dAEL6Yf5i1gWMfovQXE4PmkHU154nMNN+FtZINhzctEN8VJQSYKc
UKYzbn5N+2BXtNdwJ5OmO/tGLvx3CgKCTXxqdTrhYzLdXUx3jWoihUbQaKzj
UH8mU4Nt+U5wpnzg517TvJTwYtng3UwTAiq7r8KNOVhgWL92RHEFLNt1ZQ9T
TYOV4Vt4sLxO9jKljzGOMn0lSIbfBrd3kb4bPAPrdXIf06dIRegZ+IE2ASbF
qUqTRliOWwM8SKlom9UqqLcUF9AB1PtD/d0sWJbfLAD5Kxcs8WgTNFY7EEzR
A/OaN7ULypPhBDLdyjUMU3UIkusySslU9mZm0dlOQX/KBsD1LQllU/8RpB2f
ICaHBRan3N8IktebbjDTL7YNl8d1CUpGOTPgpJLYJRmwdt0PMu2MaTmq1y3o
d7W8sJjCe5NbPWA5/pcOYZ8Ob3p/Cca2Gyw8zJR2Pve+Cj4jLwj45fmLcV9g
eV1FH2HasdcmcUqPoGKUZ3oI6tujPusGy/Wth89W9atCYe3xo0zKIcOupcOh
PbJATOqp1VvqYHndlsMTM6tv6vYKSpftDWWKd7YrmA/L68cgDPF5L4oPhmW6
+fB2n5iJpfBu7TpiHhTnPCe8FaT9f3EM81rsMiQd/h+YLd/J
                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.455, 0.7, 0.21]], 
               Line[CompressedData["
1:eJwd1QtUzmccB/CWhVo4p6Hlx1pHpxc1W1LTQr8il0rIREJJ0YVSVGPliShk
MRWZ2akOae1YNmqIVdZFF1mpV+1NV13Ual2nMce+z/s/p9P5nPO87//5XV8j
72BXX00NDQ0f/Mn/6ocFn9IaGm0tID6vmXP4Kqw0TY8KKiT+WCvgjaOd4DY9
pcZr+MEEw8gB2CrVXcQ9IHbXqX2VbC94lm/r2Pu/E/frnjxos0xwld6bPanw
sSlLx1rgix36KrMiYtIbDo9dLtjN4In9HfjG1MxRUwfBEQ39VxyKiR30tx2o
hpNrDMfVwI0G+MAKwVrHP92+vYQ4dGZpyMyVgs0SSnJ6YG1cpxB+N8VZO6KU
+Hsj8+DdqwRv1lu/edxDYgvjzj7d1YI33YxLPwOXm1za8wv8WUdeF5URe81d
17vJUXBuTokiE35pKgMW7DJ4wnthOfHp+Xe7050EHy3tulAAq7/eWbBjfXmp
cwXxbfkCeN/YjKF62MWqwSdxjeCFzoXTfSuJ2xcltC9yEfwsPMNyED5ks8y7
CY679rNL1CNimZ6YtYK7bUp3aFcRZ/B1z7nrBNt9XRKUDC/G8Sq4elpsmNFj
4mqZoPWC7XMrw67DfqsqVQauiPf4imDrP4jfOB7Zkg+XNUfsKIaT1uBCGwTn
n6pwWl9NPA/h6nyBfCw2mP8MzndNVWbDE8tjtP1riN02ykfwRt2s5hEYp2tf
wU7RgzeinxDLb091Q3xujZG6tcQfyHJtQj9sabRPgeXte+GshnhN4zri5bj+
2c2C532XkZcNy+xYuQt+/PC/vTZKYmSzUgUnKgIMSuHxATICwf4zqu+7PiVG
tcpMPJCvfH2PJniB/AD8yNZk0L+eGN1QGrJV8O2bHWIUltfR3yb4mKPthCMN
xCPhsUX34LpwitP9k1h2p/d2wUVdXm8vwLJ9JngKXvF2KHi2ijgX3X8ddnPK
rv8JdpIBewnW1PK3/ryRuC0GFYNfOrd+UwxH4Osv7xCc9ORu67pnxJPUL0B/
eATPaYSvxKOBYNP39vvubiK2Rjsk7BSsyutOGYKrzqb8auGDeAOWF0U1E/sm
yoLh/YGd3RNbiF8nYyB9BZ9fpRqfBJ/DceNdmE/vxFmGrcQKmSA4bFG8WRZ8
77LsUMHfzvWzsGwj3oDyTvUTvGtyn3kB/CIdF4KXmPQrnNqJo2W4/oL1Lq+e
poSnYRy1AgSPWLf/6/WcOEs+cOhAWl0vbCcLHCjY2icoM7yD+Gk2BhjO7jYP
faeTWJbr0h7Bc27ULTgNj5PrZC/yPWjXM72LWF6/E75atjUlDf4E4xUfJNg9
cuISs27iYnUAgjfEfFSfC8t2U8IJngf87V4QDxZiAe3DPkj/baACluk3ChEc
W3Vhr1sP8Sx1QwgOtw1pboFvyuuECu4LUToE9hLLcdHbj37odUgbhZtlAWDL
WzuHxV/E6vY5gPPdlkt0+ojletMMw/mxmMNJcBrSmQmbnLiT+2E/sXrcwwWb
O3p2ZMKPVHJhCS7IMNax+JtYtn9KhOBzF2uM78OY9ilLvxR8fJgtVw4Qn5EL
Am4bXmtTDct1dfKgYEp9buUxSJyH9Mw/JNjvx05FByzHtxbOUthODh4iVh//
SnDkpacvxuCoAZkgwU0WF+8eHSaW67YI3tgSGK07QnxNljdK8KSpljbnYbl+
phwW3FBR12M4SizDzYGLjRRnfoAD1eMo+JXziMLiH2L170W04INhA7fuwf8D
c8DdvQ==
                "]]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Hue[0.37820393249936934`, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Line[CompressedData["
1:eJwd1QtQjWkYB/BUathimMrlFZNy39IFI7k8lFutSkmlUKldW0lKcUo9IpcW
uZUtZ9lURNgSYW07p1JCybZyWZ2KrDZsCMlG7P8938yZM7+Z73zf8z63Yxa0
1iNEW0tLKxgf+a25iOkHxX/eYSpBh7SLE4/DVud1Pt4pFWTZO7THeTZThKXz
uOoyQeX6Iza9hl3z04dGlQvy7VvfnT6H6dZehU0b/NIgReHgyNQrOlVNVwUl
95/54RH85tUo1x2wGPg2drsTU78AveHlcKHRyc4Jc5niA5uCOuG5g5avr4P1
Ru2sM68QpB6CH8xjeng409cNjhpWtW7YfKYFNT6bFXAfhFMG+yjLlDnwUTOb
td8tYHpk7KV1G7azaG03WMiUbZ5k1QPfHK0ML4InLXU0sK4UFDDO/YW3M9PB
PWJGKNw1QR6YaX/jzssF8G6rK23ZLkx+OfaNetcEaR7/DVO7qj06Dr4sXwBv
KR1rZ1olyHXKX8EHFzH5X1l11PC6oCdTU59MdWVaVhhxac0NQXEOjkFN8DZD
F7VltSCZnq1uTCrLqMdNNYJO0NmV49yZPkVdTDCvFTQdt9fCe7bp5nyG62SC
FjMp7HTN024LWr2gpmGIB1MfJ+OLX+Ae56RlKvhHbf/mxX8ISluEgDyZwo7n
W6TB43HcvkuYShw3TqqBVR5Z9wrgT0GduT3wUi954TxxbS3j6wTh7vpueOKw
q8VesHx61lKm9N3hqQwPluXyZvoyuajkFCyjfwHXOhxS3oWdEP4+H9Qr+XSp
7p+CZHam+DI909aZbg8jmzUN8C9+eT0xsF6oPAHTTz8H7VDBqNaN0X5MY6+e
mWx6R5Ct/AHccTIyRwmjG6rW+TP1PtV9yL1ekAxn0HKmgqO2mcvvCnoXu72i
BA7cO8C46Z4g2Z1BK5i074e/Of5AkGwf/ZVMKSHqxGkPBV1E95+FE1PfNPg1
CHKRBw5gMtpXaT1cLahlKyoGVz9duTsX3oDHHwlEv00/8FKvUZCh5gVMjc6D
l3jCubvQQLC6w+vhftge7ZC6iul0sltYFVy7L+OSXTDyb+Jg3QWHHJQFQ34P
J/iYNwn6mI6BDGEyjjmTsgg+gNstvmWyHhlrsQEeIxMEt2tVxxyDS47IDkU9
fLNabsGeKK/RaqYDhfOHfoafZSMg+MEX+xWTmgVtlsf9nqkhUPdDNGyMcewd
ylR4Q8egHM6XF1xpEjpyzCNBs2WBw5hoxMf35+D7BRhgOG1Kfk78Y0GyXMpw
puunTaPzWgTpyHWyhmlacMFgp78FyfBb4Z3nPnnqtwqaiPHaFcEUnZdbqfhH
UKXmAEwXDJsnxLUJku12D35uM+vm6GeCOsqwgCKZfl3Vr1cWLNNvto4pxF5v
STdsqmkIpl3WNpmznws6L8OJYtroF6HaBMtxGRjNNMtg/FeFcLMsAFzuNGBh
E6xpn/VMzm3u6/u8ECTXm3YM9lH8WBM7+BjSeRLeZq3e4g9rxj2W6UTX7/o7
4FsNcmExVRR5DLoAy/bP2MB0u7Ocn8KY9v4zN6LfJvqUmP4raK9cEHB69mIO
gOW6SlEwZXZ7nDkP/4b0WMUx6QZ2fW3WLkiObz1cnDTH9gqsuT0e+zN89Qzl
S0EJr2WCmE6ZRHW1vhIk120F3Mm2kRkdgvJkeROYApT5Vi5vBcn10z+Rqeht
jVHmO0HyuMXwqNKEjPhOQWGaccR+v5bkbfxekOb/YjOT2/5Is63w/51G0j4=

                "]]}, "Charting`Private`Tag#4"], 
             Annotation[{
               Hue[0.6142719099991583, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Line[CompressedData["
1:eJwd1QtUzncYB/CyRSRRWpwf6+TkUh25LlnYE5rkliKaFeviUkjp4tpTItrb
TclxqzXKrC2avOmoadm7oqWVXqTeFCkRFUZEs+/v/Z/T6XzO+V+e33N7LXyC
3Pz76ejo+OFP/tdexHRUbf7M9qqgo/2UkdnwjpxZwYHwRL2APhdHJvV1xS4l
fG2A+Z5uOKlrpDAtEeQ5SN2bNpdpyJfOM4/BnYPjdjrMY2qLKdrt8Yeg/UZz
3jbDc6+4KoNLBQnjV+Gx85mUng6qD9cE5Q0/99rGiSnNNcakRCXIycwrtAY+
WbFg7sIyQZqReOBrppff/1y6oVxQyKjy4FELmEYdzk6yuS5oIMIphUNT3N/n
wxkWU4I2ODO5VVzSmN0QNM2y7fnghUynlfGf+cMV405uvgjPjvjzyRl4nZVr
xyoXpolX56+/B/fYyAMz3fb3uKVfISje9kr76UVMiRHWIdNh7esXM4nN8b1e
cKH8AHzuv611sfBSu3t+qUuYTAKO++XBLfaJLfZLmQq7Fhlr4F0O83zuw77K
omyDvwXJ9MQsY7popNnnCJ+l3LVWrkwdrcMmR8OzcHsV3DsmjarhGpmg5Uwl
W5P17CsFbXSubBjpxlT8evbB63CfS/Q3JfDzxLivTt0UdGQJAnJnqj4x6bC6
SpA1jjtoBfLVE5sQVi2oxC3zzgW4xrG1bvItQR4r5cW0zCwiOqNWEO5W98L2
TaENmWpB8u2ZHkwTKg0+uN4WNEKWaxXTqo/rH1XCMvoOOL1Tt3bCHUHzEX7y
aqbM+lON22CZHTtPJloxdMavMLJZ2QCb5/utbIL7B8gTMBW4nh1neFcQqnVj
3BqmT8sUxTPgqfIBeL9uXN46GN1QHvwt8lVk6xcHy3DMvJiOR1hNzYf/DY9V
FcPZU3LTm2DZnT7eTK0PFAlD6wTJ9hmwlskga0O2M1yA7s+FW+0sGxXwInng
dUwZsXdTmuGHMagYnPTWO2r5PUEReH36d0x9Twv7umFD7QeYvNae/9hQLyhL
gQaCu7xSayZrBM1EOyT64nnNka7mRkFVyccuT/NjMtRk7EtoEuSfKgvGFK3S
K9c0C3qfhoH0Z/rd+HWW6oGgFNxuuZ7p8cuUDz4PBY2XCYJ3j9ibUwsXp8sO
ZZpi/FvQhBZB7ijv8I1MekavygLhJ6cREPz5cZs3Z+AoedxNTPqRUc/UsCnG
US+AqTTziIvuI0E58oKvNg5/Yw07ygIHMnkXrAx2h+9ewADD7yKvme6BZblO
bmZyuq8/7yz8iVwnW/B9E5FcC8vw2+Dcy28N+rcKmoTxUmxlqjMffYbgv7QH
YBrj0Fl1EJbtdgcOy9mifgi/KMUC2sbUvi1X17tNkEy/RTBT/KkMMeSxoNHa
hmCyGOFbP6xdUL4MJ4Rp4InZk6KfCJLjYrwd9R3zRZl9h6AmWQDY6Uq4ZfUz
Qdr2CUW/5y3z1ukUJNdbvzCmvO7zBf/APyKd5+Dppj2m3l2CtOMezpSTGlKo
gm82yIWF+IOyDE26Bcn2PxYBO+qPdYMx7UZzdmA+zX3DDsJJckHAJYs7Iwpg
ua7idjJ1Xk6PewAXIT22u5jGH3i3adALQXJ81bCP2ubQVFh7+26mnswf7NfA
e7tlgphUE61aDsBy3apgn/rtdpfgn2R59zI95V+C2mG5fowimTSrravGvhQk
j6uEE8oDvIPhQO04Yt7zFAG1sPb3IoppVviMj56vBP0Pf/Heuw==
                "]]}, "Charting`Private`Tag#5"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{499.9166666666679, 504.}, {6.915639753541985, 
               6.990954234291501}}, "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {499.9166666666679, 6.915639753541985}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.982526, 0.385626, 0.209179]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.578, 0.51, 0.85]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.455, 0.7, 0.21]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.95, 0.627, 0.1425]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.24, 0.6, 0.8]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{499.9166666666679, 504.}, {6.915639753541985, 
              6.990954234291501}}, "Frame" -> {{True, True}, {True, True}}, 
             "AxesOrigin" -> {499.9166666666679, 6.915639753541985}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.455, 0.7, 0.21]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]], 
        Selectable -> False]}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0.24, 0.6, 0.8]], 
           Line[CompressedData["
1:eJwd1QtQjWkYB/CzrRhnox3bUl7GtmytS2UZlwhPToXcK5dUW3tUjtyKdCNP
9rTNNmy6ktsijktUKhXVOpNNKUmRS4rKpWUpmrUirP2/55s5c+Y3853ve97n
dizVG9wCjBQKhT8+8ttwEZOd4/20M1mCdhsVbNPBqk96nWm2IBvjoI+ujkzN
9lY53vClPsO2voInVY65vh/2VDb0pM1kOuvY1VUPd5rER05VMUUdiFYZ5QiK
NZ3+thWeNmzGG1tYDPgnLM6JaXVsT54nfNbs5L+jnZlCZj24r4WdB/mE1sP7
5r6vzIabLfADFyYTp7imJnjjkMqQIbOYpr7oqTU5K6gvwimD93pQpwr+3fKH
DatmI94xPcmx8PgR7R0mc5hG2p14fxOuttq/Ng/u9W1G85RcQX4jFz1f5sr0
nS7B4QrcPVoemOlMTakuLU/QTtvipxlzmcq6m7Ir8gUZHj+PKTXX8j9NgaDz
8gXwG3XbTbsiQQsmNvqnzGdqaC8uOXpe0KPJCY8mL2CKPXbERHdBUNRUlfoB
XGG9eY9bsSCZHu1CJuM/TxfXwMcpy3fkIqbk3Dmd1iWCHHB7LRzh5WIcDNfL
BC1mcnNwfXUa1syuabJwY1IWOXe3wB9dt6/Qw0FtLX/3LxWUOh8BuTNVrlFX
T4FH4bhKD6bt2erhAbDe7fDtHHjdJ8XCXfDSJfJi+vVl8OFiGHc39MDpy58k
PYXl0w8vZfJ74fJh8B+CzGW5ljENX/w4yAOW0T+HvwykU+mwE8JPXM60OLCt
vAOW2ZnoyVSa5PjS56IgZLOmCT72V+uNHrh3kDwBk1nEh71tekGoVpWVF1PB
uXkDJ5QJGid/AKdadJt3XhKEbqgM8WY61b+ul65ckAxnkA/TzirvzNeXBb0O
iysvhYOPWKy6WyFIdqf6R6ZDYx2WbKoUJNunjy9TjFfezIdwIbo/C/a7tS1h
4hVBc+WB/ZgyI+qmRcEPtagYbO210TkfDsfjD/7EVKxoUz+B+xlegPmod7D4
qkrQsR1oILhwSYrDdNge7ZCwEvE9VTlp4NrE9KLx/kyDNw34ORkOSJEFYyrZ
27DgIvw+DQMZwDR/pdK+A07G7SMCmR5djZ9pWS3IWiYI1musHH3g0oOyQ+Gf
M+N0sDvKa6ZhepLkMvCzq4KeZSAguM695fEWOEYedzXTy3n7Do2qEfQ1xtE4
iMncJOuizTVBmfKC02zizI7WCnKUBV7D1PrNUqWmTtCdHAwwbGqz6HqvG4Jk
ufavZarabe809qagz+U6Wce0/K1W/w6W4bfDbsaFibENguwwXjvWY973ZJQ+
gy8bDsA0S6vtmnRLkGy32/D6e/1yw+GuMiygYKbNvzQOyYZl+i1DmA74h0c/
gIcaGoLJqVpl9sVtQfkynI3YR74diRNgOS4DNjGlvLPw9IVbZAHgFTsuFMfD
hvYJxT6c0TyoEJbrzWgz04arvc3b4SNI50m43xxNh7gjyDDuYUyjUr0vr4Cv
NcmFxWS7ZWziCVi2f3o4U0bf1FDlXUGYdtPpEYjfKisqCd4lFwSsOBOY4dEo
SK6r+Eime8cbM8PuCSpBemyjmJaFdEcqmwXJ8W2AC/RDq2rvCzLcvoXpdehv
wa4tgqJfyQQx3Rhnfdy9VZBct+VwvlOuVe82QSdkeaPhtHN9tLBcP6bbmFZu
tctpgeVxC+BbkYqY7x8KWmMYR6aBFnlF/rDh/yKGaa19WkU6/D/y2NOz
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0.95, 0.627, 0.1425]], 
           Line[CompressedData["
1:eJwd1QswlWkYB3Dptp0RM6205lXRxY50L0VsPRWRShdSipRoS1cOXbQ8Scya
VFKpqQixDEnWikG1JGLtKbGUU9Z2clltLiW1mtr9v+ebMeY33vOd5/oy89m/
zk9XR0fHFz/yt/YhpkO2u3JD7giK180PS4MzAwsyCuFpQ/0/Oy9mMhHr+wff
FVQ2fPwPPfANI42bL+yhqB+4sIRpo1W7oh3u0os+YruUKTs1bSDlnqATBgs/
tsCLHK1yin4VJEa9Oxhlz1RwvXukY5mgW4YZ7y0dmIYHW5h9XS7IYYxXUC0c
tct0dcoDQc+N8YFlTP4VnTUlFYICTSoDTByZkh6GHgupFDQC4ZTC1ZHz536B
E81m7f/eicklq22s90NBcya1vdFbznQ1KuJ2JlxtfmXPz7C+7491HfBWizWv
NzgzNUwotB5XJeiDpUyYabK+emAVHDO9qCNlBVN5eOLCEFj7+pVMrrsvpqbC
hfIL4LFZLjEq2GXeM99zq5g6Cx/Y/wtrrE9rrF1QD+URa/NqQSG2S32a4ebi
LtMNsCxPxGqmjwXma0/DP1G2t8UapuUtTTMfwXY4roL1MvKMx/8mqFYWaC3+
XhXbFwXvdKpRG69jetxoZ2lUI+izc/ime/CBxoDWNvj8KgTkyhSjF/nFRCVo
CtJVuOG8Oi35/iNB99YlNeTAumZxNtG1gtzXy4epL39BzocngnC6fgB23xeu
eVcnSL49yR31CXrbkVAv6BvZrg1MFv2Bd0b/IbTRv4afhpVt2w/bI/zYjUxW
10s8b8OyOvM8UL9SU2UvjGrWqOHjx/fUTWoQNMxfZsDUunnEIlcY3aoy38zk
tLgiKwyeLT8Aez42S86AMQ2VAZ5MKiP7oCewDGeMF9Og9y+CP8N9B6PKS+Dn
CbXjLBsFyen02cL0cPt/jl6wHJ/h3qj/xsiwePg2pj8b/iptIK4JXiET3spU
kqdMnPFU0MsIdAzemjzr9TX4EF6fsI2p6Oao9d89EzRS+wWI165v9eQmQakn
MUCwdX/k5RC1IBuMw+ntTCNtelfOfSFIFXupYI4v8veY/aqjWZDfOdkwplN7
Nc/mtgj6dAEL6Yf5i1gWMfovQXE4PmkHU154nMNN+FtZINhzctEN8VJQSYKc
UKYzbn5N+2BXtNdwJ5OmO/tGLvx3CgKCTXxqdTrhYzLdXUx3jWoihUbQaKzj
UH8mU4Nt+U5wpnzg517TvJTwYtng3UwTAiq7r8KNOVhgWL92RHEFLNt1ZQ9T
TYOV4Vt4sLxO9jKljzGOMn0lSIbfBrd3kb4bPAPrdXIf06dIRegZ+IE2ASbF
qUqTRliOWwM8SKlom9UqqLcUF9AB1PtD/d0sWJbfLAD5Kxcs8WgTNFY7EEzR
A/OaN7ULypPhBDLdyjUMU3UIkusySslU9mZm0dlOQX/KBsD1LQllU/8RpB2f
ICaHBRan3N8IktebbjDTL7YNl8d1CUpGOTPgpJLYJRmwdt0PMu2MaTmq1y3o
d7W8sJjCe5NbPWA5/pcOYZ8Ob3p/Cca2Gyw8zJR2Pve+Cj4jLwj45fmLcV9g
eV1FH2HasdcmcUqPoGKUZ3oI6tujPusGy/Wth89W9atCYe3xo0zKIcOupcOh
PbJATOqp1VvqYHndlsMTM6tv6vYKSpftDWWKd7YrmA/L68cgDPF5L4oPhmW6
+fB2n5iJpfBu7TpiHhTnPCe8FaT9f3EM81rsMiQd/h+YLd/J
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0.455, 0.7, 0.21]], 
           Line[CompressedData["
1:eJwd1QtUzmccB/CWhVo4p6Hlx1pHpxc1W1LTQr8il0rIREJJ0YVSVGPliShk
MRWZ2akOae1YNmqIVdZFF1mpV+1NV13Ual2nMce+z/s/p9P5nPO87//5XV8j
72BXX00NDQ0f/Mn/6ocFn9IaGm0tID6vmXP4Kqw0TY8KKiT+WCvgjaOd4DY9
pcZr+MEEw8gB2CrVXcQ9IHbXqX2VbC94lm/r2Pu/E/frnjxos0xwld6bPanw
sSlLx1rgix36KrMiYtIbDo9dLtjN4In9HfjG1MxRUwfBEQ39VxyKiR30tx2o
hpNrDMfVwI0G+MAKwVrHP92+vYQ4dGZpyMyVgs0SSnJ6YG1cpxB+N8VZO6KU
+Hsj8+DdqwRv1lu/edxDYgvjzj7d1YI33YxLPwOXm1za8wv8WUdeF5URe81d
17vJUXBuTokiE35pKgMW7DJ4wnthOfHp+Xe7050EHy3tulAAq7/eWbBjfXmp
cwXxbfkCeN/YjKF62MWqwSdxjeCFzoXTfSuJ2xcltC9yEfwsPMNyED5ks8y7
CY679rNL1CNimZ6YtYK7bUp3aFcRZ/B1z7nrBNt9XRKUDC/G8Sq4elpsmNFj
4mqZoPWC7XMrw67DfqsqVQauiPf4imDrP4jfOB7Zkg+XNUfsKIaT1uBCGwTn
n6pwWl9NPA/h6nyBfCw2mP8MzndNVWbDE8tjtP1riN02ykfwRt2s5hEYp2tf
wU7RgzeinxDLb091Q3xujZG6tcQfyHJtQj9sabRPgeXte+GshnhN4zri5bj+
2c2C532XkZcNy+xYuQt+/PC/vTZKYmSzUgUnKgIMSuHxATICwf4zqu+7PiVG
tcpMPJCvfH2PJniB/AD8yNZk0L+eGN1QGrJV8O2bHWIUltfR3yb4mKPthCMN
xCPhsUX34LpwitP9k1h2p/d2wUVdXm8vwLJ9JngKXvF2KHi2ijgX3X8ddnPK
rv8JdpIBewnW1PK3/ryRuC0GFYNfOrd+UwxH4Osv7xCc9ORu67pnxJPUL0B/
eATPaYSvxKOBYNP39vvubiK2Rjsk7BSsyutOGYKrzqb8auGDeAOWF0U1E/sm
yoLh/YGd3RNbiF8nYyB9BZ9fpRqfBJ/DceNdmE/vxFmGrcQKmSA4bFG8WRZ8
77LsUMHfzvWzsGwj3oDyTvUTvGtyn3kB/CIdF4KXmPQrnNqJo2W4/oL1Lq+e
poSnYRy1AgSPWLf/6/WcOEs+cOhAWl0vbCcLHCjY2icoM7yD+Gk2BhjO7jYP
faeTWJbr0h7Bc27ULTgNj5PrZC/yPWjXM72LWF6/E75atjUlDf4E4xUfJNg9
cuISs27iYnUAgjfEfFSfC8t2U8IJngf87V4QDxZiAe3DPkj/baACluk3ChEc
W3Vhr1sP8Sx1QwgOtw1pboFvyuuECu4LUToE9hLLcdHbj37odUgbhZtlAWDL
WzuHxV/E6vY5gPPdlkt0+ojletMMw/mxmMNJcBrSmQmbnLiT+2E/sXrcwwWb
O3p2ZMKPVHJhCS7IMNax+JtYtn9KhOBzF2uM78OY9ilLvxR8fJgtVw4Qn5EL
Am4bXmtTDct1dfKgYEp9buUxSJyH9Mw/JNjvx05FByzHtxbOUthODh4iVh//
SnDkpacvxuCoAZkgwU0WF+8eHSaW67YI3tgSGK07QnxNljdK8KSpljbnYbl+
phwW3FBR12M4SizDzYGLjRRnfoAD1eMo+JXziMLiH2L170W04INhA7fuwf8D
c8DdvQ==
            "]]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.578, 0.51, 0.85]], 
           Line[CompressedData["
1:eJwd1QtQjWkYB/BUathimMrlFZNy39IFI7k8lFutSkmlUKldW0lKcUo9IpcW
uZUtZ9lURNgSYW07p1JCybZyWZ2KrDZsCMlG7P8938yZM7+Z73zf8z63Yxa0
1iNEW0tLKxgf+a25iOkHxX/eYSpBh7SLE4/DVud1Pt4pFWTZO7THeTZThKXz
uOoyQeX6Iza9hl3z04dGlQvy7VvfnT6H6dZehU0b/NIgReHgyNQrOlVNVwUl
95/54RH85tUo1x2wGPg2drsTU78AveHlcKHRyc4Jc5niA5uCOuG5g5avr4P1
Ru2sM68QpB6CH8xjeng409cNjhpWtW7YfKYFNT6bFXAfhFMG+yjLlDnwUTOb
td8tYHpk7KV1G7azaG03WMiUbZ5k1QPfHK0ML4InLXU0sK4UFDDO/YW3M9PB
PWJGKNw1QR6YaX/jzssF8G6rK23ZLkx+OfaNetcEaR7/DVO7qj06Dr4sXwBv
KR1rZ1olyHXKX8EHFzH5X1l11PC6oCdTU59MdWVaVhhxac0NQXEOjkFN8DZD
F7VltSCZnq1uTCrLqMdNNYJO0NmV49yZPkVdTDCvFTQdt9fCe7bp5nyG62SC
FjMp7HTN024LWr2gpmGIB1MfJ+OLX+Ae56RlKvhHbf/mxX8ISluEgDyZwo7n
W6TB43HcvkuYShw3TqqBVR5Z9wrgT0GduT3wUi954TxxbS3j6wTh7vpueOKw
q8VesHx61lKm9N3hqQwPluXyZvoyuajkFCyjfwHXOhxS3oWdEP4+H9Qr+XSp
7p+CZHam+DI909aZbg8jmzUN8C9+eT0xsF6oPAHTTz8H7VDBqNaN0X5MY6+e
mWx6R5Ct/AHccTIyRwmjG6rW+TP1PtV9yL1ekAxn0HKmgqO2mcvvCnoXu72i
BA7cO8C46Z4g2Z1BK5i074e/Of5AkGwf/ZVMKSHqxGkPBV1E95+FE1PfNPg1
CHKRBw5gMtpXaT1cLahlKyoGVz9duTsX3oDHHwlEv00/8FKvUZCh5gVMjc6D
l3jCubvQQLC6w+vhftge7ZC6iul0sltYFVy7L+OSXTDyb+Jg3QWHHJQFQ34P
J/iYNwn6mI6BDGEyjjmTsgg+gNstvmWyHhlrsQEeIxMEt2tVxxyDS47IDkU9
fLNabsGeKK/RaqYDhfOHfoafZSMg+MEX+xWTmgVtlsf9nqkhUPdDNGyMcewd
ylR4Q8egHM6XF1xpEjpyzCNBs2WBw5hoxMf35+D7BRhgOG1Kfk78Y0GyXMpw
puunTaPzWgTpyHWyhmlacMFgp78FyfBb4Z3nPnnqtwqaiPHaFcEUnZdbqfhH
UKXmAEwXDJsnxLUJku12D35uM+vm6GeCOsqwgCKZfl3Vr1cWLNNvto4pxF5v
STdsqmkIpl3WNpmznws6L8OJYtroF6HaBMtxGRjNNMtg/FeFcLMsAFzuNGBh
E6xpn/VMzm3u6/u8ECTXm3YM9lH8WBM7+BjSeRLeZq3e4g9rxj2W6UTX7/o7
4FsNcmExVRR5DLoAy/bP2MB0u7Ocn8KY9v4zN6LfJvqUmP4raK9cEHB69mIO
gOW6SlEwZXZ7nDkP/4b0WMUx6QZ2fW3WLkiObz1cnDTH9gqsuT0e+zN89Qzl
S0EJr2WCmE6ZRHW1vhIk120F3Mm2kRkdgvJkeROYApT5Vi5vBcn10z+Rqeht
jVHmO0HyuMXwqNKEjPhOQWGaccR+v5bkbfxekOb/YjOT2/5Is63w/51G0j4=

            "]]}, "Charting`Private`Tag#4"], 
         Annotation[{
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.982526, 0.385626, 0.209179]], 
           Line[CompressedData["
1:eJwd1QtUzncYB/CyRSRRWpwf6+TkUh25LlnYE5rkliKaFeviUkjp4tpTItrb
TclxqzXKrC2avOmoadm7oqWVXqTeFCkRFUZEs+/v/Z/T6XzO+V+e33N7LXyC
3Pz76ejo+OFP/tdexHRUbf7M9qqgo/2UkdnwjpxZwYHwRL2APhdHJvV1xS4l
fG2A+Z5uOKlrpDAtEeQ5SN2bNpdpyJfOM4/BnYPjdjrMY2qLKdrt8Yeg/UZz
3jbDc6+4KoNLBQnjV+Gx85mUng6qD9cE5Q0/99rGiSnNNcakRCXIycwrtAY+
WbFg7sIyQZqReOBrppff/1y6oVxQyKjy4FELmEYdzk6yuS5oIMIphUNT3N/n
wxkWU4I2ODO5VVzSmN0QNM2y7fnghUynlfGf+cMV405uvgjPjvjzyRl4nZVr
xyoXpolX56+/B/fYyAMz3fb3uKVfISje9kr76UVMiRHWIdNh7esXM4nN8b1e
cKH8AHzuv611sfBSu3t+qUuYTAKO++XBLfaJLfZLmQq7Fhlr4F0O83zuw77K
omyDvwXJ9MQsY7popNnnCJ+l3LVWrkwdrcMmR8OzcHsV3DsmjarhGpmg5Uwl
W5P17CsFbXSubBjpxlT8evbB63CfS/Q3JfDzxLivTt0UdGQJAnJnqj4x6bC6
SpA1jjtoBfLVE5sQVi2oxC3zzgW4xrG1bvItQR4r5cW0zCwiOqNWEO5W98L2
TaENmWpB8u2ZHkwTKg0+uN4WNEKWaxXTqo/rH1XCMvoOOL1Tt3bCHUHzEX7y
aqbM+lON22CZHTtPJloxdMavMLJZ2QCb5/utbIL7B8gTMBW4nh1neFcQqnVj
3BqmT8sUxTPgqfIBeL9uXN46GN1QHvwt8lVk6xcHy3DMvJiOR1hNzYf/DY9V
FcPZU3LTm2DZnT7eTK0PFAlD6wTJ9hmwlskga0O2M1yA7s+FW+0sGxXwInng
dUwZsXdTmuGHMagYnPTWO2r5PUEReH36d0x9Twv7umFD7QeYvNae/9hQLyhL
gQaCu7xSayZrBM1EOyT64nnNka7mRkFVyccuT/NjMtRk7EtoEuSfKgvGFK3S
K9c0C3qfhoH0Z/rd+HWW6oGgFNxuuZ7p8cuUDz4PBY2XCYJ3j9ibUwsXp8sO
ZZpi/FvQhBZB7ijv8I1MekavygLhJ6cREPz5cZs3Z+AoedxNTPqRUc/UsCnG
US+AqTTziIvuI0E58oKvNg5/Yw07ygIHMnkXrAx2h+9ewADD7yKvme6BZblO
bmZyuq8/7yz8iVwnW/B9E5FcC8vw2+Dcy28N+rcKmoTxUmxlqjMffYbgv7QH
YBrj0Fl1EJbtdgcOy9mifgi/KMUC2sbUvi1X17tNkEy/RTBT/KkMMeSxoNHa
hmCyGOFbP6xdUL4MJ4Rp4InZk6KfCJLjYrwd9R3zRZl9h6AmWQDY6Uq4ZfUz
Qdr2CUW/5y3z1ukUJNdbvzCmvO7zBf/APyKd5+Dppj2m3l2CtOMezpSTGlKo
gm82yIWF+IOyDE26Bcn2PxYBO+qPdYMx7UZzdmA+zX3DDsJJckHAJYs7Iwpg
ua7idjJ1Xk6PewAXIT22u5jGH3i3adALQXJ81bCP2ubQVFh7+26mnswf7NfA
e7tlgphUE61aDsBy3apgn/rtdpfgn2R59zI95V+C2mG5fowimTSrravGvhQk
j6uEE8oDvIPhQO04Yt7zFAG1sPb3IoppVviMj56vBP0Pf/Heuw==
            "]]}, "Charting`Private`Tag#5"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{499.9166666666679, 504.}, {6.915639753541985, 
           6.990954234291501}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {499.9166666666679, 6.915639753541985}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             RGBColor[0.455, 0.7, 0.21]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLinePlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {None, None}, 
     AxesOrigin -> {499.9166666666679, 6.915639753541985}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         TagBox["\"Lx\"", HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox[
         "\"t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\"", HoldForm], 
         TraditionalForm], None}}, FrameStyle -> Directive[
       GrayLevel[0], 
       Thickness[Tiny]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
       "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
       "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{499.9166666666679, 504.}, {6.915639753541985, 
      6.990954234291501}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
     Directive[FontSize -> 12]}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox["\"1.5PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN avg AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"1.5PN NUM\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN NUM\"", FontSize -> 16, StripOnInput -> False]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {}}}, AspectRatio -> Full,
                     ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.455, 0.7, 0.21]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.455, 0.7, 0.21]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.455, 0.7, 0.21]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.578, 0.51, 0.85]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.982526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Row\"", ",", "1"}], "}"}]}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.985984486903967*^9, 3.985984687959*^9, 
  3.986027477259012*^9, 3.9860283292343493`*^9, 3.986028567773038*^9, 
  3.9860289144131403`*^9, 3.9860293078667173`*^9, 3.986029542570068*^9, 
  3.986029930093148*^9, 3.986030173564046*^9, 3.986030420157831*^9, 
  3.986030809436983*^9, 3.986031136246047*^9, 3.986031479845991*^9, 
  3.986031851671129*^9, 3.986422559325728*^9, 3.98649637776939*^9, 
  3.986496504725112*^9, 3.986496721942548*^9, 3.986501830603643*^9, 
  3.9865026473545113`*^9, 3.986502807613881*^9, 3.9865030211080837`*^9, 
  3.9865031880970592`*^9, 3.986503334384453*^9, 3.986503483484826*^9, 
  3.986503611123563*^9, 3.986503746031714*^9, 3.98650390940757*^9, 
  3.986504047398888*^9, 3.986504186522176*^9, 3.986504362132888*^9, 
  3.9865047063725986`*^9, 3.986505294156768*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"a84e60fd-36e5-4d9a-a63a-e6c071fc1508"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"TEST", " ", "Rmag", " ", 
    RowBox[{"SOLUTION", " ", ":", " ", "OK"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"data", "=", "data1"}], ";", 
    RowBox[{"NumVec", "=", "1"}], ";", 
    RowBox[{"NumComp", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", "  ", 
     RowBox[{"590", "  ", 
      RowBox[{"Torb", "[", "data", "]"}]}]}], ";", 
    RowBox[{"tmax", "=", 
     RowBox[{"tmin", "+", 
      RowBox[{"2", 
       RowBox[{"Torb", "[", "data", "]"}]}]}]}], ";", 
    RowBox[{"plotIndices", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6"}], "}"}]}], ";", 
    RowBox[{"Npoints", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"DefPlotNorm", "[", 
    RowBox[{
    "data", ",", "NumVec", ",", "NumComp", ",", "tmin", ",", "tmax", ",", 
     "plotIndices", ",", "Npoints"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9840401695417137`*^9, 3.984040171611403*^9}, {
   3.984041507337812*^9, 3.984041520475955*^9}, {3.984041966674514*^9, 
   3.98404196705406*^9}, {3.9840420255907373`*^9, 3.9840420634702597`*^9}, {
   3.984042155259841*^9, 3.9840421710817223`*^9}, {3.984043149201934*^9, 
   3.9840431578878183`*^9}, {3.984043397832856*^9, 3.9840433980923147`*^9}, {
   3.984043626996147*^9, 3.984043640341888*^9}, {3.98404384340795*^9, 
   3.984043854876939*^9}, {3.9840463004383383`*^9, 3.9840463095275803`*^9}, {
   3.984050484314002*^9, 3.9840504845888577`*^9}, {3.9840511997468863`*^9, 
   3.984051199883441*^9}, {3.984053527563336*^9, 3.984053527891543*^9}, {
   3.984054571320105*^9, 3.984054571561256*^9}, {3.984129937447214*^9, 
   3.984129942012767*^9}, {3.9841315585068407`*^9, 3.9841315860682383`*^9}, 
   3.984133022865694*^9, {3.9841341445854187`*^9, 3.9841341459045963`*^9}, {
   3.9841364505575533`*^9, 3.984136452269775*^9}, {3.984136951596562*^9, 
   3.98413696149109*^9}, {3.9842667036158247`*^9, 3.9842667037442293`*^9}, {
   3.9842672823205357`*^9, 3.984267314653172*^9}, 3.9843075325186443`*^9, {
   3.98587672283724*^9, 3.98587672320579*^9}, {3.985880998620369*^9, 
   3.985881002494419*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"e26bdaca-7930-41d8-a735-cb54fd54dacc"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]], 
            LineBox[CompressedData["
1:eJwd1Q0w1GkcB3B121TCWe86xWJ3u+NSx3mJyVNOR647aUpXiTNEUiTHJZK/
UN4vV6eRpjhGRYrp5eTaH5fienEkF0peqknl3XZao7vv4z+7s/OZ2f9/n+f3
fH+/lQRG+ATPVlNTC8Kbf85ckQJTn5t+PjVNm0pYhf+ncNZ4QNvr9frklbRF
4QN3GP9a+/a6MY3WzTWNh5N6U6O6ry2iE7OvHCyBJ0zjqo+UmpGzW2D3A3jg
xkD1Jhdz6k3+eOUk/LXdUfa+0IJSb9UWSvYKbNhm/6yAe5ZkPSdsei0suXz+
XXGjlFrdDf2i4T5x6a7hPBnF8hvgYC9/owgbOZnc2YuXwO7+Vm/neUpO9VjO
CBxaLNub3yWnEI97XcZRAnNWbU7ZOSQnzaP7nd1gtT0lyTWP5FTVJCsIh08H
p+45cExOm9XbVMfhc4l9t3Okcppeiw3DP4yvHvk7R0bFGUtrXsFWT9xCxK1S
8sTjdfYJzGRdba/ZoCUNaeAH4A3HUjNaei0ob519RxCcFfpn1YdL5uSU3e+Y
DbPps9uPb5VQ94Pc/Gvwd3WrRa4NpnQY5emBz7l455Zkm9Bn3m981aMFtsNd
1OBhYEzN+LotHLnZsf6Ovz5Ft/ACCUyrXTWkiBDTQp3xmFQ4uU+5Izhfncjn
THslnO/3NEqmmkXBfEHwrdYNdrZ2Ywq+3dk/Csw6Jm5y1bIUxSW9MqUVnLvg
Yop+56jrRn7BCRIhfffVWWzqOA4YjvNRv2w6PZ+dba/UK4MX31+SqVOpzdZg
NS2wzr5nc16U6zKsvk0FLwgKMrxwQZ/9jOVbxghs3os9VZHbDBiqk7cODh32
1X0l6LMnxtgAPLnIxn6Xti7jcTsD25d3RdoFazF5QXhVExzlZKaryhQxXv5x
2FrdyHFZ/5grT4NJrMAqnr6w8PNrURhhOe5wRmNJbMu+KcUfhZLlEfDIquIT
4sfzKJAfABwv7h20LhHTPMSnDhavHx7wizUgpN/7DXzH5Eua6FhIG1BOvZ9Q
z8zQ+ENNi2myB4GGbaOn07rMJXQajw+BW6Vl4bpl5sTjnwtPhPqMVSkt6FUR
AgSbOu1O99CUUg7i0A8/vGfQcHBESnaWLwc19iOf7T31orMy4uWxh303dh45
ZCanRN6QcHewfXZapJz414/C18t2uRQgv38hzlVwwvDhf+VH5BTBGwBuvTvZ
nOIjJ30c75w4gRXZan2vGpNRDV8QfCLebMuNMBnx7frC2sk2K8ZqpMTbMQl+
3OJkSc8t6cJ5XHBjpWh69YAF8Xi2wb0r6rcVNJnTOyvcAT879U/XeKqE+HHJ
DghMmfhSmm5uRnyceMMt9ZffRDsvopnlw1aBiTdNJowpE+1VBPtraHqdiTKg
5XwD8M6o540eN3SIx00JF6unLq4q1SScFjoe51u6Zmu7MIfM+Q3w5/e9V9U7
qBQz4wGurtDr1zHtU+zmDQ/rKSPbt0f1uPJ2uQUPWq15nbzxvSvS+XIQTqoe
zvcaFjEeH8MEgb1trvWMKdFgH2G8Mdj9F4ebDr+LGS9nGOyp/SyyP1KP8XbP
gx8qb7sV2Row/vhaOMx9p8v9qwbsJP8BuKy5YsmDWn22kgfoIPI+/V/8k6W6
7Dni4AiXHrvWVB6gxfi4CoTLAr45+fgLEePlyYAdqvuyikNGXXn7XoHpUU5H
S1CnIo4PXLjKacgozf+Dgsd5biLmp+WKjzsz1ImP2+XwV+FTo+dydYgf7xY4
S7P/7vsdhsTHTzIsLVY2mNR9Qny7FfDFsfnvRIWmtBXt2A6PbcqZUiVIaOb/
4pDAcsrHvk0ZMaf/AcOVAs8=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            LineBox[CompressedData["
1:eJwd1Qs0lGkYB3A7hdIYNWZMaqqZMZ9SuijZ5Ghea7tQ2lkll/ZyIolISkrE
9pVOrdZlSAllbTYrmrIrspx52GljcxBW2yY7ErlEuig10T6v75jj/M7M983z
Pu//eUfqH+4ZyDEwMNiJL/p/4trHkiU9N9l/uyWQT4q/tUGviytsEcyYBxuP
+Wk80XE3C7VJs8Xwotp4Xiz6vHr13oKhmZDBKY3LR/s27OK7JQnBydW/o4G+
3xIWoxufAZ3HzdaMos8YxZQuT+TCSW1ljjSCJTdy2bcO9yaDrWHImDt6itdG
YXLVO03zWtHXkeiImGNTmi27NIfoDWjj2cOdA5yHCvGdCPxjyVoubzz5+RtF
DZYzjBZ3P9PLfSeRoA31Dy33s6RWauMqazYhpqejnVzRj0+5jauappOSOuus
UPQKjudISbk58TFpfX8WbfmkUWb4TEjG3HHBaJfL25bdXygiPyUuqehF607u
7na0ExE3fDz/AEv2VLzYqr8tJENc/AK09pPYRttmPknzcHiwE8376Jj6eIBL
HJO6ViWhV3nuLZZN55COhpTzZejhG++DVe1PFSewPTp0w4WABUvN+jULlQPe
JpEs2Spf2ZBTzoFG/PgKtMe4WX+sIw8i79EGseThZPu7/wUIYBb/VdRJtHPa
8KPvZZYAnrltanREwq01v2yZA4G0ILRQXrvJIFYCdLmcgyyxZ2z7tVNlcF1Q
MLIIHRwXmDrgZQVe9EKv3sWmqgLkoD+LG4yu8Skc6FvJwI9takEBOjDrRjmv
iYF1WM09dGSNtnLU3hqw+tb36IDIxar9QdaQiuXLo1jyssr9uSjEGrA7aR5o
0aXFgd4Ka2i3xAWgfX2Xm0X1MUDjloseYRZ4pYcwMD8rtKQOvVwn2fCrVg60
/a/Qh7vDdlS8swKaBvEhlkjHmPSj06xgJpazFm3Vpqv6Qy+FqhypXTh6PDM9
06NeAv50A9BvHz+/XzE2F6ZgfKqpX9aGxS8UA6ZfOUDvP+FbXoj93ILtFBzG
PDTlRCn6hTCqw0CjxaMZUy8l8OEiPj4Ivetimf6rV6ZA45+C/mBksX7aeSPo
zcMAod26KneoueOaZIxDF9q29s8HTp8OauzlPYPcaJY80rr+nVOkVtD2OKBV
m93ErcnDing6kOjJTT6ORzo/KujHT6M7sjqUyq3G5C+Mcwm6peX3L1NceSSc
DgC6NGOmhcCFT4S4vYZHWDI92mdWeqeAVNCC0KNXnDbbtFgQulxv9EW/M2mK
dhGh43gM/bZDkqmvEpGrhXihIajYr0VhQWg8W9FlmeZtZp+bkzeL8A70ZsNE
pqjSlNDtso5hSdU2ZnzZTQ6hx4kSrdx3ykG6o08xUT76vhETmN3YpzmD45WH
vnCnfT73NQfs6ALQMPLE/VwRD2jcRtDrg644v7kqANwtnHicj3/USvM9liCj
N6DfFRhUf5M8ByaOB/Rg9s+Hs3+QQBgdeLSuwvW6s4kM6Lho0ed8605scrEC
TGfPIPpUT070HQc50PiIjrKkKGHZ6YIhOUzC442glbcbSjShDNB2hqAzEhdL
8n5jgI57GnqEU9N6uY4B+vhKdOjK3muPrjGQSb8AbbMgpHp+EANraIDiWFI/
LPCzGZHDE4zDKvR19cd6v+1yoMeVP5rbeyjJNNsKaHsS0amTzgYfuCUDOr6l
aIuln93NL5XCEXrgosvcX9sXqyRA42wczxIDZ/2HGflzgR63dmhnr2ASPjQb
6Pb6oVXiC3nxhpZAj5/j6KeBu28dHBICXW4xuv+LIu/qYj5sx3FsQ+fGepT5
pPBg4vfiO6y/3qVdn2AM/wPaxPfu
             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            LineBox[CompressedData["
1:eJwd1QlQU1cUBmBAIsiAEpvIIiIBkkChsmmKouRQlrpAy4CaSkvRFFGR1SIi
KsgjpXWXoriADIjSFFljUwWCeQiFoSKIpUxRZDHKGFEEKRJjAz2XN8lkvpm8
l3vP/c8JR5wYttNAT08vGt/kc+5KomCcOZZ2W8Kmr0NllDO6TnWE51XFpjdl
RSjD0Gsnyr/grmbRE01Gyw+jp1dNJ2yLYNL5BvKM6+hGgw3DvB4T2sdfPNCJ
vr/k1xLtSX16OHuRrwbt+rJW+9JwTJnTorjCSaZgxFRjoSzsFboyYnUb0Q3+
F06leWmFDwMtIlPQntzPGiLYRnCA3IAWz99cKvrSHGzakvFFgb20a636Pgvu
4nLG0c5Rd47YzljCrvUdj632UfC7jbq795ENmB076OOPbgpSNWa724GsnVcQ
h3YLbGZmt3HgK5Me7Xm0PN4ixMjTAXQbccPoqYpWe02iI5SeWFH/Ah00/htz
bxYXNuDjF39PQVy4+TdnY3gwZoo/gP7cWsYqW86HvBBBXzR6/ju3iDcVfFh9
WuV9Gu21yOpQ1UInGOg8e/EW2jv3R1dOoBNIsDxD6HjTyaCMUCf4OHRUZJJC
QaW8v/Zfdyfowq97oZflakJujPAhpZsUiIIHcm1HUzIfrBdPpuagC2QNVNhD
HtBhxb3V6MP/mW/bb8yDnWRB6Ig11z0DWFwg2zXYT0Fh3h7B8JQD1LCkUy7o
6gFpQ2alPWwhF3rjVr8XST4c+HAeDxj9dCLMZS8sh5LeapYUvWPyXZlb3VII
wtV0o21cns0WqSwAV9+jRT9vU3gnNH8Eubh8x1QKarOGnuxQLASsTl4IutE6
7WlSGgP6rXADaNbfYzORv0wLSdyK0fsDFMeDeV1CfkGcrB2dUSAvHex7oyTl
n0Qv6CoKqLusT5M02BygQBKtCqs/Y0Jb4nIC0Vctbw7ecWDSjVc4Holobub7
6hoTFi0mB4DeIxqqLihl08YYnya02+zM0rYbbBrTHzqK7txcvES9mEWHYzlZ
aRTsluvWxzCYtGYIA40e7hirj5EvoIvw8bvQFo/cfWV9s0oS/7PoVzWxLYqc
58oXVzFA6Ann1EvDPz8XnsE4qNDTkeUVq430YKXjyGvTg1jPNk6CJMgESHkE
6HaW7z1jHRMySUOif6hrehMnWQLk68fQAwxppKnMGv7EOMvQevnqmv4sW0gk
DYDWbPkrSqexAzYeLyOdArPttoPjR+2hniwI/SoguGjyHwcg2xWhR2JmV+7T
5wJpxyz01p6SUzNaLtwoxwvtntCyZl0rD0g8e9CGDz6E933Hh3cueAc631Ak
P9zDB3JcvEMURPpc87ln6QRknISiF0VHs7d7OMHc8tFGIDjXYesEJ7G9rqLr
1/g5XhzmgwfZALr92GNvv3Q+kLhNoc8PfmorVPMATws7noILrt8qDN14YE9u
QPuIVqQYBnNhbjygr72tjpKDI8SThkevKmTsvmzmAKRdWtA/6d97tOkmBzCd
I6/RLSvLUyWedkDiY3EE+1t0rirGchnMw/EG6NabDpecs62AlDMW/dZa4FUu
ZQNp9zy0ZMv4a+oUE8jjFejmErNbgiQTuER+AL1APC/9iVgffEmAMnDelJXZ
FVqOC59hHLzRunjBaJy2VUnGlRhduyk4olMxpSTlOYGeH66002rm0aR95ehY
eU5zRaQpnU4GLvq2yvZ07h9MmsTZKJMCq6T27E+SWTQZtx7E8nz18X42TY43
Al3fXxZuf5dNk/GTjXYtHZqyMWbRZLuV6HXmBU2MbnP6a2zHXnTxzip19FNj
eu7/4igFx6Wj19776ZT/A35j4wI=
             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            Hue[0.37820393249936934`, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            LineBox[CompressedData["
1:eJwd1Qs0lGkYB3CNUBhpDGPsaGaYGbe0S4ixzHsKXVDSuixdHbcuFiW6SPWx
ttuiVVrbVlRaJC1ySGoem7RakQ7KJqeWRLNEaCO0z9t3Zo7zO+f7vnne5/0/
L3FYrH8ES01NLRy/9O/nK44hkZx55mUsMRSQa5us0JbJtk5H1gjB+3CI0h/t
WiozSdgogJE6LWEy+rzdxjeXHPmQw6pMKUAnktDusaeG4LosrLsZze387Wyj
Dwdeps5z/4DWH5j7TdJCNqTX154TxzOkJjzsYXWiBizU2Da9Ci1otPGw1fuo
fOzJ25CANg3lz/gqXymT6ANo4+qx2yehXSG4H48fhowlZr1PvDKu+APLGUaP
PBc6Vd5ikagVTc/4OxlSUi0K4RFtwj6613UZ2rL6nudEpj4pb5Sd3YG21st/
M5JqQIK12yZPowOW+Dcsv29IplfhgtG5XR4W7SY8cun4opp+dOCgSnBMziMr
8fWcXQw5MBIxXa0yJEO6+APo0pBTY25cA5Lt69QZjq6YP3/YIo9NXDJ6nDPQ
IZ4qt5xXLNLdnPVzFdrUolPPPkGlSMP2vEDr3gxOdovtU1r7qYK0ExhSzL29
oefpLGjB2xejTesCF/8YzYaEVtoghuS7FzUUzOaCCWc0MR19x2TBP7sfGgP4
53VcRx+LurNYZ64pRNCC0DmMMG8gVAR0uazdDBF1+qQ+GBLD79zCcRt0rcJy
pkdhDgH0QscajHT5+kvg42ncYHR7SnSuo5UU8juucwvR3Ogh9er7UvDCalrR
ssDZTQ+/kgFW3zaJdi3T11kWJYOTWL4kkSET087WlTEywO5k+6Ldi1yiTnnJ
oIuPC0D7177ebDEmBRq3PPQJrai7mXukYHF2R3kjemu8R05LuwRo+0fRopuL
hpvZEqBpECQx5LC3YGaLmTkYYzme6KolpdFrDM3g9jmxXSyavdrcJahfBGF0
A+j9woOvE+RCmIPxqUOvlHdF/rBdAJh+PxXax6H/24tRfFiH7eTuYUjT6DOP
Onsj+PACA42Ovbt2yrWVA+fx9VHopcL6RR2ZekDjn4V+VN+YVOKsBf0XMUDo
BzpDQcp1n5SZGIce9KwL9n8a//VW6SDpG9Tdy5AM70f9vZM/KWl7nNDZxQ6f
SnKGFAfpQKK330q+MH5lRkFvP4p+uT9kSq7UJA8wzuVo213/Wl+uYZNYOgDo
ku/ZN+w0OMQQt1djH0Nm9OUmm8u4pIYWhJ7MzGuLLDcidLlBaK0nV9e7tvAI
HcfD6BCHtGDdRh65WowX+p3zyXeKSCNC49mGXqOZbhCfbkDe2+AT6Jgluktz
d+oRul2y/QzJsqqwkGeqE3qc+KEV6hkBz3UHFZ/LR7fMjBY+MelTnsDxuoj+
1V0YLtVngR1dAPrMWk2VVycbaNzG0fIvAvJzfbiAu4UTj/PnFlcxYMQHM/oA
usGwwuWylyl8Ph7QMblptT3fiSCGDjyaf4irMzUsBjou9ehu1eoDy23NAdPZ
N4jeVNj6tdJCAjQ+vAPY/9yIL9f3SkAdjzeC7okJSH0bKQXazm3oiTKXYv0K
KdBxz0avujMQymuSAn19LXpUbuUoqJRCLv0B9JmkI51TcVJwpwFKwX54v/l7
C0sKvRgHZ3SZZdyue9slQI+rMHR0tuPpfdfNgbbnODqY08G/0WIGdHwr0Wq/
jGueaBbDPnrgopuK7Ce0S0VA46x1kCEFK3WrNr1YAPS4tUOLZC89h20FQLc3
BL1Vq6GsdQUf6PGTir6W1lNk52gEdLnX0NFV/Z57/+NAKI5jB7pJ7Nf72HIe
fP5/cYghNv4pgfvN5sD/URPkNw==
             "]]}, Annotation[#, "Charting`Private`Tag#4"]& ], 
          TagBox[{
            Hue[0.6142719099991583, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.772079, 0.431554, 0.102387]], 
            LineBox[CompressedData["
1:eJwd1QlQU0cYB3AkRMBC0JAol4UAyROxIiiMLYVspVRUkAyUAvEGU6zlEIki
aBEeh3KUwwyOt2KxDQq1DeIJ5JPigVI7WEwRqICoINeIFuWefsubZDK/mff2
7X77/zaiiLgghb6ent52/NLfmWsXS9QfKoc+D2PgAqnY4oQO7OHYq04wsC5N
rg1CnwmOqb2qYWD4tqHtAfRxTeAy/RIGjupXpVxAm9wYDbinYMDTJ+LZI3Tr
7ABj2SwGutLNvEfRQYmrDDoTJJBVX31aFM8SiwP3F16rEcMS7s6ptWhZzJST
sMMRHvsu2KREX7fudZa2OEAifQDtYpRUnFVmDzb34vHDkrN63sHBwSKow+m8
Qe970J0bWW4LUX6NbZa7WWIU4v9Lo8IGTLOTPH3QB99mGPCfWICmQXIyGr0q
9uz34VMCCJvTPF6MTs9Q1yztngtTa3HB6LIb/ZHrrIzhp9ylN3vRVRUTX2QZ
68EaHJ6fgPcPhJFttX3aIRN8AXp8zmDo5CadVBXg8XQ7uvQobz1ny6j00/zu
lfno5y+1cy2dueTZo8Jj19ChHXd62gNNSQaWpxO9urxln4EhnyyW9YfOUbLk
k/SNDxM3C8hfePty9GaDj+b7bRQSZRMtEEtsLQde//NAQKz47/ZmoZus6kKm
y/gEgs7pLqNNjOsV877lEQWdELoz8/6f4ZlcQperv4clVy3aFmj63kt/E6hH
nNEurrUt7jG3pCH0Qpd4eCWoT77TThTjBqPvVvJUOW4GUKK7LFCjxeta+TE2
PPgKZ9OEjk5ZvLv3ijng7JvH0ckfXnju4FhAEU7fcS/WTxmwzfs/a8DqqALQ
HNvBiaYMW2i3xAWg8+9EPlkiFwGN2zm0Cychtfi2PTAnozUN6ODwU28dxhyA
lv8dujG/zzFnlhhoGmwSWXJEGTJf1SYGC5yOL3pRZVWU+WEJ1JwWucahe+Q7
LnQYMhBBNwDtVxkvv7uBASOMz230moncK3kZDGD6Zf1oT6fWNwMsA8FYTsE+
liTF/mt+NJSB0U4MNHqR+9D5JRwGzuDwUejYOnNP/ywJ0PgXon9Nejud3SWG
3vMYIPS2icA3iUIxFGAcutFDIZ6KMntHWOH4atAkCce3sHp93dgBaHk80LpU
K47soQgO0oZE/1hwSeW6ww7o7dnovJqtqoK6hfAA46xBR4bc8ImNs4I42gDo
RRvvmA0/nQ9C3F5uMvZjd+uXE1xzuEknhNa93lOTP2wKdLmhaJeO1IWDu7lA
2zENbTdWaLxr9Zj20kW80GmlDkfqx9q1NJ7N6BbrKjujxy+l753xCbTF4UyX
uvpJKd0uyX6WzLI6d6qrczahx4kMXZr1zSFpHo/MTB9dPnt5iTyeT/Kwvc6j
bXMOOclLBcSVLgD9YupY6LICIaFxG0FrNkvXT44ICO4WdjxLwj6Myooe8ok9
fQAt9Ii+u3c/j8wcD+jYE5xVV/y5JIY2PDrH8aJJ8+8jUtou9ehdbhrfRl6x
FtP5ahD9sbIteGXUey2Nz4IfWBIh1LO99IoLHDzeCNokMJ/rZzAXaDl3oot+
9nL3uCUA2u4q9Dy3r//I5VkCHb4a7euv6Kocs4Hj9AXogfa0NSe87MCbBiiF
JeEl93m3GkTwAuOwEt2jdLeeFjkAPa4i0P0pw0S52hFoeXLRK8y8h0M8xUDb
twr9d/WTR33TYkimBy568rPyhmSVBGicDQ+yxDxz6wbfcQnQ49YVnaJOrD6w
ggG6vXL04mxVlY8PA/T4SUcX1eq7VTAM0OVWoEfVOtOa5xLYgO2oQy8LKnz8
3R4JzPxfpLIkQZ3hdbZTDP8DJLzpLQ==
             "]]}, Annotation[#, "Charting`Private`Tag#5"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]], 
               Line[CompressedData["
1:eJwd1Q0w1GkcB3B121TCWe86xWJ3u+NSx3mJyVNOR647aUpXiTNEUiTHJZK/
UN4vV6eRpjhGRYrp5eTaH5fienEkF0peqknl3XZao7vv4z+7s/OZ2f9/n+f3
fH+/lQRG+ATPVlNTC8Kbf85ckQJTn5t+PjVNm0pYhf+ncNZ4QNvr9frklbRF
4QN3GP9a+/a6MY3WzTWNh5N6U6O6ry2iE7OvHCyBJ0zjqo+UmpGzW2D3A3jg
xkD1Jhdz6k3+eOUk/LXdUfa+0IJSb9UWSvYKbNhm/6yAe5ZkPSdsei0suXz+
XXGjlFrdDf2i4T5x6a7hPBnF8hvgYC9/owgbOZnc2YuXwO7+Vm/neUpO9VjO
CBxaLNub3yWnEI97XcZRAnNWbU7ZOSQnzaP7nd1gtT0lyTWP5FTVJCsIh08H
p+45cExOm9XbVMfhc4l9t3Okcppeiw3DP4yvHvk7R0bFGUtrXsFWT9xCxK1S
8sTjdfYJzGRdba/ZoCUNaeAH4A3HUjNaei0ob519RxCcFfpn1YdL5uSU3e+Y
DbPps9uPb5VQ94Pc/Gvwd3WrRa4NpnQY5emBz7l455Zkm9Bn3m981aMFtsNd
1OBhYEzN+LotHLnZsf6Ovz5Ft/ACCUyrXTWkiBDTQp3xmFQ4uU+5Izhfncjn
THslnO/3NEqmmkXBfEHwrdYNdrZ2Ywq+3dk/Csw6Jm5y1bIUxSW9MqUVnLvg
Yop+56jrRn7BCRIhfffVWWzqOA4YjvNRv2w6PZ+dba/UK4MX31+SqVOpzdZg
NS2wzr5nc16U6zKsvk0FLwgKMrxwQZ/9jOVbxghs3os9VZHbDBiqk7cODh32
1X0l6LMnxtgAPLnIxn6Xti7jcTsD25d3RdoFazF5QXhVExzlZKaryhQxXv5x
2FrdyHFZ/5grT4NJrMAqnr6w8PNrURhhOe5wRmNJbMu+KcUfhZLlEfDIquIT
4sfzKJAfABwv7h20LhHTPMSnDhavHx7wizUgpN/7DXzH5Eua6FhIG1BOvZ9Q
z8zQ+ENNi2myB4GGbaOn07rMJXQajw+BW6Vl4bpl5sTjnwtPhPqMVSkt6FUR
AgSbOu1O99CUUg7i0A8/vGfQcHBESnaWLwc19iOf7T31orMy4uWxh303dh45
ZCanRN6QcHewfXZapJz414/C18t2uRQgv38hzlVwwvDhf+VH5BTBGwBuvTvZ
nOIjJ30c75w4gRXZan2vGpNRDV8QfCLebMuNMBnx7frC2sk2K8ZqpMTbMQl+
3OJkSc8t6cJ5XHBjpWh69YAF8Xi2wb0r6rcVNJnTOyvcAT879U/XeKqE+HHJ
DghMmfhSmm5uRnyceMMt9ZffRDsvopnlw1aBiTdNJowpE+1VBPtraHqdiTKg
5XwD8M6o540eN3SIx00JF6unLq4q1SScFjoe51u6Zmu7MIfM+Q3w5/e9V9U7
qBQz4wGurtDr1zHtU+zmDQ/rKSPbt0f1uPJ2uQUPWq15nbzxvSvS+XIQTqoe
zvcaFjEeH8MEgb1trvWMKdFgH2G8Mdj9F4ebDr+LGS9nGOyp/SyyP1KP8XbP
gx8qb7sV2Row/vhaOMx9p8v9qwbsJP8BuKy5YsmDWn22kgfoIPI+/V/8k6W6
7Dni4AiXHrvWVB6gxfi4CoTLAr45+fgLEePlyYAdqvuyikNGXXn7XoHpUU5H
S1CnIo4PXLjKacgozf+Dgsd5biLmp+WKjzsz1ImP2+XwV+FTo+dydYgf7xY4
S7P/7vsdhsTHTzIsLVY2mNR9Qny7FfDFsfnvRIWmtBXt2A6PbcqZUiVIaOb/
4pDAcsrHvk0ZMaf/AcOVAs8=
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Line[CompressedData["
1:eJwd1Qs0lGkYB3A7hdIYNWZMaqqZMZ9SuijZ5Ghea7tQ2lkll/ZyIolISkrE
9pVOrdZlSAllbTYrmrIrspx52GljcxBW2yY7ErlEuig10T6v75jj/M7M983z
Pu//eUfqH+4ZyDEwMNiJL/p/4trHkiU9N9l/uyWQT4q/tUGviytsEcyYBxuP
+Wk80XE3C7VJs8Xwotp4Xiz6vHr13oKhmZDBKY3LR/s27OK7JQnBydW/o4G+
3xIWoxufAZ3HzdaMos8YxZQuT+TCSW1ljjSCJTdy2bcO9yaDrWHImDt6itdG
YXLVO03zWtHXkeiImGNTmi27NIfoDWjj2cOdA5yHCvGdCPxjyVoubzz5+RtF
DZYzjBZ3P9PLfSeRoA31Dy33s6RWauMqazYhpqejnVzRj0+5jauappOSOuus
UPQKjudISbk58TFpfX8WbfmkUWb4TEjG3HHBaJfL25bdXygiPyUuqehF607u
7na0ExE3fDz/AEv2VLzYqr8tJENc/AK09pPYRttmPknzcHiwE8376Jj6eIBL
HJO6ViWhV3nuLZZN55COhpTzZejhG++DVe1PFSewPTp0w4WABUvN+jULlQPe
JpEs2Spf2ZBTzoFG/PgKtMe4WX+sIw8i79EGseThZPu7/wUIYBb/VdRJtHPa
8KPvZZYAnrltanREwq01v2yZA4G0ILRQXrvJIFYCdLmcgyyxZ2z7tVNlcF1Q
MLIIHRwXmDrgZQVe9EKv3sWmqgLkoD+LG4yu8Skc6FvJwI9takEBOjDrRjmv
iYF1WM09dGSNtnLU3hqw+tb36IDIxar9QdaQiuXLo1jyssr9uSjEGrA7aR5o
0aXFgd4Ka2i3xAWgfX2Xm0X1MUDjloseYRZ4pYcwMD8rtKQOvVwn2fCrVg60
/a/Qh7vDdlS8swKaBvEhlkjHmPSj06xgJpazFm3Vpqv6Qy+FqhypXTh6PDM9
06NeAv50A9BvHz+/XzE2F6ZgfKqpX9aGxS8UA6ZfOUDvP+FbXoj93ILtFBzG
PDTlRCn6hTCqw0CjxaMZUy8l8OEiPj4Ivetimf6rV6ZA45+C/mBksX7aeSPo
zcMAod26KneoueOaZIxDF9q29s8HTp8OauzlPYPcaJY80rr+nVOkVtD2OKBV
m93ErcnDing6kOjJTT6ORzo/KujHT6M7sjqUyq3G5C+Mcwm6peX3L1NceSSc
DgC6NGOmhcCFT4S4vYZHWDI92mdWeqeAVNCC0KNXnDbbtFgQulxv9EW/M2mK
dhGh43gM/bZDkqmvEpGrhXihIajYr0VhQWg8W9FlmeZtZp+bkzeL8A70ZsNE
pqjSlNDtso5hSdU2ZnzZTQ6hx4kSrdx3ykG6o08xUT76vhETmN3YpzmD45WH
vnCnfT73NQfs6ALQMPLE/VwRD2jcRtDrg644v7kqANwtnHicj3/USvM9liCj
N6DfFRhUf5M8ByaOB/Rg9s+Hs3+QQBgdeLSuwvW6s4kM6Lho0ed8605scrEC
TGfPIPpUT070HQc50PiIjrKkKGHZ6YIhOUzC442glbcbSjShDNB2hqAzEhdL
8n5jgI57GnqEU9N6uY4B+vhKdOjK3muPrjGQSb8AbbMgpHp+EANraIDiWFI/
LPCzGZHDE4zDKvR19cd6v+1yoMeVP5rbeyjJNNsKaHsS0amTzgYfuCUDOr6l
aIuln93NL5XCEXrgosvcX9sXqyRA42wczxIDZ/2HGflzgR63dmhnr2ASPjQb
6Pb6oVXiC3nxhpZAj5/j6KeBu28dHBICXW4xuv+LIu/qYj5sx3FsQ+fGepT5
pPBg4vfiO6y/3qVdn2AM/wPaxPfu
                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Line[CompressedData["
1:eJwd1QlQU1cUBmBAIsiAEpvIIiIBkkChsmmKouRQlrpAy4CaSkvRFFGR1SIi
KsgjpXWXoriADIjSFFljUwWCeQiFoSKIpUxRZDHKGFEEKRJjAz2XN8lkvpm8
l3vP/c8JR5wYttNAT08vGt/kc+5KomCcOZZ2W8Kmr0NllDO6TnWE51XFpjdl
RSjD0Gsnyr/grmbRE01Gyw+jp1dNJ2yLYNL5BvKM6+hGgw3DvB4T2sdfPNCJ
vr/k1xLtSX16OHuRrwbt+rJW+9JwTJnTorjCSaZgxFRjoSzsFboyYnUb0Q3+
F06leWmFDwMtIlPQntzPGiLYRnCA3IAWz99cKvrSHGzakvFFgb20a636Pgvu
4nLG0c5Rd47YzljCrvUdj632UfC7jbq795ENmB076OOPbgpSNWa724GsnVcQ
h3YLbGZmt3HgK5Me7Xm0PN4ixMjTAXQbccPoqYpWe02iI5SeWFH/Ah00/htz
bxYXNuDjF39PQVy4+TdnY3gwZoo/gP7cWsYqW86HvBBBXzR6/ju3iDcVfFh9
WuV9Gu21yOpQ1UInGOg8e/EW2jv3R1dOoBNIsDxD6HjTyaCMUCf4OHRUZJJC
QaW8v/Zfdyfowq97oZflakJujPAhpZsUiIIHcm1HUzIfrBdPpuagC2QNVNhD
HtBhxb3V6MP/mW/bb8yDnWRB6Ig11z0DWFwg2zXYT0Fh3h7B8JQD1LCkUy7o
6gFpQ2alPWwhF3rjVr8XST4c+HAeDxj9dCLMZS8sh5LeapYUvWPyXZlb3VII
wtV0o21cns0WqSwAV9+jRT9vU3gnNH8Eubh8x1QKarOGnuxQLASsTl4IutE6
7WlSGgP6rXADaNbfYzORv0wLSdyK0fsDFMeDeV1CfkGcrB2dUSAvHex7oyTl
n0Qv6CoKqLusT5M02BygQBKtCqs/Y0Jb4nIC0Vctbw7ecWDSjVc4Holobub7
6hoTFi0mB4DeIxqqLihl08YYnya02+zM0rYbbBrTHzqK7txcvES9mEWHYzlZ
aRTsluvWxzCYtGYIA40e7hirj5EvoIvw8bvQFo/cfWV9s0oS/7PoVzWxLYqc
58oXVzFA6Ann1EvDPz8XnsE4qNDTkeUVq430YKXjyGvTg1jPNk6CJMgESHkE
6HaW7z1jHRMySUOif6hrehMnWQLk68fQAwxppKnMGv7EOMvQevnqmv4sW0gk
DYDWbPkrSqexAzYeLyOdArPttoPjR+2hniwI/SoguGjyHwcg2xWhR2JmV+7T
5wJpxyz01p6SUzNaLtwoxwvtntCyZl0rD0g8e9CGDz6E933Hh3cueAc631Ak
P9zDB3JcvEMURPpc87ln6QRknISiF0VHs7d7OMHc8tFGIDjXYesEJ7G9rqLr
1/g5XhzmgwfZALr92GNvv3Q+kLhNoc8PfmorVPMATws7noILrt8qDN14YE9u
QPuIVqQYBnNhbjygr72tjpKDI8SThkevKmTsvmzmAKRdWtA/6d97tOkmBzCd
I6/RLSvLUyWedkDiY3EE+1t0rirGchnMw/EG6NabDpecs62AlDMW/dZa4FUu
ZQNp9zy0ZMv4a+oUE8jjFejmErNbgiQTuER+AL1APC/9iVgffEmAMnDelJXZ
FVqOC59hHLzRunjBaJy2VUnGlRhduyk4olMxpSTlOYGeH66002rm0aR95ehY
eU5zRaQpnU4GLvq2yvZ07h9MmsTZKJMCq6T27E+SWTQZtx7E8nz18X42TY43
Al3fXxZuf5dNk/GTjXYtHZqyMWbRZLuV6HXmBU2MbnP6a2zHXnTxzip19FNj
eu7/4igFx6Wj19776ZT/A35j4wI=
                "]]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Hue[0.37820393249936934`, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Line[CompressedData["
1:eJwd1Qs0lGkYB3CNUBhpDGPsaGaYGbe0S4ixzHsKXVDSuixdHbcuFiW6SPWx
ttuiVVrbVlRaJC1ySGoem7RakQ7KJqeWRLNEaCO0z9t3Zo7zO+f7vnne5/0/
L3FYrH8ES01NLRy/9O/nK44hkZx55mUsMRSQa5us0JbJtk5H1gjB+3CI0h/t
WiozSdgogJE6LWEy+rzdxjeXHPmQw6pMKUAnktDusaeG4LosrLsZze387Wyj
Dwdeps5z/4DWH5j7TdJCNqTX154TxzOkJjzsYXWiBizU2Da9Ci1otPGw1fuo
fOzJ25CANg3lz/gqXymT6ANo4+qx2yehXSG4H48fhowlZr1PvDKu+APLGUaP
PBc6Vd5ikagVTc/4OxlSUi0K4RFtwj6613UZ2rL6nudEpj4pb5Sd3YG21st/
M5JqQIK12yZPowOW+Dcsv29IplfhgtG5XR4W7SY8cun4opp+dOCgSnBMziMr
8fWcXQw5MBIxXa0yJEO6+APo0pBTY25cA5Lt69QZjq6YP3/YIo9NXDJ6nDPQ
IZ4qt5xXLNLdnPVzFdrUolPPPkGlSMP2vEDr3gxOdovtU1r7qYK0ExhSzL29
oefpLGjB2xejTesCF/8YzYaEVtoghuS7FzUUzOaCCWc0MR19x2TBP7sfGgP4
53VcRx+LurNYZ64pRNCC0DmMMG8gVAR0uazdDBF1+qQ+GBLD79zCcRt0rcJy
pkdhDgH0QscajHT5+kvg42ncYHR7SnSuo5UU8juucwvR3Ogh9er7UvDCalrR
ssDZTQ+/kgFW3zaJdi3T11kWJYOTWL4kkSET087WlTEywO5k+6Ldi1yiTnnJ
oIuPC0D7177ebDEmBRq3PPQJrai7mXukYHF2R3kjemu8R05LuwRo+0fRopuL
hpvZEqBpECQx5LC3YGaLmTkYYzme6KolpdFrDM3g9jmxXSyavdrcJahfBGF0
A+j9woOvE+RCmIPxqUOvlHdF/rBdAJh+PxXax6H/24tRfFiH7eTuYUjT6DOP
Onsj+PACA42Ovbt2yrWVA+fx9VHopcL6RR2ZekDjn4V+VN+YVOKsBf0XMUDo
BzpDQcp1n5SZGIce9KwL9n8a//VW6SDpG9Tdy5AM70f9vZM/KWl7nNDZxQ6f
SnKGFAfpQKK330q+MH5lRkFvP4p+uT9kSq7UJA8wzuVo213/Wl+uYZNYOgDo
ku/ZN+w0OMQQt1djH0Nm9OUmm8u4pIYWhJ7MzGuLLDcidLlBaK0nV9e7tvAI
HcfD6BCHtGDdRh65WowX+p3zyXeKSCNC49mGXqOZbhCfbkDe2+AT6Jgluktz
d+oRul2y/QzJsqqwkGeqE3qc+KEV6hkBz3UHFZ/LR7fMjBY+MelTnsDxuoj+
1V0YLtVngR1dAPrMWk2VVycbaNzG0fIvAvJzfbiAu4UTj/PnFlcxYMQHM/oA
usGwwuWylyl8Ph7QMblptT3fiSCGDjyaf4irMzUsBjou9ehu1eoDy23NAdPZ
N4jeVNj6tdJCAjQ+vAPY/9yIL9f3SkAdjzeC7okJSH0bKQXazm3oiTKXYv0K
KdBxz0avujMQymuSAn19LXpUbuUoqJRCLv0B9JmkI51TcVJwpwFKwX54v/l7
C0sKvRgHZ3SZZdyue9slQI+rMHR0tuPpfdfNgbbnODqY08G/0WIGdHwr0Wq/
jGueaBbDPnrgopuK7Ce0S0VA46x1kCEFK3WrNr1YAPS4tUOLZC89h20FQLc3
BL1Vq6GsdQUf6PGTir6W1lNk52gEdLnX0NFV/Z57/+NAKI5jB7pJ7Nf72HIe
fP5/cYghNv4pgfvN5sD/URPkNw==
                "]]}, "Charting`Private`Tag#4"], 
             Annotation[{
               Hue[0.6142719099991583, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.772079, 0.431554, 0.102387]], 
               Line[CompressedData["
1:eJwd1QlQU0cYB3AkRMBC0JAol4UAyROxIiiMLYVspVRUkAyUAvEGU6zlEIki
aBEeh3KUwwyOt2KxDQq1DeIJ5JPigVI7WEwRqICoINeIFuWefsubZDK/mff2
7X77/zaiiLgghb6ent52/NLfmWsXS9QfKoc+D2PgAqnY4oQO7OHYq04wsC5N
rg1CnwmOqb2qYWD4tqHtAfRxTeAy/RIGjupXpVxAm9wYDbinYMDTJ+LZI3Tr
7ABj2SwGutLNvEfRQYmrDDoTJJBVX31aFM8SiwP3F16rEcMS7s6ptWhZzJST
sMMRHvsu2KREX7fudZa2OEAifQDtYpRUnFVmDzb34vHDkrN63sHBwSKow+m8
Qe970J0bWW4LUX6NbZa7WWIU4v9Lo8IGTLOTPH3QB99mGPCfWICmQXIyGr0q
9uz34VMCCJvTPF6MTs9Q1yztngtTa3HB6LIb/ZHrrIzhp9ylN3vRVRUTX2QZ
68EaHJ6fgPcPhJFttX3aIRN8AXp8zmDo5CadVBXg8XQ7uvQobz1ny6j00/zu
lfno5y+1cy2dueTZo8Jj19ChHXd62gNNSQaWpxO9urxln4EhnyyW9YfOUbLk
k/SNDxM3C8hfePty9GaDj+b7bRQSZRMtEEtsLQde//NAQKz47/ZmoZus6kKm
y/gEgs7pLqNNjOsV877lEQWdELoz8/6f4ZlcQperv4clVy3aFmj63kt/E6hH
nNEurrUt7jG3pCH0Qpd4eCWoT77TThTjBqPvVvJUOW4GUKK7LFCjxeta+TE2
PPgKZ9OEjk5ZvLv3ijng7JvH0ckfXnju4FhAEU7fcS/WTxmwzfs/a8DqqALQ
HNvBiaYMW2i3xAWg8+9EPlkiFwGN2zm0Cychtfi2PTAnozUN6ODwU28dxhyA
lv8dujG/zzFnlhhoGmwSWXJEGTJf1SYGC5yOL3pRZVWU+WEJ1JwWucahe+Q7
LnQYMhBBNwDtVxkvv7uBASOMz230moncK3kZDGD6Zf1oT6fWNwMsA8FYTsE+
liTF/mt+NJSB0U4MNHqR+9D5JRwGzuDwUejYOnNP/ywJ0PgXon9Nejud3SWG
3vMYIPS2icA3iUIxFGAcutFDIZ6KMntHWOH4atAkCce3sHp93dgBaHk80LpU
K47soQgO0oZE/1hwSeW6ww7o7dnovJqtqoK6hfAA46xBR4bc8ImNs4I42gDo
RRvvmA0/nQ9C3F5uMvZjd+uXE1xzuEknhNa93lOTP2wKdLmhaJeO1IWDu7lA
2zENbTdWaLxr9Zj20kW80GmlDkfqx9q1NJ7N6BbrKjujxy+l753xCbTF4UyX
uvpJKd0uyX6WzLI6d6qrczahx4kMXZr1zSFpHo/MTB9dPnt5iTyeT/Kwvc6j
bXMOOclLBcSVLgD9YupY6LICIaFxG0FrNkvXT44ICO4WdjxLwj6Myooe8ok9
fQAt9Ii+u3c/j8wcD+jYE5xVV/y5JIY2PDrH8aJJ8+8jUtou9ehdbhrfRl6x
FtP5ahD9sbIteGXUey2Nz4IfWBIh1LO99IoLHDzeCNokMJ/rZzAXaDl3oot+
9nL3uCUA2u4q9Dy3r//I5VkCHb4a7euv6Kocs4Hj9AXogfa0NSe87MCbBiiF
JeEl93m3GkTwAuOwEt2jdLeeFjkAPa4i0P0pw0S52hFoeXLRK8y8h0M8xUDb
twr9d/WTR33TYkimBy568rPyhmSVBGicDQ+yxDxz6wbfcQnQ49YVnaJOrD6w
ggG6vXL04mxVlY8PA/T4SUcX1eq7VTAM0OVWoEfVOtOa5xLYgO2oQy8LKnz8
3R4JzPxfpLIkQZ3hdbZTDP8DJLzpLQ==
                "]]}, "Charting`Private`Tag#5"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{589.9583333333347, 
               592.}, {-11.965648810492999`, 12.157213418168078`}}, 
              "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {589.9583333333347, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.772079, 0.431554, 0.102387]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.982526, 0.385626, 0.209179]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.578, 0.51, 0.85]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.95, 0.627, 0.1425]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.24, 0.6, 0.8]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{589.9583333333347, 592.}, {-11.965648810492999`,
               12.157213418168078`}}, "Frame" -> {{True, True}, {True, True}},
              "AxesOrigin" -> {589.9583333333347, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.772079, 0.431554, 0.102387]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]], 
        Selectable -> False]}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0.24, 0.6, 0.8]], 
           Line[CompressedData["
1:eJwd1Q0w1GkcB3B121TCWe86xWJ3u+NSx3mJyVNOR647aUpXiTNEUiTHJZK/
UN4vV6eRpjhGRYrp5eTaH5fienEkF0peqknl3XZao7vv4z+7s/OZ2f9/n+f3
fH+/lQRG+ATPVlNTC8Kbf85ckQJTn5t+PjVNm0pYhf+ncNZ4QNvr9frklbRF
4QN3GP9a+/a6MY3WzTWNh5N6U6O6ry2iE7OvHCyBJ0zjqo+UmpGzW2D3A3jg
xkD1Jhdz6k3+eOUk/LXdUfa+0IJSb9UWSvYKbNhm/6yAe5ZkPSdsei0suXz+
XXGjlFrdDf2i4T5x6a7hPBnF8hvgYC9/owgbOZnc2YuXwO7+Vm/neUpO9VjO
CBxaLNub3yWnEI97XcZRAnNWbU7ZOSQnzaP7nd1gtT0lyTWP5FTVJCsIh08H
p+45cExOm9XbVMfhc4l9t3Okcppeiw3DP4yvHvk7R0bFGUtrXsFWT9xCxK1S
8sTjdfYJzGRdba/ZoCUNaeAH4A3HUjNaei0ob519RxCcFfpn1YdL5uSU3e+Y
DbPps9uPb5VQ94Pc/Gvwd3WrRa4NpnQY5emBz7l455Zkm9Bn3m981aMFtsNd
1OBhYEzN+LotHLnZsf6Ovz5Ft/ACCUyrXTWkiBDTQp3xmFQ4uU+5Izhfncjn
THslnO/3NEqmmkXBfEHwrdYNdrZ2Ywq+3dk/Csw6Jm5y1bIUxSW9MqUVnLvg
Yop+56jrRn7BCRIhfffVWWzqOA4YjvNRv2w6PZ+dba/UK4MX31+SqVOpzdZg
NS2wzr5nc16U6zKsvk0FLwgKMrxwQZ/9jOVbxghs3os9VZHbDBiqk7cODh32
1X0l6LMnxtgAPLnIxn6Xti7jcTsD25d3RdoFazF5QXhVExzlZKaryhQxXv5x
2FrdyHFZ/5grT4NJrMAqnr6w8PNrURhhOe5wRmNJbMu+KcUfhZLlEfDIquIT
4sfzKJAfABwv7h20LhHTPMSnDhavHx7wizUgpN/7DXzH5Eua6FhIG1BOvZ9Q
z8zQ+ENNi2myB4GGbaOn07rMJXQajw+BW6Vl4bpl5sTjnwtPhPqMVSkt6FUR
AgSbOu1O99CUUg7i0A8/vGfQcHBESnaWLwc19iOf7T31orMy4uWxh303dh45
ZCanRN6QcHewfXZapJz414/C18t2uRQgv38hzlVwwvDhf+VH5BTBGwBuvTvZ
nOIjJ30c75w4gRXZan2vGpNRDV8QfCLebMuNMBnx7frC2sk2K8ZqpMTbMQl+
3OJkSc8t6cJ5XHBjpWh69YAF8Xi2wb0r6rcVNJnTOyvcAT879U/XeKqE+HHJ
DghMmfhSmm5uRnyceMMt9ZffRDsvopnlw1aBiTdNJowpE+1VBPtraHqdiTKg
5XwD8M6o540eN3SIx00JF6unLq4q1SScFjoe51u6Zmu7MIfM+Q3w5/e9V9U7
qBQz4wGurtDr1zHtU+zmDQ/rKSPbt0f1uPJ2uQUPWq15nbzxvSvS+XIQTqoe
zvcaFjEeH8MEgb1trvWMKdFgH2G8Mdj9F4ebDr+LGS9nGOyp/SyyP1KP8XbP
gx8qb7sV2Row/vhaOMx9p8v9qwbsJP8BuKy5YsmDWn22kgfoIPI+/V/8k6W6
7Dni4AiXHrvWVB6gxfi4CoTLAr45+fgLEePlyYAdqvuyikNGXXn7XoHpUU5H
S1CnIo4PXLjKacgozf+Dgsd5biLmp+WKjzsz1ImP2+XwV+FTo+dydYgf7xY4
S7P/7vsdhsTHTzIsLVY2mNR9Qny7FfDFsfnvRIWmtBXt2A6PbcqZUiVIaOb/
4pDAcsrHvk0ZMaf/AcOVAs8=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0.95, 0.627, 0.1425]], 
           Line[CompressedData["
1:eJwd1Qs0lGkYB3A7hdIYNWZMaqqZMZ9SuijZ5Ghea7tQ2lkll/ZyIolISkrE
9pVOrdZlSAllbTYrmrIrspx52GljcxBW2yY7ErlEuig10T6v75jj/M7M983z
Pu//eUfqH+4ZyDEwMNiJL/p/4trHkiU9N9l/uyWQT4q/tUGviytsEcyYBxuP
+Wk80XE3C7VJs8Xwotp4Xiz6vHr13oKhmZDBKY3LR/s27OK7JQnBydW/o4G+
3xIWoxufAZ3HzdaMos8YxZQuT+TCSW1ljjSCJTdy2bcO9yaDrWHImDt6itdG
YXLVO03zWtHXkeiImGNTmi27NIfoDWjj2cOdA5yHCvGdCPxjyVoubzz5+RtF
DZYzjBZ3P9PLfSeRoA31Dy33s6RWauMqazYhpqejnVzRj0+5jauappOSOuus
UPQKjudISbk58TFpfX8WbfmkUWb4TEjG3HHBaJfL25bdXygiPyUuqehF607u
7na0ExE3fDz/AEv2VLzYqr8tJENc/AK09pPYRttmPknzcHiwE8376Jj6eIBL
HJO6ViWhV3nuLZZN55COhpTzZejhG++DVe1PFSewPTp0w4WABUvN+jULlQPe
JpEs2Spf2ZBTzoFG/PgKtMe4WX+sIw8i79EGseThZPu7/wUIYBb/VdRJtHPa
8KPvZZYAnrltanREwq01v2yZA4G0ILRQXrvJIFYCdLmcgyyxZ2z7tVNlcF1Q
MLIIHRwXmDrgZQVe9EKv3sWmqgLkoD+LG4yu8Skc6FvJwI9takEBOjDrRjmv
iYF1WM09dGSNtnLU3hqw+tb36IDIxar9QdaQiuXLo1jyssr9uSjEGrA7aR5o
0aXFgd4Ka2i3xAWgfX2Xm0X1MUDjloseYRZ4pYcwMD8rtKQOvVwn2fCrVg60
/a/Qh7vDdlS8swKaBvEhlkjHmPSj06xgJpazFm3Vpqv6Qy+FqhypXTh6PDM9
06NeAv50A9BvHz+/XzE2F6ZgfKqpX9aGxS8UA6ZfOUDvP+FbXoj93ILtFBzG
PDTlRCn6hTCqw0CjxaMZUy8l8OEiPj4Ivetimf6rV6ZA45+C/mBksX7aeSPo
zcMAod26KneoueOaZIxDF9q29s8HTp8OauzlPYPcaJY80rr+nVOkVtD2OKBV
m93ErcnDing6kOjJTT6ORzo/KujHT6M7sjqUyq3G5C+Mcwm6peX3L1NceSSc
DgC6NGOmhcCFT4S4vYZHWDI92mdWeqeAVNCC0KNXnDbbtFgQulxv9EW/M2mK
dhGh43gM/bZDkqmvEpGrhXihIajYr0VhQWg8W9FlmeZtZp+bkzeL8A70ZsNE
pqjSlNDtso5hSdU2ZnzZTQ6hx4kSrdx3ykG6o08xUT76vhETmN3YpzmD45WH
vnCnfT73NQfs6ALQMPLE/VwRD2jcRtDrg644v7kqANwtnHicj3/USvM9liCj
N6DfFRhUf5M8ByaOB/Rg9s+Hs3+QQBgdeLSuwvW6s4kM6Lho0ed8605scrEC
TGfPIPpUT070HQc50PiIjrKkKGHZ6YIhOUzC442glbcbSjShDNB2hqAzEhdL
8n5jgI57GnqEU9N6uY4B+vhKdOjK3muPrjGQSb8AbbMgpHp+EANraIDiWFI/
LPCzGZHDE4zDKvR19cd6v+1yoMeVP5rbeyjJNNsKaHsS0amTzgYfuCUDOr6l
aIuln93NL5XCEXrgosvcX9sXqyRA42wczxIDZ/2HGflzgR63dmhnr2ASPjQb
6Pb6oVXiC3nxhpZAj5/j6KeBu28dHBICXW4xuv+LIu/qYj5sx3FsQ+fGepT5
pPBg4vfiO6y/3qVdn2AM/wPaxPfu
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.578, 0.51, 0.85]], 
           Line[CompressedData["
1:eJwd1QlQU1cUBmBAIsiAEpvIIiIBkkChsmmKouRQlrpAy4CaSkvRFFGR1SIi
KsgjpXWXoriADIjSFFljUwWCeQiFoSKIpUxRZDHKGFEEKRJjAz2XN8lkvpm8
l3vP/c8JR5wYttNAT08vGt/kc+5KomCcOZZ2W8Kmr0NllDO6TnWE51XFpjdl
RSjD0Gsnyr/grmbRE01Gyw+jp1dNJ2yLYNL5BvKM6+hGgw3DvB4T2sdfPNCJ
vr/k1xLtSX16OHuRrwbt+rJW+9JwTJnTorjCSaZgxFRjoSzsFboyYnUb0Q3+
F06leWmFDwMtIlPQntzPGiLYRnCA3IAWz99cKvrSHGzakvFFgb20a636Pgvu
4nLG0c5Rd47YzljCrvUdj632UfC7jbq795ENmB076OOPbgpSNWa724GsnVcQ
h3YLbGZmt3HgK5Me7Xm0PN4ixMjTAXQbccPoqYpWe02iI5SeWFH/Ah00/htz
bxYXNuDjF39PQVy4+TdnY3gwZoo/gP7cWsYqW86HvBBBXzR6/ju3iDcVfFh9
WuV9Gu21yOpQ1UInGOg8e/EW2jv3R1dOoBNIsDxD6HjTyaCMUCf4OHRUZJJC
QaW8v/Zfdyfowq97oZflakJujPAhpZsUiIIHcm1HUzIfrBdPpuagC2QNVNhD
HtBhxb3V6MP/mW/bb8yDnWRB6Ig11z0DWFwg2zXYT0Fh3h7B8JQD1LCkUy7o
6gFpQ2alPWwhF3rjVr8XST4c+HAeDxj9dCLMZS8sh5LeapYUvWPyXZlb3VII
wtV0o21cns0WqSwAV9+jRT9vU3gnNH8Eubh8x1QKarOGnuxQLASsTl4IutE6
7WlSGgP6rXADaNbfYzORv0wLSdyK0fsDFMeDeV1CfkGcrB2dUSAvHex7oyTl
n0Qv6CoKqLusT5M02BygQBKtCqs/Y0Jb4nIC0Vctbw7ecWDSjVc4Holobub7
6hoTFi0mB4DeIxqqLihl08YYnya02+zM0rYbbBrTHzqK7txcvES9mEWHYzlZ
aRTsluvWxzCYtGYIA40e7hirj5EvoIvw8bvQFo/cfWV9s0oS/7PoVzWxLYqc
58oXVzFA6Ann1EvDPz8XnsE4qNDTkeUVq430YKXjyGvTg1jPNk6CJMgESHkE
6HaW7z1jHRMySUOif6hrehMnWQLk68fQAwxppKnMGv7EOMvQevnqmv4sW0gk
DYDWbPkrSqexAzYeLyOdArPttoPjR+2hniwI/SoguGjyHwcg2xWhR2JmV+7T
5wJpxyz01p6SUzNaLtwoxwvtntCyZl0rD0g8e9CGDz6E933Hh3cueAc631Ak
P9zDB3JcvEMURPpc87ln6QRknISiF0VHs7d7OMHc8tFGIDjXYesEJ7G9rqLr
1/g5XhzmgwfZALr92GNvv3Q+kLhNoc8PfmorVPMATws7noILrt8qDN14YE9u
QPuIVqQYBnNhbjygr72tjpKDI8SThkevKmTsvmzmAKRdWtA/6d97tOkmBzCd
I6/RLSvLUyWedkDiY3EE+1t0rirGchnMw/EG6NabDpecs62AlDMW/dZa4FUu
ZQNp9zy0ZMv4a+oUE8jjFejmErNbgiQTuER+AL1APC/9iVgffEmAMnDelJXZ
FVqOC59hHLzRunjBaJy2VUnGlRhduyk4olMxpSTlOYGeH66002rm0aR95ehY
eU5zRaQpnU4GLvq2yvZ07h9MmsTZKJMCq6T27E+SWTQZtx7E8nz18X42TY43
Al3fXxZuf5dNk/GTjXYtHZqyMWbRZLuV6HXmBU2MbnP6a2zHXnTxzip19FNj
eu7/4igFx6Wj19776ZT/A35j4wI=
            "]]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.982526, 0.385626, 0.209179]], 
           Line[CompressedData["
1:eJwd1Qs0lGkYB3CNUBhpDGPsaGaYGbe0S4ixzHsKXVDSuixdHbcuFiW6SPWx
ttuiVVrbVlRaJC1ySGoem7RakQ7KJqeWRLNEaCO0z9t3Zo7zO+f7vnne5/0/
L3FYrH8ES01NLRy/9O/nK44hkZx55mUsMRSQa5us0JbJtk5H1gjB+3CI0h/t
WiozSdgogJE6LWEy+rzdxjeXHPmQw6pMKUAnktDusaeG4LosrLsZze387Wyj
Dwdeps5z/4DWH5j7TdJCNqTX154TxzOkJjzsYXWiBizU2Da9Ci1otPGw1fuo
fOzJ25CANg3lz/gqXymT6ANo4+qx2yehXSG4H48fhowlZr1PvDKu+APLGUaP
PBc6Vd5ikagVTc/4OxlSUi0K4RFtwj6613UZ2rL6nudEpj4pb5Sd3YG21st/
M5JqQIK12yZPowOW+Dcsv29IplfhgtG5XR4W7SY8cun4opp+dOCgSnBMziMr
8fWcXQw5MBIxXa0yJEO6+APo0pBTY25cA5Lt69QZjq6YP3/YIo9NXDJ6nDPQ
IZ4qt5xXLNLdnPVzFdrUolPPPkGlSMP2vEDr3gxOdovtU1r7qYK0ExhSzL29
oefpLGjB2xejTesCF/8YzYaEVtoghuS7FzUUzOaCCWc0MR19x2TBP7sfGgP4
53VcRx+LurNYZ64pRNCC0DmMMG8gVAR0uazdDBF1+qQ+GBLD79zCcRt0rcJy
pkdhDgH0QscajHT5+kvg42ncYHR7SnSuo5UU8juucwvR3Ogh9er7UvDCalrR
ssDZTQ+/kgFW3zaJdi3T11kWJYOTWL4kkSET087WlTEywO5k+6Ldi1yiTnnJ
oIuPC0D7177ebDEmBRq3PPQJrai7mXukYHF2R3kjemu8R05LuwRo+0fRopuL
hpvZEqBpECQx5LC3YGaLmTkYYzme6KolpdFrDM3g9jmxXSyavdrcJahfBGF0
A+j9woOvE+RCmIPxqUOvlHdF/rBdAJh+PxXax6H/24tRfFiH7eTuYUjT6DOP
Onsj+PACA42Ovbt2yrWVA+fx9VHopcL6RR2ZekDjn4V+VN+YVOKsBf0XMUDo
BzpDQcp1n5SZGIce9KwL9n8a//VW6SDpG9Tdy5AM70f9vZM/KWl7nNDZxQ6f
SnKGFAfpQKK330q+MH5lRkFvP4p+uT9kSq7UJA8wzuVo213/Wl+uYZNYOgDo
ku/ZN+w0OMQQt1djH0Nm9OUmm8u4pIYWhJ7MzGuLLDcidLlBaK0nV9e7tvAI
HcfD6BCHtGDdRh65WowX+p3zyXeKSCNC49mGXqOZbhCfbkDe2+AT6Jgluktz
d+oRul2y/QzJsqqwkGeqE3qc+KEV6hkBz3UHFZ/LR7fMjBY+MelTnsDxuoj+
1V0YLtVngR1dAPrMWk2VVycbaNzG0fIvAvJzfbiAu4UTj/PnFlcxYMQHM/oA
usGwwuWylyl8Ph7QMblptT3fiSCGDjyaf4irMzUsBjou9ehu1eoDy23NAdPZ
N4jeVNj6tdJCAjQ+vAPY/9yIL9f3SkAdjzeC7okJSH0bKQXazm3oiTKXYv0K
KdBxz0avujMQymuSAn19LXpUbuUoqJRCLv0B9JmkI51TcVJwpwFKwX54v/l7
C0sKvRgHZ3SZZdyue9slQI+rMHR0tuPpfdfNgbbnODqY08G/0WIGdHwr0Wq/
jGueaBbDPnrgopuK7Ce0S0VA46x1kCEFK3WrNr1YAPS4tUOLZC89h20FQLc3
BL1Vq6GsdQUf6PGTir6W1lNk52gEdLnX0NFV/Z57/+NAKI5jB7pJ7Nf72HIe
fP5/cYghNv4pgfvN5sD/URPkNw==
            "]]}, "Charting`Private`Tag#4"], 
         Annotation[{
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.772079, 0.431554, 0.102387]], 
           Line[CompressedData["
1:eJwd1QlQU0cYB3AkRMBC0JAol4UAyROxIiiMLYVspVRUkAyUAvEGU6zlEIki
aBEeh3KUwwyOt2KxDQq1DeIJ5JPigVI7WEwRqICoINeIFuWefsubZDK/mff2
7X77/zaiiLgghb6ent52/NLfmWsXS9QfKoc+D2PgAqnY4oQO7OHYq04wsC5N
rg1CnwmOqb2qYWD4tqHtAfRxTeAy/RIGjupXpVxAm9wYDbinYMDTJ+LZI3Tr
7ABj2SwGutLNvEfRQYmrDDoTJJBVX31aFM8SiwP3F16rEcMS7s6ptWhZzJST
sMMRHvsu2KREX7fudZa2OEAifQDtYpRUnFVmDzb34vHDkrN63sHBwSKow+m8
Qe970J0bWW4LUX6NbZa7WWIU4v9Lo8IGTLOTPH3QB99mGPCfWICmQXIyGr0q
9uz34VMCCJvTPF6MTs9Q1yztngtTa3HB6LIb/ZHrrIzhp9ylN3vRVRUTX2QZ
68EaHJ6fgPcPhJFttX3aIRN8AXp8zmDo5CadVBXg8XQ7uvQobz1ny6j00/zu
lfno5y+1cy2dueTZo8Jj19ChHXd62gNNSQaWpxO9urxln4EhnyyW9YfOUbLk
k/SNDxM3C8hfePty9GaDj+b7bRQSZRMtEEtsLQde//NAQKz47/ZmoZus6kKm
y/gEgs7pLqNNjOsV877lEQWdELoz8/6f4ZlcQperv4clVy3aFmj63kt/E6hH
nNEurrUt7jG3pCH0Qpd4eCWoT77TThTjBqPvVvJUOW4GUKK7LFCjxeta+TE2
PPgKZ9OEjk5ZvLv3ijng7JvH0ckfXnju4FhAEU7fcS/WTxmwzfs/a8DqqALQ
HNvBiaYMW2i3xAWg8+9EPlkiFwGN2zm0Cychtfi2PTAnozUN6ODwU28dxhyA
lv8dujG/zzFnlhhoGmwSWXJEGTJf1SYGC5yOL3pRZVWU+WEJ1JwWucahe+Q7
LnQYMhBBNwDtVxkvv7uBASOMz230moncK3kZDGD6Zf1oT6fWNwMsA8FYTsE+
liTF/mt+NJSB0U4MNHqR+9D5JRwGzuDwUejYOnNP/ywJ0PgXon9Nejud3SWG
3vMYIPS2icA3iUIxFGAcutFDIZ6KMntHWOH4atAkCce3sHp93dgBaHk80LpU
K47soQgO0oZE/1hwSeW6ww7o7dnovJqtqoK6hfAA46xBR4bc8ImNs4I42gDo
RRvvmA0/nQ9C3F5uMvZjd+uXE1xzuEknhNa93lOTP2wKdLmhaJeO1IWDu7lA
2zENbTdWaLxr9Zj20kW80GmlDkfqx9q1NJ7N6BbrKjujxy+l753xCbTF4UyX
uvpJKd0uyX6WzLI6d6qrczahx4kMXZr1zSFpHo/MTB9dPnt5iTyeT/Kwvc6j
bXMOOclLBcSVLgD9YupY6LICIaFxG0FrNkvXT44ICO4WdjxLwj6Myooe8ok9
fQAt9Ii+u3c/j8wcD+jYE5xVV/y5JIY2PDrH8aJJ8+8jUtou9ehdbhrfRl6x
FtP5ahD9sbIteGXUey2Nz4IfWBIh1LO99IoLHDzeCNokMJ/rZzAXaDl3oot+
9nL3uCUA2u4q9Dy3r//I5VkCHb4a7euv6Kocs4Hj9AXogfa0NSe87MCbBiiF
JeEl93m3GkTwAuOwEt2jdLeeFjkAPa4i0P0pw0S52hFoeXLRK8y8h0M8xUDb
twr9d/WTR33TYkimBy568rPyhmSVBGicDQ+yxDxz6wbfcQnQ49YVnaJOrD6w
ggG6vXL04mxVlY8PA/T4SUcX1eq7VTAM0OVWoEfVOtOa5xLYgO2oQy8LKnz8
3R4JzPxfpLIkQZ3hdbZTDP8DJLzpLQ==
            "]]}, "Charting`Private`Tag#5"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{589.9583333333347, 592.}, {-11.965648810492999`, 
           12.157213418168078`}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {589.9583333333347, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.772079, 0.431554, 0.102387]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLinePlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {None, None}, 
     AxesOrigin -> {589.9583333333347, 0}, DisplayFunction :> Identity, 
     Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         TagBox["\"R\"", HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox[
         "\"t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\"", HoldForm], 
         TraditionalForm], None}}, FrameStyle -> Directive[
       GrayLevel[0], 
       Thickness[Tiny]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
       "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
       "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{589.9583333333347, 592.}, {-11.965648810492999`, 
      12.157213418168078`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
     Directive[FontSize -> 12]}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox["\"1.5PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"1.5PN NUM\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN NUM\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN FIXED\"", FontSize -> 16, StripOnInput -> False]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {}}}, AspectRatio -> Full,
                     ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.578, 0.51, 0.85]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.982526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Row\"", ",", "1"}], "}"}]}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.984307504843238*^9, 3.984307555698395*^9, 3.984308747084689*^9, 
   3.984309758110228*^9, 3.984310493754167*^9, 3.9843107645153913`*^9, 
   3.984929222264729*^9, 3.9851969387209883`*^9, 3.985197878665596*^9, 
   3.98519952191294*^9, 3.9851996956953917`*^9, 3.985201341935584*^9, 
   3.985201711964576*^9, 3.98520198327563*^9, 3.985202427831361*^9, 
   3.9858665322333107`*^9, 3.985866835424753*^9, 3.985868473448241*^9, 
   3.985876666114369*^9, 3.985880523260599*^9, 3.985880901353992*^9, {
   3.985880984372609*^9, 3.9858810041252193`*^9}, 3.98588127577112*^9, 
   3.985881496844201*^9, 3.985881703611837*^9, 3.985881876340424*^9, 
   3.98588203613983*^9, 3.9858826334887733`*^9, 3.985882970476513*^9, 
   3.985896257708415*^9, 3.985896423001273*^9, 3.985896614714183*^9, 
   3.985897939372088*^9, 3.985898158135507*^9, 3.985898424847286*^9, 
   3.9859007942328663`*^9, 3.985903476724341*^9, 3.985904873318186*^9, 
   3.98590527852629*^9, 3.985905618073049*^9, 3.985981859732255*^9, 
   3.9859828886905413`*^9, 3.985983337154501*^9, 3.9859836986685467`*^9, 
   3.985983941335244*^9, 3.985984488344339*^9, 3.9859846891508837`*^9, 
   3.986027478118976*^9, 3.9860283301034603`*^9, 3.9860285686317368`*^9, 
   3.986028915283017*^9, 3.986029308777574*^9, 3.986029543454791*^9, 
   3.986029930981451*^9, 3.986030174413907*^9, 3.986030421030665*^9, 
   3.986030810310227*^9, 3.9860311371644173`*^9, 3.986031480770512*^9, 
   3.986031852549613*^9, 3.986422560238562*^9, 3.986496378571891*^9, 
   3.986496505467806*^9, 3.986496723312602*^9, 3.986501831869143*^9, 
   3.986502648399727*^9, 3.986502808672255*^9, 3.986503022078155*^9, 
   3.986503188990527*^9, 3.9865033352900476`*^9, 3.986503484348218*^9, 
   3.986503611971466*^9, 3.986503746988037*^9, 3.986503910287916*^9, 
   3.986504048322554*^9, 3.98650418739607*^9, 3.98650436302391*^9, 
   3.9865047073070173`*^9, 3.986505295051787*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"4aaccff9-ab1e-4f07-9ac6-dd43581bf957"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", "data1"}], ";", 
  RowBox[{"NumVec", "=", "2"}], ";", 
  RowBox[{"NumComp", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tmin", "=", 
    RowBox[{"100", 
     RowBox[{"Torb", "[", "data", "]"}]}]}], ";", 
   RowBox[{"tmax", "=", 
    RowBox[{"tmin", "+", 
     RowBox[{"500", 
      RowBox[{"Torb", "[", "data", "]"}]}]}]}], ";", 
   RowBox[{"plotIndices", "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "7"}], "}"}]}], ";", 
   RowBox[{"Npoints", "=", "100"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"DefPlot", "[", 
  RowBox[{
  "data", ",", "NumVec", ",", "NumComp", ",", "tmin", ",", "tmax", ",", 
   "plotIndices", ",", "Npoints"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9857682801650763`*^9, 3.985768298816347*^9}, 
   3.985866207602169*^9, {3.9858663185498867`*^9, 3.985866320500074*^9}, {
   3.9858665806234503`*^9, 3.985866584636012*^9}, {3.9858666169874077`*^9, 
   3.985866617238214*^9}, {3.9858767338134613`*^9, 3.985876734296474*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"d3addf4f-3883-46fc-84ab-47d36746176d"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            LineBox[CompressedData["
1:eJwtlQ00VGkcxu2UstWuUtm6753yXZb0bVOLp9QmVFIULaHJV2IYRhjMKH0g
kq20pRxSYrU+TqujzvooW5hUluwmlElHZHf7GCR2974z3nPvueee+773/t/n
+T3/q+8b6rKPp6GhIeBOelUPdxwuqkrlDbP4a9rx6DV2HnCZIZN80cOifa7O
e/GR3VjYuDrJvJ5Fvcn54LL67yH287lWnsfi5nKjVwPTvPBfz1BrQSyLfBTv
MXXegw9xU13/2Mqigc7f5I3GyId/h85joXrc7w3LlR0pyW8IKuj6VB/oO1u3
mP1KsLiyNzfFwhcpg4KmnAyift8jX7TZut2pFhCw98K4Yy9GNjYIcm0JMjdb
/imYKYCexzaDYj2CKS0jp3k3BLAoyvUenEQg86hyyXHbB1lUgNbMdwyGnx/S
thneh2LH62sCexiE+tvL28/5wWq/63BFJwNuM5wA/nDUcj52qIOBZ8TjDV91
+MM/ZlrT4xcMVK+PD0Bw38Az7T4GjvQDeoFQeDYEpCsZ1E6eL/mnJhDBhwbf
F0wksEpTrErbG4ThpdkZdbMIfp5VoDTT3A+lzsT1DUYEC6icV/ZDJ61KULeC
4KL+Uq6kYLiUmDyx3kCgS6f3BWOMXN78yoUg1YIKdAA2w+ma6V4EXDH5WBSC
nqdfnk0NIODM8+1sCkFW7pu1/wkJ3tZwBQlD0dlmIesWE6ygdn0uhEOcn2xb
LIGQ7t9diO3ddgplPEFRIR1CTOVNqjVIJGo9Pgnhoeg8vCWJQFWeUxi+jT5p
7HicqPXJDsOxRuEJm3SCcypDw/CodrR44AxBK9XLJhyGP4x51OQQTLfhHEgP
h0aUuDuomKj1ex6OtS29Q36c/0fu3s7WXypCgr3s2f1HRK2nTAS3gaqv9/QQ
/OvALWgWwWcsa13X6Li+hhFwCg94PabLIpIrxzMiAjvk0ck5i1mUUL3rItCY
8eRD20YW/Ts5QmZH4mqcYrmnN6vW3y8SV3atDAmJZMGJdzKrIhL8XdpXXiSx
aj+0xNCNz1Z0ZrB4KuCIcxej/aGcl5PFYjb1p1CM6pu7A1nu3ln1ATH6fPyv
Vp5k1X45RsH42JBNtYyFCt8LUXCaYywyDGQxgfo3EIWsDP16PUcWtipAD6Lu
1BLdYhMWMdTPtIPYcnTKg8aPBHR6cddB5LmUe179bdzfJdEo7M5NMckkMNcM
GnOQRUMU9i7YwZOA2ju3ORqaWQlmb/UJLqdwBRnEwOfp8OuPHL9ddLuiGNiu
UW4tv8mAoXG/G4OikfnXbZMZuNIxOxYl91vzL3kx4GYvN/KLxb239g3XbRjI
aYP4JRbNz86Pvl7AQIviP1mChhhpaRTDYD0VdJcEXiu1Ky3nMEiggb4mQZBo
XpO9PoPbNO4jEmQK3Y36VzAYMqMbiIPfXGWknSuDZTSg5+OQIxpKOp3A4EAZ
14HexKF9s3KdZQmDa5z8QdbxkNyrDDHvZfByFQUiHkN3t/ueMCNQldMVjwYJ
L+D5AQLaDp4sToDHasNbZiUENM350gSYBkbc8HtP0EzxeZyAhdKx21ZWLI5S
HmdIcSrAlOcewcKYBsJKioEiZY68gMUdyqePFEsKR5t+bGPhzXW3nclSnLGU
l3uPsWpey6SQTy/N09Hl4wKHm0m7FOaLfi8zNOKr+Z0gg8KpI2PSAj7aVA1C
Bp0PhNfJ54PGy3OHDH0W38SnTOFDZY9EhtoWxaVNA+N858tgWEFOBN1hQdth
5gMZXG8tW7bz9DjvShnwoOqnEF8WybRBzEvEp1Izi15TFgsp/98lwk1u0OrR
T1BH4xeaCI2XdqKaUoK9NA9nE2E8knfxRTTBZ/R3UZ0I/uBR68q1BP8DIqrK
ZQ==
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             RGBColor[0.772079, 0.431554, 0.102387]], 
            LineBox[CompressedData["
1:eJxV1AtIU1EYB/CliBZCzxVKVCvTwtLMCCVagx6UFohUNmup25y1tE33SG2p
KzBSWYFEiQ9CWqQhyqCMEMpSwrDI0YMaNaGIyIwiJDGKzneC78+9bFx+7Ny7
73yPozHacosjVCqVWXzp/v/S62bJe7zuW+yFqi3b89mhuAU/3fWH2SOJraWB
kSPsu+kJnyZjj7L9up6CtTkF7Ce0fk8hW/48AffT801F7NR7nzsbU4zK9z2H
lz4uFx8Tu3nf5jfmhWb2nBczlyNuw978+7nXDhazp8fPzdVOw7aS3aOhFgtb
bEYkoIRtcI7tXPIOlq+vOcbOpj9YcZz9MHq55/sgnOn7kOEzWdm9i25OJUed
YCdROm/AHZo0EVIpezEt/wI3pVCCytgiGL9u/Um2KJ7x/TP4x6AIyG5jb6Jy
zbaz7bR/PXyrmy67Mh+/YRne3nJlftrhFllQ+CXlS1vBnqcVFbhYoczfOFw/
NNCuSXMo8+mF/2aJB4IOZX5XOdkuEY7BCfdRvofhiTzRIWqXMv8WWCTv0tV+
l7IeMW72W7PoOD2spvp0wznyD9zKemWfYsv2bYMjqX6T8DbZoJXsaqqnD6bl
PeFKZX03VLHXRVn/ZHlhKm9cEL7eKAJaWc0O03YdcDyN+xB8gC71abZYnZ5g
gUfpgLgDx1D7R3vYOyihh+BaGugueIDGfQb+lUwbOMPeSAPaCpcFxAn0Fe4S
6bdurWF/zKCGgGU4YZiOg1eptWyaZn8dHKT2GYPPUz/Or2OvpoHIhB9RfxbB
heJ0y2uAZb8G4DbRbokhWPZvpJf9Wh4QMI2XYT8sy+OBZX/7YToOm5/Csh2n
4AY6IJadZa+h/t8FD9P42WATzcMVWN4fwP8AUNKRCQ==
             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 90], 0.011111111111111112`]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0, 1, 0]], 
            LineBox[CompressedData["
1:eJxN1Q1M1GUcB3CQGOJcBUoORxhFWLNODGayJn3LcApmzhV2FIpwQLze+/F2
wN21YYpi7iRkgJV5DSlHg/kyYgUFM1ObIpSEhcvWLF46hOMIQ3p+z4/t3393
u332PP/n//x/L89FpGt3Zi7y8fHRiC/98qVGzPa5+fn5UIwv3V/ywqYUDHzJ
HgoNnrRUvYUtE/9KX4xqyG+7+Dac59nnYyL/GFu6G90L4y6c3vP0jj0IWvD3
NH9rGlSJvJ4cHknDGRX7HN1/cC/Gb/L8tR13TlSr0mGz/G+9q+lo/e2edNgF
vfhkQBvI485X1w9qlmnQ3sXjS/pnaxed0SDIwbanfL3zo+RMpNyYlZ659e5D
8TOZMB1ha7O3XB6qz8LLAWzxMiIA2Th7/B/pVNO1hBW/ZGNqFVsuX/EO9C0z
0kn0gMdycCGG/U3AKqu7Owc3T3il42pub6jJyEWznt26vNmzxj8Pr/WyV1M4
P81DVAH7eMQ6saV8BB5hP0LT/8pH7XX2QRUFqAClWWyxGReeLcRQHFskL/3X
HwpxaCN7oltsSKfFpRx2LKUrUIeXFu7X0furdVi5MP5ZC106LHd4lXjc06Fh
wXJ72/ToifYq8WnS49HN7HqZUD0G69gDFK94A6Y+Zz8cLzJw2IDgJK8Sv1sG
3L0xLV3V09kUsc6IJc5pJZ52I4xV7PuJ4oY+I5IN00p8nzDBP4FtFttJNZmQ
YGN/QfHuNUE16ZEe2SUqJMSMTZppJf5ZZnziYovgvX/snBn1300r+VhsQWAj
+2eNqDi1BbE+7BDKT4sFHw/y+jvkAyxob/co+UoqQnUbW5ZvYxGuFLH9KH9j
RTAVsl+UBVqMr+ampEspnzXF6ArjcZp+ergYR309Sn6jS9BsYD/jnzuXaC/B
aDKb0hvaV4LWYvbJarGhx0sxFs4eptc1lsI3j5+3ktq9pxSx69lv0BVSho4B
tpgdE5lVhpqr7Mt0QJwtw59m9mIq/wArEkbZr1BA37Si7hK7khr6lBUn69id
1O6zVuxexvauoRcoR3Qw+zlq0IZyOEPYBW3iBBotR+fRSelTIvy5GyuwrYn9
+wYqiAr0GNhyO8MV2Dd6V5qOgx/XViK7g03d7LJVIiyc5/dR+VyrhFrL4/uo
HoNsUD/PfpIaIs6G7A8mpL+l+txrw+Fadpo43XYdsAGrJ5R6bbNhxYhbulGU
W9SQDX5mt1K/fnbsb2b/JA8IO6z32dReqa/bcf1DtkyP1Y4H7riV+nbZEWnm
59Fx6Lwixg+5lXr32PHg8N/SB+iACHfAnst+iup/swP9Y+PSvdR+Wgfe62dn
UD/UOaC/zfalv4suB3KG2P8BImB/fg==
             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Line[CompressedData["
1:eJwtlQ00VGkcxu2UstWuUtm6753yXZb0bVOLp9QmVFIULaHJV2IYRhjMKH0g
kq20pRxSYrU+TqujzvooW5hUluwmlElHZHf7GCR2974z3nPvueee+773/t/n
+T3/q+8b6rKPp6GhIeBOelUPdxwuqkrlDbP4a9rx6DV2HnCZIZN80cOifa7O
e/GR3VjYuDrJvJ5Fvcn54LL67yH287lWnsfi5nKjVwPTvPBfz1BrQSyLfBTv
MXXegw9xU13/2Mqigc7f5I3GyId/h85joXrc7w3LlR0pyW8IKuj6VB/oO1u3
mP1KsLiyNzfFwhcpg4KmnAyift8jX7TZut2pFhCw98K4Yy9GNjYIcm0JMjdb
/imYKYCexzaDYj2CKS0jp3k3BLAoyvUenEQg86hyyXHbB1lUgNbMdwyGnx/S
thneh2LH62sCexiE+tvL28/5wWq/63BFJwNuM5wA/nDUcj52qIOBZ8TjDV91
+MM/ZlrT4xcMVK+PD0Bw38Az7T4GjvQDeoFQeDYEpCsZ1E6eL/mnJhDBhwbf
F0wksEpTrErbG4ThpdkZdbMIfp5VoDTT3A+lzsT1DUYEC6icV/ZDJ61KULeC
4KL+Uq6kYLiUmDyx3kCgS6f3BWOMXN78yoUg1YIKdAA2w+ma6V4EXDH5WBSC
nqdfnk0NIODM8+1sCkFW7pu1/wkJ3tZwBQlD0dlmIesWE6ygdn0uhEOcn2xb
LIGQ7t9diO3ddgplPEFRIR1CTOVNqjVIJGo9Pgnhoeg8vCWJQFWeUxi+jT5p
7HicqPXJDsOxRuEJm3SCcypDw/CodrR44AxBK9XLJhyGP4x51OQQTLfhHEgP
h0aUuDuomKj1ex6OtS29Q36c/0fu3s7WXypCgr3s2f1HRK2nTAS3gaqv9/QQ
/OvALWgWwWcsa13X6Li+hhFwCg94PabLIpIrxzMiAjvk0ck5i1mUUL3rItCY
8eRD20YW/Ts5QmZH4mqcYrmnN6vW3y8SV3atDAmJZMGJdzKrIhL8XdpXXiSx
aj+0xNCNz1Z0ZrB4KuCIcxej/aGcl5PFYjb1p1CM6pu7A1nu3ln1ATH6fPyv
Vp5k1X45RsH42JBNtYyFCt8LUXCaYywyDGQxgfo3EIWsDP16PUcWtipAD6Lu
1BLdYhMWMdTPtIPYcnTKg8aPBHR6cddB5LmUe179bdzfJdEo7M5NMckkMNcM
GnOQRUMU9i7YwZOA2ju3ORqaWQlmb/UJLqdwBRnEwOfp8OuPHL9ddLuiGNiu
UW4tv8mAoXG/G4OikfnXbZMZuNIxOxYl91vzL3kx4GYvN/KLxb239g3XbRjI
aYP4JRbNz86Pvl7AQIviP1mChhhpaRTDYD0VdJcEXiu1Ky3nMEiggb4mQZBo
XpO9PoPbNO4jEmQK3Y36VzAYMqMbiIPfXGWknSuDZTSg5+OQIxpKOp3A4EAZ
14HexKF9s3KdZQmDa5z8QdbxkNyrDDHvZfByFQUiHkN3t/ueMCNQldMVjwYJ
L+D5AQLaDp4sToDHasNbZiUENM350gSYBkbc8HtP0EzxeZyAhdKx21ZWLI5S
HmdIcSrAlOcewcKYBsJKioEiZY68gMUdyqePFEsKR5t+bGPhzXW3nclSnLGU
l3uPsWpey6SQTy/N09Hl4wKHm0m7FOaLfi8zNOKr+Z0gg8KpI2PSAj7aVA1C
Bp0PhNfJ54PGy3OHDH0W38SnTOFDZY9EhtoWxaVNA+N858tgWEFOBN1hQdth
5gMZXG8tW7bz9DjvShnwoOqnEF8WybRBzEvEp1Izi15TFgsp/98lwk1u0OrR
T1BH4xeaCI2XdqKaUoK9NA9nE2E8knfxRTTBZ/R3UZ0I/uBR68q1BP8DIqrK
ZQ==
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.772079, 0.431554, 0.102387]], 
               Line[CompressedData["
1:eJxV1AtIU1EYB/CliBZCzxVKVCvTwtLMCCVagx6UFohUNmup25y1tE33SG2p
KzBSWYFEiQ9CWqQhyqCMEMpSwrDI0YMaNaGIyIwiJDGKzneC78+9bFx+7Ny7
73yPozHacosjVCqVWXzp/v/S62bJe7zuW+yFqi3b89mhuAU/3fWH2SOJraWB
kSPsu+kJnyZjj7L9up6CtTkF7Ce0fk8hW/48AffT801F7NR7nzsbU4zK9z2H
lz4uFx8Tu3nf5jfmhWb2nBczlyNuw978+7nXDhazp8fPzdVOw7aS3aOhFgtb
bEYkoIRtcI7tXPIOlq+vOcbOpj9YcZz9MHq55/sgnOn7kOEzWdm9i25OJUed
YCdROm/AHZo0EVIpezEt/wI3pVCCytgiGL9u/Um2KJ7x/TP4x6AIyG5jb6Jy
zbaz7bR/PXyrmy67Mh+/YRne3nJlftrhFllQ+CXlS1vBnqcVFbhYoczfOFw/
NNCuSXMo8+mF/2aJB4IOZX5XOdkuEY7BCfdRvofhiTzRIWqXMv8WWCTv0tV+
l7IeMW72W7PoOD2spvp0wznyD9zKemWfYsv2bYMjqX6T8DbZoJXsaqqnD6bl
PeFKZX03VLHXRVn/ZHlhKm9cEL7eKAJaWc0O03YdcDyN+xB8gC71abZYnZ5g
gUfpgLgDx1D7R3vYOyihh+BaGugueIDGfQb+lUwbOMPeSAPaCpcFxAn0Fe4S
6bdurWF/zKCGgGU4YZiOg1eptWyaZn8dHKT2GYPPUz/Or2OvpoHIhB9RfxbB
heJ0y2uAZb8G4DbRbokhWPZvpJf9Wh4QMI2XYT8sy+OBZX/7YToOm5/Csh2n
4AY6IJadZa+h/t8FD9P42WATzcMVWN4fwP8AUNKRCQ==
                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0, 1, 0]], 
               Line[CompressedData["
1:eJxN1Q1M1GUcB3CQGOJcBUoORxhFWLNODGayJn3LcApmzhV2FIpwQLze+/F2
wN21YYpi7iRkgJV5DSlHg/kyYgUFM1ObIpSEhcvWLF46hOMIQ3p+z4/t3393
u332PP/n//x/L89FpGt3Zi7y8fHRiC/98qVGzPa5+fn5UIwv3V/ywqYUDHzJ
HgoNnrRUvYUtE/9KX4xqyG+7+Dac59nnYyL/GFu6G90L4y6c3vP0jj0IWvD3
NH9rGlSJvJ4cHknDGRX7HN1/cC/Gb/L8tR13TlSr0mGz/G+9q+lo/e2edNgF
vfhkQBvI485X1w9qlmnQ3sXjS/pnaxed0SDIwbanfL3zo+RMpNyYlZ659e5D
8TOZMB1ha7O3XB6qz8LLAWzxMiIA2Th7/B/pVNO1hBW/ZGNqFVsuX/EO9C0z
0kn0gMdycCGG/U3AKqu7Owc3T3il42pub6jJyEWznt26vNmzxj8Pr/WyV1M4
P81DVAH7eMQ6saV8BB5hP0LT/8pH7XX2QRUFqAClWWyxGReeLcRQHFskL/3X
HwpxaCN7oltsSKfFpRx2LKUrUIeXFu7X0furdVi5MP5ZC106LHd4lXjc06Fh
wXJ72/ToifYq8WnS49HN7HqZUD0G69gDFK94A6Y+Zz8cLzJw2IDgJK8Sv1sG
3L0xLV3V09kUsc6IJc5pJZ52I4xV7PuJ4oY+I5IN00p8nzDBP4FtFttJNZmQ
YGN/QfHuNUE16ZEe2SUqJMSMTZppJf5ZZnziYovgvX/snBn1300r+VhsQWAj
+2eNqDi1BbE+7BDKT4sFHw/y+jvkAyxob/co+UoqQnUbW5ZvYxGuFLH9KH9j
RTAVsl+UBVqMr+ampEspnzXF6ArjcZp+ergYR309Sn6jS9BsYD/jnzuXaC/B
aDKb0hvaV4LWYvbJarGhx0sxFs4eptc1lsI3j5+3ktq9pxSx69lv0BVSho4B
tpgdE5lVhpqr7Mt0QJwtw59m9mIq/wArEkbZr1BA37Si7hK7khr6lBUn69id
1O6zVuxexvauoRcoR3Qw+zlq0IZyOEPYBW3iBBotR+fRSelTIvy5GyuwrYn9
+wYqiAr0GNhyO8MV2Dd6V5qOgx/XViK7g03d7LJVIiyc5/dR+VyrhFrL4/uo
HoNsUD/PfpIaIs6G7A8mpL+l+txrw+Fadpo43XYdsAGrJ5R6bbNhxYhbulGU
W9SQDX5mt1K/fnbsb2b/JA8IO6z32dReqa/bcf1DtkyP1Y4H7riV+nbZEWnm
59Fx6Lwixg+5lXr32PHg8N/SB+iACHfAnst+iup/swP9Y+PSvdR+Wgfe62dn
UD/UOaC/zfalv4suB3KG2P8BImB/fg==
                "]]}, "Charting`Private`Tag#3"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{89.58333333333354, 600.0000000000001}, {
               6.4562160545432254`, 7.288110999233342}}, 
              "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {89.58333333333354, 6.4562160545432254`}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0, 1, 0]], 
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.772079, 0.431554, 0.102387]], 
                Directive[
                 PointSize[
                  Rational[1, 90]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.95, 0.627, 0.1425]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{89.58333333333354, 600.0000000000001}, {
              6.4562160545432254`, 7.288110999233342}}, 
             "Frame" -> {{True, True}, {True, True}}, 
             "AxesOrigin" -> {89.58333333333354, 6.4562160545432254`}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0, 1, 0]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.772079, 0.431554, 0.102387]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]], 
        Selectable -> False]}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            RGBColor[0.95, 0.627, 0.1425]], 
           Line[CompressedData["
1:eJwtlQ00VGkcxu2UstWuUtm6753yXZb0bVOLp9QmVFIULaHJV2IYRhjMKH0g
kq20pRxSYrU+TqujzvooW5hUluwmlElHZHf7GCR2974z3nPvueee+773/t/n
+T3/q+8b6rKPp6GhIeBOelUPdxwuqkrlDbP4a9rx6DV2HnCZIZN80cOifa7O
e/GR3VjYuDrJvJ5Fvcn54LL67yH287lWnsfi5nKjVwPTvPBfz1BrQSyLfBTv
MXXegw9xU13/2Mqigc7f5I3GyId/h85joXrc7w3LlR0pyW8IKuj6VB/oO1u3
mP1KsLiyNzfFwhcpg4KmnAyift8jX7TZut2pFhCw98K4Yy9GNjYIcm0JMjdb
/imYKYCexzaDYj2CKS0jp3k3BLAoyvUenEQg86hyyXHbB1lUgNbMdwyGnx/S
thneh2LH62sCexiE+tvL28/5wWq/63BFJwNuM5wA/nDUcj52qIOBZ8TjDV91
+MM/ZlrT4xcMVK+PD0Bw38Az7T4GjvQDeoFQeDYEpCsZ1E6eL/mnJhDBhwbf
F0wksEpTrErbG4ThpdkZdbMIfp5VoDTT3A+lzsT1DUYEC6icV/ZDJ61KULeC
4KL+Uq6kYLiUmDyx3kCgS6f3BWOMXN78yoUg1YIKdAA2w+ma6V4EXDH5WBSC
nqdfnk0NIODM8+1sCkFW7pu1/wkJ3tZwBQlD0dlmIesWE6ygdn0uhEOcn2xb
LIGQ7t9diO3ddgplPEFRIR1CTOVNqjVIJGo9Pgnhoeg8vCWJQFWeUxi+jT5p
7HicqPXJDsOxRuEJm3SCcypDw/CodrR44AxBK9XLJhyGP4x51OQQTLfhHEgP
h0aUuDuomKj1ex6OtS29Q36c/0fu3s7WXypCgr3s2f1HRK2nTAS3gaqv9/QQ
/OvALWgWwWcsa13X6Li+hhFwCg94PabLIpIrxzMiAjvk0ck5i1mUUL3rItCY
8eRD20YW/Ts5QmZH4mqcYrmnN6vW3y8SV3atDAmJZMGJdzKrIhL8XdpXXiSx
aj+0xNCNz1Z0ZrB4KuCIcxej/aGcl5PFYjb1p1CM6pu7A1nu3ln1ATH6fPyv
Vp5k1X45RsH42JBNtYyFCt8LUXCaYywyDGQxgfo3EIWsDP16PUcWtipAD6Lu
1BLdYhMWMdTPtIPYcnTKg8aPBHR6cddB5LmUe179bdzfJdEo7M5NMckkMNcM
GnOQRUMU9i7YwZOA2ju3ORqaWQlmb/UJLqdwBRnEwOfp8OuPHL9ddLuiGNiu
UW4tv8mAoXG/G4OikfnXbZMZuNIxOxYl91vzL3kx4GYvN/KLxb239g3XbRjI
aYP4JRbNz86Pvl7AQIviP1mChhhpaRTDYD0VdJcEXiu1Ky3nMEiggb4mQZBo
XpO9PoPbNO4jEmQK3Y36VzAYMqMbiIPfXGWknSuDZTSg5+OQIxpKOp3A4EAZ
14HexKF9s3KdZQmDa5z8QdbxkNyrDDHvZfByFQUiHkN3t/ueMCNQldMVjwYJ
L+D5AQLaDp4sToDHasNbZiUENM350gSYBkbc8HtP0EzxeZyAhdKx21ZWLI5S
HmdIcSrAlOcewcKYBsJKioEiZY68gMUdyqePFEsKR5t+bGPhzXW3nclSnLGU
l3uPsWpey6SQTy/N09Hl4wKHm0m7FOaLfi8zNOKr+Z0gg8KpI2PSAj7aVA1C
Bp0PhNfJ54PGy3OHDH0W38SnTOFDZY9EhtoWxaVNA+N858tgWEFOBN1hQdth
5gMZXG8tW7bz9DjvShnwoOqnEF8WybRBzEvEp1Izi15TFgsp/98lwk1u0OrR
T1BH4xeaCI2XdqKaUoK9NA9nE2E8knfxRTTBZ/R3UZ0I/uBR68q1BP8DIqrK
ZQ==
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            RGBColor[0.772079, 0.431554, 0.102387]], 
           Line[CompressedData["
1:eJxV1AtIU1EYB/CliBZCzxVKVCvTwtLMCCVagx6UFohUNmup25y1tE33SG2p
KzBSWYFEiQ9CWqQhyqCMEMpSwrDI0YMaNaGIyIwiJDGKzneC78+9bFx+7Ny7
73yPozHacosjVCqVWXzp/v/S62bJe7zuW+yFqi3b89mhuAU/3fWH2SOJraWB
kSPsu+kJnyZjj7L9up6CtTkF7Ce0fk8hW/48AffT801F7NR7nzsbU4zK9z2H
lz4uFx8Tu3nf5jfmhWb2nBczlyNuw978+7nXDhazp8fPzdVOw7aS3aOhFgtb
bEYkoIRtcI7tXPIOlq+vOcbOpj9YcZz9MHq55/sgnOn7kOEzWdm9i25OJUed
YCdROm/AHZo0EVIpezEt/wI3pVCCytgiGL9u/Um2KJ7x/TP4x6AIyG5jb6Jy
zbaz7bR/PXyrmy67Mh+/YRne3nJlftrhFllQ+CXlS1vBnqcVFbhYoczfOFw/
NNCuSXMo8+mF/2aJB4IOZX5XOdkuEY7BCfdRvofhiTzRIWqXMv8WWCTv0tV+
l7IeMW72W7PoOD2spvp0wznyD9zKemWfYsv2bYMjqX6T8DbZoJXsaqqnD6bl
PeFKZX03VLHXRVn/ZHlhKm9cEL7eKAJaWc0O03YdcDyN+xB8gC71abZYnZ5g
gUfpgLgDx1D7R3vYOyihh+BaGugueIDGfQb+lUwbOMPeSAPaCpcFxAn0Fe4S
6bdurWF/zKCGgGU4YZiOg1eptWyaZn8dHKT2GYPPUz/Or2OvpoHIhB9RfxbB
heJ0y2uAZb8G4DbRbokhWPZvpJf9Wh4QMI2XYT8sy+OBZX/7YToOm5/Csh2n
4AY6IJadZa+h/t8FD9P42WATzcMVWN4fwP8AUNKRCQ==
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0, 1, 0]], 
           Line[CompressedData["
1:eJxN1Q1M1GUcB3CQGOJcBUoORxhFWLNODGayJn3LcApmzhV2FIpwQLze+/F2
wN21YYpi7iRkgJV5DSlHg/kyYgUFM1ObIpSEhcvWLF46hOMIQ3p+z4/t3393
u332PP/n//x/L89FpGt3Zi7y8fHRiC/98qVGzPa5+fn5UIwv3V/ywqYUDHzJ
HgoNnrRUvYUtE/9KX4xqyG+7+Dac59nnYyL/GFu6G90L4y6c3vP0jj0IWvD3
NH9rGlSJvJ4cHknDGRX7HN1/cC/Gb/L8tR13TlSr0mGz/G+9q+lo/e2edNgF
vfhkQBvI485X1w9qlmnQ3sXjS/pnaxed0SDIwbanfL3zo+RMpNyYlZ659e5D
8TOZMB1ha7O3XB6qz8LLAWzxMiIA2Th7/B/pVNO1hBW/ZGNqFVsuX/EO9C0z
0kn0gMdycCGG/U3AKqu7Owc3T3il42pub6jJyEWznt26vNmzxj8Pr/WyV1M4
P81DVAH7eMQ6saV8BB5hP0LT/8pH7XX2QRUFqAClWWyxGReeLcRQHFskL/3X
HwpxaCN7oltsSKfFpRx2LKUrUIeXFu7X0furdVi5MP5ZC106LHd4lXjc06Fh
wXJ72/ToifYq8WnS49HN7HqZUD0G69gDFK94A6Y+Zz8cLzJw2IDgJK8Sv1sG
3L0xLV3V09kUsc6IJc5pJZ52I4xV7PuJ4oY+I5IN00p8nzDBP4FtFttJNZmQ
YGN/QfHuNUE16ZEe2SUqJMSMTZppJf5ZZnziYovgvX/snBn1300r+VhsQWAj
+2eNqDi1BbE+7BDKT4sFHw/y+jvkAyxob/co+UoqQnUbW5ZvYxGuFLH9KH9j
RTAVsl+UBVqMr+ampEspnzXF6ArjcZp+ergYR309Sn6jS9BsYD/jnzuXaC/B
aDKb0hvaV4LWYvbJarGhx0sxFs4eptc1lsI3j5+3ktq9pxSx69lv0BVSho4B
tpgdE5lVhpqr7Mt0QJwtw59m9mIq/wArEkbZr1BA37Si7hK7khr6lBUn69id
1O6zVuxexvauoRcoR3Qw+zlq0IZyOEPYBW3iBBotR+fRSelTIvy5GyuwrYn9
+wYqiAr0GNhyO8MV2Dd6V5qOgx/XViK7g03d7LJVIiyc5/dR+VyrhFrL4/uo
HoNsUD/PfpIaIs6G7A8mpL+l+txrw+Fadpo43XYdsAGrJ5R6bbNhxYhbulGU
W9SQDX5mt1K/fnbsb2b/JA8IO6z32dReqa/bcf1DtkyP1Y4H7riV+nbZEWnm
59Fx6Lwixg+5lXr32PHg8N/SB+iACHfAnst+iup/swP9Y+PSvdR+Wgfe62dn
UD/UOaC/zfalv4suB3KG2P8BImB/fg==
            "]]}, "Charting`Private`Tag#3"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{89.58333333333354, 600.0000000000001}, {
           6.4562160545432254`, 7.288110999233342}}, 
          "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {89.58333333333354, 6.4562160545432254`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0, 1, 0]], 
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             RGBColor[0.772079, 0.431554, 0.102387]], 
            Directive[
             PointSize[
              Rational[1, 90]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLinePlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {None, None}, 
     AxesOrigin -> {89.58333333333354, 6.4562160545432254`}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         TagBox["\"Lx\"", HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox[
         "\"t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\"", HoldForm], 
         TraditionalForm], None}}, FrameStyle -> Directive[
       GrayLevel[0], 
       Thickness[Tiny]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
       "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
       "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{89.58333333333354, 600.0000000000001}, {
      6.4562160545432254`, 7.288110999233342}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
     Directive[FontSize -> 12]}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox["\"2PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN FIXED\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN FIXED NUM\"", FontSize -> 16, StripOnInput -> False]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {}}}, AspectRatio -> Full,
                     ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Row\"", ",", "1"}], "}"}]}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.985768281677775*^9, 3.985768321074279*^9}, 
   3.985866345420869*^9, 3.985866537630845*^9, 3.985866587682481*^9, 
   3.985866619348675*^9, 3.9858668405518837`*^9, {3.9858684788766947`*^9, 
   3.98586849467181*^9}, 3.985876671686235*^9, 3.985876736702573*^9, 
   3.985880525094858*^9, 3.9858809030326357`*^9, 3.985881276438485*^9, 
   3.985881497406624*^9, 3.985881704192046*^9, 3.98588187721881*^9, 
   3.985882036742703*^9, 3.985882634066963*^9, 3.9858829711517344`*^9, 
   3.985896258256029*^9, 3.9858964235500603`*^9, 3.9858966153290987`*^9, 
   3.9858979400818033`*^9, 3.985898158707653*^9, 3.9858984256146708`*^9, 
   3.985900794888525*^9, 3.985903477285102*^9, 3.985904873894017*^9, 
   3.985905279073207*^9, 3.985905618660996*^9, 3.985981860470027*^9, 
   3.9859828893009367`*^9, 3.9859833377412567`*^9, 3.9859836992338963`*^9, 
   3.985983941890006*^9, 3.985984489242844*^9, 3.985984689861061*^9, 
   3.986027478682145*^9, 3.986028330792857*^9, 3.986028569175302*^9, 
   3.986028915836735*^9, 3.9860293093669*^9, 3.986029543998495*^9, 
   3.986029931522118*^9, 3.986030174951276*^9, 3.986030421586543*^9, 
   3.986030810838171*^9, 3.986031137699342*^9, 3.986031481325598*^9, 
   3.986031853107716*^9, 3.986422560836348*^9, 3.986496379103198*^9, 
   3.986496505896825*^9, 3.986496724028656*^9, 3.9865018325109673`*^9, 
   3.986502649124037*^9, 3.9865028093447323`*^9, 3.986503022711788*^9, 
   3.986503189577436*^9, 3.986503335880062*^9, 3.98650348492202*^9, 
   3.986503612551331*^9, 3.986503747544915*^9, 3.986503910888331*^9, 
   3.986504048904545*^9, 3.986504187952633*^9, 3.9865043635646353`*^9, 
   3.986504707971755*^9, 3.986505295647842*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"911bbd50-9313-45d0-802e-7348f01e185d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", "data1"}], ";", 
  RowBox[{"NumVec", "=", "1"}], ";", 
  RowBox[{"NumComp", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tmin", "=", 
    RowBox[{"220", 
     RowBox[{"Torb", "[", "data", "]"}]}]}], ";", 
   RowBox[{"tmax", "=", 
    RowBox[{"tmin", "+", 
     RowBox[{"2", 
      RowBox[{"Torb", "[", "data", "]"}]}]}]}], ";", 
   RowBox[{"plotIndices", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "7"}], "}"}]}],
    ";", 
   RowBox[{"Npoints", "=", "100"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"DefPlot", "[", 
  RowBox[{
  "data", ",", "NumVec", ",", "NumComp", ",", "tmin", ",", "tmax", ",", 
   "plotIndices", ",", "Npoints"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9858810206036043`*^9, 3.985881021357458*^9}, {
  3.985881344503175*^9, 3.98588134487492*^9}, {3.985882054430112*^9, 
  3.985882054664732*^9}, {3.985895572049748*^9, 3.985895572379848*^9}, {
  3.985896510072991*^9, 3.9858965104628067`*^9}, {3.985905339374996*^9, 
  3.9859053400248003`*^9}, {3.985982967796653*^9, 3.98598296808209*^9}, {
  3.985983472948797*^9, 3.9859834732536287`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"f5260826-36fe-478f-a50d-d50cbaa2e54c"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]], 
            LineBox[CompressedData["
1:eJwdlQs01GkYxhFdNG4zg1xGLCq0Ktoiat62SJcpOV1cChU5+hQdrVJ7NJLc
KuWSiDCSy5LYcVm3+WxFtnuSOm1XZVqxkUTF2veb75w5c37n/Of7P+/7Ps87
ZjtDPQJVlJSUAvDDvifYOUrAhR5xls8zhDSV6qhCMYFMp9ixRPkMsFHbM74m
msAs/nOfFyb60DJl5q8DyDbDeRG72vngqf7oW/oxAh/mj/Qu+1sH+jkJkU4x
BJLlQdFSCQeOaS0bfYUcLsnOiPNSBQPuUMSJ4wR0FzTaDup8EVbwi4dtYgl8
couTRvJbhCv1tx94gLxrbDCk8/2g7JniBwSM7k0OdRWp0DDjtv3GcQRuByQX
1axXp0xOC7JfeY55vKs2zTFbEBoUT+DzilDz5Qe41M6iByUR8HfPJs5NPNo+
60JIFfJ0reAdX5351NfK/cPWRAKHMos7l/H4dJgVjOzq/3LOHl8eTbKtfy9J
IrB3y9NtVo5caorXu50ksLyu/ZNavTattccXIHv3d88Nk2vQdYueBqSeIuDj
+mPbgQ/T6BuH090Opwkc/LPo7fVMNRrptGLnC+S7PM/xe1OUqSZrTzKBE+L7
Hzclj8oKodzP6gyBpDu98zkF/bIl+PhdZCcfO4fsax2y+y7YoLME+LsPjvj2
dQiD3G4/M0ghYCW7UWba0C8cWxPtLUN+EnVxUkrBqDBVxAQROPPSObpDoAxz
sFz1NAIac7mutX+pQbNH3uMK5GiXVaMSd3XYzE46gaC216L/ijShdysbMIH8
nx/3FgTowFFvmUfeOQLKbxJSD2/hgR6OyyWDQI7oqEWppS6U+WFDkX3XTypY
dFcPFPLPE6g7KY8aXDsDngSgokwCMW7RNsFZBrCXFYAccTw5tktqCKrMblkE
bu23k2qeM4KskCocGerJTd0c4GAMrP23kRMKt2pcSDeG1v1oiGwCPcIq/q3L
xuCDcvRzCGjX9UasDTCGTxEnrjci/9PQmp97wwji2QAuEmidu7IsrMUQBGif
KbkEVjqOZueJDEAahRNA7hlMPJzipw+ro1nB6PdNSi1dfXx4FYOGRo7J5+tl
9OmA4vp8Au8eTkv1k3JgOtp/hYTAkCUtFIergkRhIALZu4+GlR35IlzM7FBA
YGFa+870tFbhnTPna+0vEaB1qbuavg3IWHueIvdstGjZ0KJMv6azQBJYHb/R
41rlNMoet7hM4N+k7iaLTi1qiXZuR67alzTVWolLG1gAighYNyysb7XgUTZe
fjEB9Zvu6yp/4VE5E4SsPE/0ekKXR1m5fiUEHu8r+yqezaUsjmqlBMzXmLjc
b9OmJaXsEBgb6roeOlOTMnu6/0agtDx8jvlsddrJAoxsXZ9sNdSmRgkbVxnm
Ibf5JUegTJl6KCdwKVdfWhw5KstggUE2lC/2lsr7ZIp4XcE8W97SDTR9ILvW
iAVUEMhY4mkyXt8l9JKxCrBep6vN/gYDwgG2gK4SgAvi70vMvwljsf1mlQQm
xDSib0wZ2HpoQ5bs0PO3bZ0MlYrAYx5qJroTAqfDKowL93cCjwQizdMdWsDc
WYvcwgluj1XlQjjaZ7sU/fZDu2fkBA+movtVqglw548IDLt0IZe1E9lVO2X5
wzh9+AnTJarBfNXsSf+oYQDs+iHkLdq24vRAQ9iheAGBAdOPSVcSjeALM1Ad
+k1uuPr5IWM4hXboRuYcNNkQYiMAc7au/sD90Va/dmmOAFh7bOsJ2BUXeNXe
FMAGjO8jZGvHTu/qIgG8ZQu3gcB3TrVahL0AjrAGNRKo7fDVPov+1xliDiVw
6r2Z5qidEVxmC66JgEd4povWOQNYiutHq5lAhbiq+/NxfXjIykXmbC/ZZjLC
h+BxtlAIFHiVDCe/0wHF/wVyxkxHiX0WB/4HZqnwrA==
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Hue[0.9060679774997897, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            LineBox[CompressedData["
1:eJwdlQs0lGkYx8dt3cZtkjFmxqXaNmtXJ9Imq3l02Vxq11gVUdJqxSuXrYgk
Su5S7pHYtotboZQWmU+K1cmeKGGTdCGySki1Bvu8857znTm/c775vv/zf/7P
85nsCnLZLc9isXzwor9z9BwhIPmiq0xZzIVM+etRF6IJOO/ZOZzSrA9mSv4z
jjEE3s5t3WjGNoBGZaPIMeQMPct8KyEf3NQe/Zd1lADxTSnNm+TDKDsx3OYY
gZLTswfbUwRwVGv1p37kz+u/et70TAA8zkRoXCyBtvCouJuDAqjQLf5gdpxA
Tk/1eds8Aazjbt/fjtzcGeqiP86HJ7I/EDh2NsRNNGAAwYKWEEE8AfXpX5ze
+fGAymlEdtzw0P/9AS4UmCwL8k0gYDrg5752ThcsFg2iJAJl4imNoBkdaF2c
H3AV2bC8qtWomw07TJ1HtiYR0NKMtXc8qwgfaMHI9q8WVYkHp0TJ5rVD55IJ
PB0eYVfm3RMZ4+PtUwh07PzV2t5/TFJjiS9A5qtmWraFyjEbV/T4ZKQSODEX
Ljjgp8q8WHni5coTBISbt4ympGkx4TZrd/Uh3+rtXTreq8NoUnvSCLh+36i/
ZZbDXIDLXqYnCZj0iqVrHOYxq/D2v5FNA+xf733OYR6sR4NOEfCIthYHDusw
vvb3n/DSUd8eqVvuEW1G6hizTYKcfYXllBGhwWRsooIImEeo9qQHqjJLsFy1
TAJZrCRn+RlFpsGl6HEF8lCRg2uYHYvZTE8WgflJ4bUWF6Ykb7bSBhPQWGzn
2M4elhzZJnEpyiYwETyUb7bstkQP27U+B/33jVzpKdcvKvdCQ5EbjFMCW1eM
i2Tycwmcernjm6oNUlG3Dyo6jXr69efitRVgLy0AuYjXxdXvUQZFGrc8Ag52
06yWA2zIC7iKLcP6i27rFQZpA7X/PvK632zqreI50ByCgThDICpZNWFplC54
oBxuAYGj3h7uemI9GA+Nu1OPvDxxQYyvlAsJtAFnCajMeU8ej+SBEOOjXEig
tbQlt7zNAKqjsAPI1qkxP/aP8MEhhhZMIKDSOuB5hwD6j2GgkafHPSIEUUKQ
Pf53AkfMBQvyhoSgjvFfe46A135B0lu2IZyTBYiAstrh7iUDQviOxuEPAi/2
Robd8RdC28ncGsvzqOfu7m2F2QKg9vQg2wy2hkzv5MPnLDqQBH7e73s3u5EH
9PZFFwmEqdvKvavgwpcY51bkrohrrp0L50MdHYBLBDxjQjNP6XGAtle3mED8
jVnr96oa8JoKQnbLz7CfHlAEWq5XCQGnPs/KpjsfRXQclUrRf+m73mabDlFJ
KT0E5BSs7AqYUQmNp3MZ+st60xl3hsV00gFGvvysztUhUYUhtF3lBGJ/4Jmn
lWgyVD1cJiAqaySxO3SYHDowyFmKowXRvhxGNl5XCNSHLmjflcphmuqxgAoC
J7kPfGandBh3Ca2AQEy1e2frPW1mjC6gSgK86H2ByzdrMsfRfpMqAu8NvggV
7lZj6HpoQW7OulTbN67EVMkGnoCZ7nlDjYVyzAYcF841AveNnxobLP4koems
QTb918k6zX9Esg/js72aQPiUeKz94V8SFUy//HUCfv7DSsVL+kSF1E7kQ7Zb
uoqF4yIrnK5NN3AfWnzNkSZIRfTxE8hrwuqC53kqgLfsBQSuHRRGNmxUgSka
oJsE8nI6VidoakAqxuElcr92zSqtNm1YSNfVn7g/kxO7xZMcoPaY1xLwtrp5
o+mzLvyE4/sIufN07eSyf/TgFV24dQQU8tXYwen6cIgaVE8gSGz2raORAehM
0IQSGJBfGnnwMB8u0gV3C/Px0eJ2eokAbHH9aDUQGJ6cESkWCaGDlovMz3zs
M+dpCH4zdKHg92FY3SGk1xBk3wvkyKcZHyZ5RvA/GvnrdQ==
             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Hue[0.1421359549995791, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            LineBox[CompressedData["
1:eJwdlQdQFVcUhkEElPboSH8b0IlBULFGYt4f0aiI6OAoAgHEYDBeDcEWkSYq
iCBFmgqCBRABFUGatLdEo8GAofiihMQeCSjRSAAbkHO5Mzs73+zuvef85z9n
hY1B7pvGKSkpBdDF76N8RTLIy4/2bgkxQdq4ioj8fQzfqRvXrWo2hJ3qlmGX
KIb5pe2zZb/roVHdOuwVcV3czd29LtpYr3HnXfp+hgV2dhbeAWro0zoc4nSA
Ya6Tu+S+1Yhsv+TzNw+JMwtl7/ck98lM9ft3xxxk+HlwwWjni4vyEsPzA3bR
DNcRqXBPeyVfbOKzs414p7P+YEj4qLxr7APiFf5fmm5UE7+3uBlscYhBQ8N2
UU6BpsjDaSQ+Hhvun6QsEbOFmUGBsQwebZcev1TVFR1tn1FIDE1+ypLsKzpi
05SsrWXEKZKyVIvPNEXfqaufe8QxsINZnXFWauIAT5j4Xl9LNOSj8niHmr/P
xjMsHbV5VN/9r1xK2y87wtD1XIW1+v4ir5pFBxAbZFRFGvk/k7nO7QxITWBI
WN/hPJr8VvZ4fuKT+YkMYTnLXyjVqiDEyXnjfeIFf25X/9RLAzpcniSGeJ05
Ca0rdJGPi35Tkxkm+rze3zjbAAvo9dvEvgNn3KqfGqF1CQl0lEE7q0I7y3MS
Apc1d5mmMAQkZxzWTTHDB5coLzlxhGXdNiRYIHUlD4ihQtdcu8DFCh9Tuhpp
DOYp0w4NNlmjwf30byXEa5UTju6LlmItX+kMoiJrokJNQK8HLzCDj7HUt2+z
gEgvufvpDIbhaU9P1hcLMKZyLTnG0Nttljv3VwEX/EhQ4vjFD8IWdwgYC/84
w+jLazEtVQLuBVBEJxh2TZorKwsTsI0nQLx5XvCtFkHAeG63TKpvYvAXQ+ek
yNxaRiVjONZ6Z1hFSwoufzPxniWhLOOMFW4EkyFOMlgF57Wt67WAN4Vjks3Q
Xvrwmu1rM7zeHXO9jlhwXNOtd3USYnkBchiU0xXusTJjWJJ91E8xjL/xRis8
xgDlEVQB4urihJCaJF0sj+IJMzya0N9zsk4DDw+QoYntH9u/9/pHBWPbn2HY
EOplmxT7VqZJ9nc+y6C4paRb5PmX7OyYgRhUfAdchyrb5PO4HXIZPEtqqgK9
++UtycerZuUxfKT244EGUUnk8nQS976Y/tN1NXXxbTpvSIYfnHIuLB7WFPnr
tuco3yv2DmlmEnEy2bmJOPSPr0K390vEWt4ABaSXV0fm4U06Ii+v4Xnyw47T
brcLNMRuHhCxys6GzjczVUWerl8hw96o3LV10mE5b0fVIoaexgL7ePU+eWER
X+T3auWs9YfyZdyeq4sZzEYSwxeKL2UK3sDEl1PbrlZUjMgYL9cFhjTWWKnY
pQYePS6SXrb3l4h22jjGG4Z4SNPIKL5KD2PtdYnqoRb0piHLENfqKIEShs6i
okpVmMBTzjNgKL2Tp6yRa4pXfABdZnAzGKp1vG6OaJJfKGVI7J22xi/XEnw8
3CS2tF9kWQNrlI41PMOUu7vqXd2kWErton+F/P6Nz96KLim4O6uIH+Q8S21f
JmAH2cennJ47TJ39IF3ABHL/uAo679Jkb4NrAk5xOYnLX7/TPtsqYA5118pK
hmbHoODqBgF8+37inib//PAEAf5jBzCs0TJYZbBQwCA3UDXNzxamyGiRIoHs
8ITY+G5aoI1MChs+rq4yZG8I/1BoYw0uj0MNQ15YpeuJeEusova9Q+xkEWe2
rdIcT/nArWUoLN2qnJ9nilAuUB1DUnFNx+g6E+j1c4cyFM9YnZx92xDn+ICr
p/k4y0gxXVsfC2n8SBoYwotn9ER8ooN2ni5x+2qnEUGhjm+H+UBhaLBttNw2
WRlj/wvipH3vvj7i8Z/sf8KN61Y=
             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            Hue[0.37820393249936934`, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            LineBox[CompressedData["
1:eJwdlQk01XkUxy0ZS7b3LM/yZEnNSEk5E2Xq3UamLCUOSZLRUSaXipZDZjJU
j0JSibQpWSoqUpbo/Wl5LTRxpPXIEY8KJWWXuT+/c95553POf7n3e7/f+zff
uM1rk4KcnFww/dj/BDuxCPHDsgB1JwEcV7i5N/dfhOQM6x1ylQZgrRQ67hqH
0H109m/z5I2gRtn07y/EmU7FHv06xrBWrWkkPR4hyD9bYt9jDD3qB6Md9yG4
+1ksikoQQrzWkqFW4iansurzb4VgyO/fLd6PcGNgNPZHhxCu6RZ8tz6AEGpT
nmt2WgjLBAE7G4jfqS5zbxgwhjeTNyD8k7dFptZjBNuF0ghhAsL19inB6rsM
gZVTQ2xZUud0dr8AzpjP2xaSiGDanPjjFk8P5lvKqCQEbAifU6/Dh0czT4WV
EPvPnfDMU9eADVarP/keQqiuxpChV1PgO2uYuLzkm4r0r0FRkk1l14UkBKW3
Ti2mL5+KzOjxK5IRtEYjtQaffJaU2dELiL/tcS7wcJTn3Be8Cj6WgiC/QeLa
46DKtTkcfu9wGEGq2wG7wrS4aEenjS3E/Tme230beZwmkycVYUmr4vrZI3wu
F4oCrY4grHG997rYVYdbRJc/JW6oXJ5wsJPPPXMmgdIQ0pJdUtb187iQFXVv
DI8iqA3yYtOTtbkx17h1EuLfFUsb8aQGd2wlKwihscbtmGOaKvcLtat2HMFN
vks+y0KJu+OV3XyNWNPfeurSLXKcDzvpCBN5FQ4fBwckH33ZgBGUDTKWB9/6
IIldJ/HKPoEQ0CSuPdl6T6JP43LOQPBsM7IrvdQiKgwkQYkDWhZ7f27tE02W
n4kQIo7wkX0dFb0MpopOIhR1Hlo9KFOAcNYA8UKbrgc515VhCrNbFkJhSnts
ySp1yAoroZHR/dUfP7Wv1wYmfx2xfaZqbeguPjyIIEOcRlgrHrSNDNcFfypH
cAYh2qD5v/1L9eHrbvG9KmINwVZ5s14BJLIBnEUYs+Is8rcZggnZR/kcwk7L
n5t9ao2gdC9NgFhXYY/G/DZjcIljDSM81Y9JGH8shNZ9ZGjiF7NeJ8+MMoHJ
x59HeBl+911ZuwlMJfs7XSD/Sn30VkydBhcmDYTwfZmf+ocOE7BndshBOLE5
SN9wqwnUH8kss7tI89YeUagg/zN5XhHnZ+ZbaIQaw3A6CyTCcZdTSU31hsAu
t8xD6M2ea5YkEcAMsvMj4tSvHqUjC/TgNgtAPkLnYFK03xw+sPHqFiC4SMeC
ipdoQCcriLHO5UQfcyVg7QZeIj3/ND393HlIxOKodJnmH+Vef9G7SXTpMjuU
v4hHkqsV3RJmz9VXEHL+6A5RDJLjnrMAE0u97SaS16pwyMZVSP1olshSxJoc
qx6KEOpHn1m6ePO4DBYY4hfBV0IFwXxuMl5XEYYX7LHrSOVzd6uogWsIYeX2
9zf/4HF+EtYBgllhVYx5szb3hS2g6+R3Xu5DvUhN7gDJb16MIFuslfBYrMax
9SAlztFstbU1+Ikrngw8QoHeAE/bTZ5bTnHh30BI3Cj27IsekjB3lhG/izUr
WCroluwg+wSUIlxJjS5vTHsiUSH3K9xE0Bkr8X0ufSs6x+QkjvNMaGu43yf6
ldK18hbC3EUnhh3nj4nY4/uJywLuitPmKULQ5AsQ3mQdLto0XQUGmIHKET7U
zPr3jEwdUsgO74mre6I0+iq0YTpbVxUIT/KKXa3a+MDksalEqAzt/VbUpQse
FN8m4sCF4z5uj/WhnS3c2wjTU2dsb9pnADFMoCqEmExnLz2+EfD6mUMRbOuc
Vj2IMIY8tuCqSf+w7LzYc0JYTOtH6w7Nt/3GhqIME2hk7RLneA58jl8zDbaM
s4VC++JhU23vi2kw+b0g5g6OR6YITOF/B333BQ==
             "]]}, Annotation[#, "Charting`Private`Tag#4"]& ], 
          TagBox[{
            Hue[0.6142719099991583, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             RGBColor[0.772079, 0.431554, 0.102387]], 
            LineBox[CompressedData["
1:eJwdlQs01HkUx1HSzpDHzDDDSBbZdordHpvYzK2o9PBotV5bJL3cNiSdXqTy
zOaRiNrIbCQVEqui5q/HVkL02F2pXSUqnTrej2Lt/c3/nDlzPmf+/9//3u/9
fu+YB4as2qChpqYWRB/2Pcau/QhKC95PH4d04JhGRVR+NEJYUKv9dDN9kGkG
jy47gOCmpzHAtxBAjZbZvi7iypndK86OE4E378mnjIMI1pPtrN2rDeGDduJu
h0MIlpEn32guFcNBXcehVuIZJVMH/PMkIDHo3RkXg5BrXvA04qYxlAgL+2Wx
CGW2poG3z5iAk9GaHU3EFmoRYr0FUmhRPYCwuSauxSlFCqHSu2HSeIRTYdkv
POOkwMqpIZ4fU1NlLJXCKfNvQzYlICQNucQucTaBmZYdVBLC4qQO9239Erg/
9eTWMuKA182RbmZiWDvN/b3XYQTX5SPPFBUi6GcNE09SxlY0XDCAJJtrbxVJ
CM/2TqzFER2YQscv/QVhmlOD1V0/TaicRS8g5gq93LSXD8pXfNcclH4Eodcg
euBE+y35K7vkNrtk4kd7Zy0K71HudlgU+A9xTuH09QljGtwkJk8Kwjz91d59
6/hcPlz0n5aKsOx7iX3qkB5nT7c3EN9f/7yk01nANTqTQGkIvl9GSYfzhdym
pXUtkqMIiR1R6V2zRdzIsgO+SuLkLdriSIGIS1/JCkIo+jDc1h4g5L6idnnH
ED7ONdK8bCfgbqw6/WcJ8XP/FTHflOlzq9mVgRB6q/pKdI0u1+nFBowQHO2j
3lrI5/b7KledzkQo5++Pt56jxRnSuJyPk/7zo0SKfRrcBX8SlLhP5tjubPlZ
qSo/C2GkWiclmt+t/DuIKspGqPjEc10ga1H+zBogbs8pHY77uk4+ntntBIJj
lp9MkvNefmJrGY0MQW1TamjGf4NyJn8dsXVWkv0TNXX4I4wM8SvCwHWTvLQ2
TfCjcoxOUb3Bca89c3nQszPudjVxdOzs07LpupDABpCDMFwwtdK0Rh9MyT5a
uQg3qsb7NdYJoDyKJpDL5jvZx5r84HKANUzzKl5cPxhhBK2HyNDE+TEbhl/y
JKA6Pg9Bs9yDDyHGwCf7L1IgLBwxyhTkmIBCZSCEWvPkoO40KcxldviN6s2I
3/reyRTqU7MqZ51ByAxWfNxVagpMnmbi4ocB3mvqTWE4gwUS4epJ16SUdFNg
t1sWUP6uJ9lafZKCFdn5PvGEOwExLoMmUMUCcJael4XYukYbAxuvsJB+NzT3
704UwxtWEHHADKEu/wtDYO36n0N4HLbtwWCvAbA4ahYhiHfVvzh6eBKcK2IX
QrPj3LZmtQnA7Ol+HsEpvEh25dWQ/CkLMDE/3kU8ktkkRzauCwhBl7Jzr3l2
KVn1cBEhssYvoalTnTvOAkO8rXMKP9uTx6niVYwgPO/mnL5dj7tVTQ2UIByq
UNSkVhhwPkrWAUK6wqFYPCrgutgCKkVYMmj8LmujkIsl+c0vkb7FfZ5iQyHH
1sNdYj3h0dI8GwF3SRV4hKa3HXW6D/W5JRQXg8sI9xwCS1319TjmzkritW2b
eRtF2lw42WdNOfX/l7DfN1uLm0ju16ggvx3OmDfpgQaXy+Qkvt38uNYs5rNy
DqVr5e8Ie354l6Zu2a1kx/cSW9S6e4T6PVOuU70A4c3Kmxt0pI3yAWagKwg/
RgRUGdl/kB8hO7QR76nz+DdNNCy3YOvqKkLaTLyTVqwOTB6bawiDmbsdxkon
gBvF9wlxuLeL0cNEPrxmC7cKwS7NwuO4WA/2MoGqWR57x+65GYB+L3MoQmNf
j829jUIoYAvuOsK4Tq7ypY8hzKf1o3sDQaQzGuFpJYZHrF3isZjtUQvvSGDL
KFsotH8W1Hop5piA6v+CuOfIjgbb7VL4HzSC5pY=
             "]]}, Annotation[#, "Charting`Private`Tag#5"]& ], 
          TagBox[{
            Hue[0.8503398874989481, 0.6, 0.6], 
            Directive[
             PointSize[
              NCache[
               Rational[1, 120], 0.008333333333333333]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0, 1, 0]], 
            LineBox[CompressedData["
1:eJwdlQs01HkUxx0heY4xjDEzRWRRKezGoZpbUrFZjq0kW1qPsHckRbt6SEnI
KxVJD1ZLntFrFWn+emE3KQerY1OLStvjyKsH1t6f3zlz5nzO+c/vf+/9fr93
TAMivIOVlZSUgujDvifZ2Y+wxyq3aL4XD04oX4stjEOIXvnM03YrH+aq/jTh
fgAhxENUZeAngPrps/YOEC/PPPN+t7UhbNBo+5J1ECE/oUt6p0UI77SSY5zj
EarUdddPuorgoO7ST8+Jez7ZqHUlGoOIP7Tr8CGEtmVynYQMMVQKikfmJiAk
umv7Zq+XwArhpqjHxIcrugdH2iXQNfUDBJvo3a61qlLYLmmIlCQiRLWY+PGe
SoCVU088PmB/zMhbAmdNbSNCkhDq3IUDfb5isDN/SSUhKJducE3qF0GTxWn5
ZeJ5DTWt4R+EsNnK643PEYSSUYcXtqEGMMIaJlbn8cLDlvMhxaamvyAFYfIE
7834iBaY0PWrUxECI5v7ahaoQLU9vYDY8erlgq8bh2VrFj0JOp6GIH+k6Br9
vEXR45je65iO4ObX2BvYPKyIcXYJ6CYuVoOMI0oqnA4bTwbCqlC5Tr6ZFlcI
Ff5WRxGC5m/taLTT45zo8YfENb2tuSnr9LlHrjSgTIQi+QyDvGQBF7L6QZfo
GEKnZdotq3cCbtz9wEYF8S/nvJZ+VSDgjnuwghAavccCKhv1OUtqV+MEghem
Hq3fy+dueed3VBIP7O9Y97Kdx61jJwvhdOzakfkt2ty/Pkxg0s/JoPN2/Axu
/0aFd342Qkt24RNRnwpnSHK5nkTI/hK6fq2aElfuTwMlfuoWFGL5ZUQxVX4O
zU+11f7NlleKziCq6BSCTvJYvrDqqiKcNUBsMtvdY+XiHpkKs1sugktsq29i
9JAsV36ZJKP+Pwq7b12YkLHxPyCWOZiei3w8De5HkiHOILy+221kUKYOflSO
8Cz5N05t+N4GbRjcdfjuTeLL88WWm17zIIkJcA7hrEtgVp66PkjJPtPzEOJu
Wz/9Vs0ArsaSAsSy6nm8iG5DcDvAGkYQesQuHEw1gufxZGhieXmqzxFtY5i6
/leE9mV/GxX7iUGT7O9SgPDPsGN98A4JFEwZCME/sNkiao0UHJgdziM4RZa+
UO2TQvPRnGr73xBaH11ZeMNuJrDxPCH+uHzbUJztTPicxQKJoKL7VpLRKQX2
uHkRgvivG8orZklhDtm5iXiRoq7CelwMtSwAFxAOXbdT0ws2BiavoJj0mR1W
5uNpBK9YQcS1Dt8dKqsyANaufwmCbYBbQ2wcH1gcVUsR/tyHgvRobSgpZQch
aZvQ2LNJBZg9vcoQdqSn4AGPUVk7CzDx9bRpS6J5dTJkcpUjFI4MGzbeHFSw
6qEC4ZT4ufPkB2XuJAsMsXVmnVhDrMlNxesiQkO682Pdizzuzk1qoBLBV5Bp
on6Pz/kqWAfkj860Nv1n+twAW0BVCMnnpal/iAVcAo3f9BKCls34y+J8fY6t
hwbiODPO8Gwmn7s0FXiErRdM+ie09bhVFBf+FYT7SYGlz/x1OObOamILm2vf
l4s0uJ1kn01XETq6dVpt5KqcOrlf+RqCplb488adSlweGydxjiGqnMwYVXxD
6fL4HaFsjm7BqvevFOz6IeIwLlHi9PaK4sepFyCk5ljZHBvrkY0yA11HUEqy
3B1jMSxLIzv0Ep9W98wxK/pPZsbW1Q2EH4b3ufRHqQAbj00NQumeQKFo+wzw
pPi2EcvmDSw8tVgH+tjCrUUYa45YEBymB3vYgG4ibOaHZJVk6YPeEHMowqyS
vIf78gygiC24OtK78GHVynghLKH1o3uL9nuM8jS/JSJoZe0SB4V+MB9pMoaw
CbZQEI7fnvfAfI4Epv4viFU17/7MuUvhf26f4yE=
             "]]}, Annotation[#, "Charting`Private`Tag#6"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]], 
               Line[CompressedData["
1:eJwdlQs01GkYxhFdNG4zg1xGLCq0Ktoiat62SJcpOV1cChU5+hQdrVJ7NJLc
KuWSiDCSy5LYcVm3+WxFtnuSOm1XZVqxkUTF2veb75w5c37n/Of7P+/7Ps87
ZjtDPQJVlJSUAvDDvifYOUrAhR5xls8zhDSV6qhCMYFMp9ixRPkMsFHbM74m
msAs/nOfFyb60DJl5q8DyDbDeRG72vngqf7oW/oxAh/mj/Qu+1sH+jkJkU4x
BJLlQdFSCQeOaS0bfYUcLsnOiPNSBQPuUMSJ4wR0FzTaDup8EVbwi4dtYgl8
couTRvJbhCv1tx94gLxrbDCk8/2g7JniBwSM7k0OdRWp0DDjtv3GcQRuByQX
1axXp0xOC7JfeY55vKs2zTFbEBoUT+DzilDz5Qe41M6iByUR8HfPJs5NPNo+
60JIFfJ0reAdX5351NfK/cPWRAKHMos7l/H4dJgVjOzq/3LOHl8eTbKtfy9J
IrB3y9NtVo5caorXu50ksLyu/ZNavTattccXIHv3d88Nk2vQdYueBqSeIuDj
+mPbgQ/T6BuH090Opwkc/LPo7fVMNRrptGLnC+S7PM/xe1OUqSZrTzKBE+L7
Hzclj8oKodzP6gyBpDu98zkF/bIl+PhdZCcfO4fsax2y+y7YoLME+LsPjvj2
dQiD3G4/M0ghYCW7UWba0C8cWxPtLUN+EnVxUkrBqDBVxAQROPPSObpDoAxz
sFz1NAIac7mutX+pQbNH3uMK5GiXVaMSd3XYzE46gaC216L/ijShdysbMIH8
nx/3FgTowFFvmUfeOQLKbxJSD2/hgR6OyyWDQI7oqEWppS6U+WFDkX3XTypY
dFcPFPLPE6g7KY8aXDsDngSgokwCMW7RNsFZBrCXFYAccTw5tktqCKrMblkE
bu23k2qeM4KskCocGerJTd0c4GAMrP23kRMKt2pcSDeG1v1oiGwCPcIq/q3L
xuCDcvRzCGjX9UasDTCGTxEnrjci/9PQmp97wwji2QAuEmidu7IsrMUQBGif
KbkEVjqOZueJDEAahRNA7hlMPJzipw+ro1nB6PdNSi1dfXx4FYOGRo7J5+tl
9OmA4vp8Au8eTkv1k3JgOtp/hYTAkCUtFIergkRhIALZu4+GlR35IlzM7FBA
YGFa+870tFbhnTPna+0vEaB1qbuavg3IWHueIvdstGjZ0KJMv6azQBJYHb/R
41rlNMoet7hM4N+k7iaLTi1qiXZuR67alzTVWolLG1gAighYNyysb7XgUTZe
fjEB9Zvu6yp/4VE5E4SsPE/0ekKXR1m5fiUEHu8r+yqezaUsjmqlBMzXmLjc
b9OmJaXsEBgb6roeOlOTMnu6/0agtDx8jvlsddrJAoxsXZ9sNdSmRgkbVxnm
Ibf5JUegTJl6KCdwKVdfWhw5KstggUE2lC/2lsr7ZIp4XcE8W97SDTR9ILvW
iAVUEMhY4mkyXt8l9JKxCrBep6vN/gYDwgG2gK4SgAvi70vMvwljsf1mlQQm
xDSib0wZ2HpoQ5bs0PO3bZ0MlYrAYx5qJroTAqfDKowL93cCjwQizdMdWsDc
WYvcwgluj1XlQjjaZ7sU/fZDu2fkBA+movtVqglw548IDLt0IZe1E9lVO2X5
wzh9+AnTJarBfNXsSf+oYQDs+iHkLdq24vRAQ9iheAGBAdOPSVcSjeALM1Ad
+k1uuPr5IWM4hXboRuYcNNkQYiMAc7au/sD90Va/dmmOAFh7bOsJ2BUXeNXe
FMAGjO8jZGvHTu/qIgG8ZQu3gcB3TrVahL0AjrAGNRKo7fDVPov+1xliDiVw
6r2Z5qidEVxmC66JgEd4povWOQNYiutHq5lAhbiq+/NxfXjIykXmbC/ZZjLC
h+BxtlAIFHiVDCe/0wHF/wVyxkxHiX0WB/4HZqnwrA==
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Line[CompressedData["
1:eJwdlQs0lGkYx8dt3cZtkjFmxqXaNmtXJ9Imq3l02Vxq11gVUdJqxSuXrYgk
Su5S7pHYtotboZQWmU+K1cmeKGGTdCGySki1Bvu8857znTm/c775vv/zf/7P
85nsCnLZLc9isXzwor9z9BwhIPmiq0xZzIVM+etRF6IJOO/ZOZzSrA9mSv4z
jjEE3s5t3WjGNoBGZaPIMeQMPct8KyEf3NQe/Zd1lADxTSnNm+TDKDsx3OYY
gZLTswfbUwRwVGv1p37kz+u/et70TAA8zkRoXCyBtvCouJuDAqjQLf5gdpxA
Tk/1eds8Aazjbt/fjtzcGeqiP86HJ7I/EDh2NsRNNGAAwYKWEEE8AfXpX5ze
+fGAymlEdtzw0P/9AS4UmCwL8k0gYDrg5752ThcsFg2iJAJl4imNoBkdaF2c
H3AV2bC8qtWomw07TJ1HtiYR0NKMtXc8qwgfaMHI9q8WVYkHp0TJ5rVD55IJ
PB0eYVfm3RMZ4+PtUwh07PzV2t5/TFJjiS9A5qtmWraFyjEbV/T4ZKQSODEX
Ljjgp8q8WHni5coTBISbt4ympGkx4TZrd/Uh3+rtXTreq8NoUnvSCLh+36i/
ZZbDXIDLXqYnCZj0iqVrHOYxq/D2v5FNA+xf733OYR6sR4NOEfCIthYHDusw
vvb3n/DSUd8eqVvuEW1G6hizTYKcfYXllBGhwWRsooIImEeo9qQHqjJLsFy1
TAJZrCRn+RlFpsGl6HEF8lCRg2uYHYvZTE8WgflJ4bUWF6Ykb7bSBhPQWGzn
2M4elhzZJnEpyiYwETyUb7bstkQP27U+B/33jVzpKdcvKvdCQ5EbjFMCW1eM
i2Tycwmcernjm6oNUlG3Dyo6jXr69efitRVgLy0AuYjXxdXvUQZFGrc8Ag52
06yWA2zIC7iKLcP6i27rFQZpA7X/PvK632zqreI50ByCgThDICpZNWFplC54
oBxuAYGj3h7uemI9GA+Nu1OPvDxxQYyvlAsJtAFnCajMeU8ej+SBEOOjXEig
tbQlt7zNAKqjsAPI1qkxP/aP8MEhhhZMIKDSOuB5hwD6j2GgkafHPSIEUUKQ
Pf53AkfMBQvyhoSgjvFfe46A135B0lu2IZyTBYiAstrh7iUDQviOxuEPAi/2
Robd8RdC28ncGsvzqOfu7m2F2QKg9vQg2wy2hkzv5MPnLDqQBH7e73s3u5EH
9PZFFwmEqdvKvavgwpcY51bkrohrrp0L50MdHYBLBDxjQjNP6XGAtle3mED8
jVnr96oa8JoKQnbLz7CfHlAEWq5XCQGnPs/KpjsfRXQclUrRf+m73mabDlFJ
KT0E5BSs7AqYUQmNp3MZ+st60xl3hsV00gFGvvysztUhUYUhtF3lBGJ/4Jmn
lWgyVD1cJiAqaySxO3SYHDowyFmKowXRvhxGNl5XCNSHLmjflcphmuqxgAoC
J7kPfGandBh3Ca2AQEy1e2frPW1mjC6gSgK86H2ByzdrMsfRfpMqAu8NvggV
7lZj6HpoQW7OulTbN67EVMkGnoCZ7nlDjYVyzAYcF841AveNnxobLP4koems
QTb918k6zX9Esg/js72aQPiUeKz94V8SFUy//HUCfv7DSsVL+kSF1E7kQ7Zb
uoqF4yIrnK5NN3AfWnzNkSZIRfTxE8hrwuqC53kqgLfsBQSuHRRGNmxUgSka
oJsE8nI6VidoakAqxuElcr92zSqtNm1YSNfVn7g/kxO7xZMcoPaY1xLwtrp5
o+mzLvyE4/sIufN07eSyf/TgFV24dQQU8tXYwen6cIgaVE8gSGz2raORAehM
0IQSGJBfGnnwMB8u0gV3C/Px0eJ2eokAbHH9aDUQGJ6cESkWCaGDlovMz3zs
M+dpCH4zdKHg92FY3SGk1xBk3wvkyKcZHyZ5RvA/GvnrdQ==
                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Line[CompressedData["
1:eJwdlQdQFVcUhkEElPboSH8b0IlBULFGYt4f0aiI6OAoAgHEYDBeDcEWkSYq
iCBFmgqCBRABFUGatLdEo8GAofiihMQeCSjRSAAbkHO5Mzs73+zuvef85z9n
hY1B7pvGKSkpBdDF76N8RTLIy4/2bgkxQdq4ioj8fQzfqRvXrWo2hJ3qlmGX
KIb5pe2zZb/roVHdOuwVcV3czd29LtpYr3HnXfp+hgV2dhbeAWro0zoc4nSA
Ya6Tu+S+1Yhsv+TzNw+JMwtl7/ck98lM9ft3xxxk+HlwwWjni4vyEsPzA3bR
DNcRqXBPeyVfbOKzs414p7P+YEj4qLxr7APiFf5fmm5UE7+3uBlscYhBQ8N2
UU6BpsjDaSQ+Hhvun6QsEbOFmUGBsQwebZcev1TVFR1tn1FIDE1+ypLsKzpi
05SsrWXEKZKyVIvPNEXfqaufe8QxsINZnXFWauIAT5j4Xl9LNOSj8niHmr/P
xjMsHbV5VN/9r1xK2y87wtD1XIW1+v4ir5pFBxAbZFRFGvk/k7nO7QxITWBI
WN/hPJr8VvZ4fuKT+YkMYTnLXyjVqiDEyXnjfeIFf25X/9RLAzpcniSGeJ05
Ca0rdJGPi35Tkxkm+rze3zjbAAvo9dvEvgNn3KqfGqF1CQl0lEE7q0I7y3MS
Apc1d5mmMAQkZxzWTTHDB5coLzlxhGXdNiRYIHUlD4ihQtdcu8DFCh9Tuhpp
DOYp0w4NNlmjwf30byXEa5UTju6LlmItX+kMoiJrokJNQK8HLzCDj7HUt2+z
gEgvufvpDIbhaU9P1hcLMKZyLTnG0Nttljv3VwEX/EhQ4vjFD8IWdwgYC/84
w+jLazEtVQLuBVBEJxh2TZorKwsTsI0nQLx5XvCtFkHAeG63TKpvYvAXQ+ek
yNxaRiVjONZ6Z1hFSwoufzPxniWhLOOMFW4EkyFOMlgF57Wt67WAN4Vjks3Q
Xvrwmu1rM7zeHXO9jlhwXNOtd3USYnkBchiU0xXusTJjWJJ91E8xjL/xRis8
xgDlEVQB4urihJCaJF0sj+IJMzya0N9zsk4DDw+QoYntH9u/9/pHBWPbn2HY
EOplmxT7VqZJ9nc+y6C4paRb5PmX7OyYgRhUfAdchyrb5PO4HXIZPEtqqgK9
++UtycerZuUxfKT244EGUUnk8nQS976Y/tN1NXXxbTpvSIYfnHIuLB7WFPnr
tuco3yv2DmlmEnEy2bmJOPSPr0K390vEWt4ABaSXV0fm4U06Ii+v4Xnyw47T
brcLNMRuHhCxys6GzjczVUWerl8hw96o3LV10mE5b0fVIoaexgL7ePU+eWER
X+T3auWs9YfyZdyeq4sZzEYSwxeKL2UK3sDEl1PbrlZUjMgYL9cFhjTWWKnY
pQYePS6SXrb3l4h22jjGG4Z4SNPIKL5KD2PtdYnqoRb0piHLENfqKIEShs6i
okpVmMBTzjNgKL2Tp6yRa4pXfABdZnAzGKp1vG6OaJJfKGVI7J22xi/XEnw8
3CS2tF9kWQNrlI41PMOUu7vqXd2kWErton+F/P6Nz96KLim4O6uIH+Q8S21f
JmAH2cennJ47TJ39IF3ABHL/uAo679Jkb4NrAk5xOYnLX7/TPtsqYA5118pK
hmbHoODqBgF8+37inib//PAEAf5jBzCs0TJYZbBQwCA3UDXNzxamyGiRIoHs
8ITY+G5aoI1MChs+rq4yZG8I/1BoYw0uj0MNQ15YpeuJeEusova9Q+xkEWe2
rdIcT/nArWUoLN2qnJ9nilAuUB1DUnFNx+g6E+j1c4cyFM9YnZx92xDn+ICr
p/k4y0gxXVsfC2n8SBoYwotn9ER8ooN2ni5x+2qnEUGhjm+H+UBhaLBttNw2
WRlj/wvipH3vvj7i8Z/sf8KN61Y=
                "]]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Hue[0.37820393249936934`, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Line[CompressedData["
1:eJwdlQk01XkUxy0ZS7b3LM/yZEnNSEk5E2Xq3UamLCUOSZLRUSaXipZDZjJU
j0JSibQpWSoqUpbo/Wl5LTRxpPXIEY8KJWWXuT+/c95553POf7n3e7/f+zff
uM1rk4KcnFww/dj/BDuxCPHDsgB1JwEcV7i5N/dfhOQM6x1ylQZgrRQ67hqH
0H109m/z5I2gRtn07y/EmU7FHv06xrBWrWkkPR4hyD9bYt9jDD3qB6Md9yG4
+1ksikoQQrzWkqFW4iansurzb4VgyO/fLd6PcGNgNPZHhxCu6RZ8tz6AEGpT
nmt2WgjLBAE7G4jfqS5zbxgwhjeTNyD8k7dFptZjBNuF0ghhAsL19inB6rsM
gZVTQ2xZUud0dr8AzpjP2xaSiGDanPjjFk8P5lvKqCQEbAifU6/Dh0czT4WV
EPvPnfDMU9eADVarP/keQqiuxpChV1PgO2uYuLzkm4r0r0FRkk1l14UkBKW3
Ti2mL5+KzOjxK5IRtEYjtQaffJaU2dELiL/tcS7wcJTn3Be8Cj6WgiC/QeLa
46DKtTkcfu9wGEGq2wG7wrS4aEenjS3E/Tme230beZwmkycVYUmr4vrZI3wu
F4oCrY4grHG997rYVYdbRJc/JW6oXJ5wsJPPPXMmgdIQ0pJdUtb187iQFXVv
DI8iqA3yYtOTtbkx17h1EuLfFUsb8aQGd2wlKwihscbtmGOaKvcLtat2HMFN
vks+y0KJu+OV3XyNWNPfeurSLXKcDzvpCBN5FQ4fBwckH33ZgBGUDTKWB9/6
IIldJ/HKPoEQ0CSuPdl6T6JP43LOQPBsM7IrvdQiKgwkQYkDWhZ7f27tE02W
n4kQIo7wkX0dFb0MpopOIhR1Hlo9KFOAcNYA8UKbrgc515VhCrNbFkJhSnts
ySp1yAoroZHR/dUfP7Wv1wYmfx2xfaZqbeguPjyIIEOcRlgrHrSNDNcFfypH
cAYh2qD5v/1L9eHrbvG9KmINwVZ5s14BJLIBnEUYs+Is8rcZggnZR/kcwk7L
n5t9ao2gdC9NgFhXYY/G/DZjcIljDSM81Y9JGH8shNZ9ZGjiF7NeJ8+MMoHJ
x59HeBl+911ZuwlMJfs7XSD/Sn30VkydBhcmDYTwfZmf+ocOE7BndshBOLE5
SN9wqwnUH8kss7tI89YeUagg/zN5XhHnZ+ZbaIQaw3A6CyTCcZdTSU31hsAu
t8xD6M2ea5YkEcAMsvMj4tSvHqUjC/TgNgtAPkLnYFK03xw+sPHqFiC4SMeC
ipdoQCcriLHO5UQfcyVg7QZeIj3/ND393HlIxOKodJnmH+Vef9G7SXTpMjuU
v4hHkqsV3RJmz9VXEHL+6A5RDJLjnrMAE0u97SaS16pwyMZVSP1olshSxJoc
qx6KEOpHn1m6ePO4DBYY4hfBV0IFwXxuMl5XEYYX7LHrSOVzd6uogWsIYeX2
9zf/4HF+EtYBgllhVYx5szb3hS2g6+R3Xu5DvUhN7gDJb16MIFuslfBYrMax
9SAlztFstbU1+Ikrngw8QoHeAE/bTZ5bTnHh30BI3Cj27IsekjB3lhG/izUr
WCroluwg+wSUIlxJjS5vTHsiUSH3K9xE0Bkr8X0ufSs6x+QkjvNMaGu43yf6
ldK18hbC3EUnhh3nj4nY4/uJywLuitPmKULQ5AsQ3mQdLto0XQUGmIHKET7U
zPr3jEwdUsgO74mre6I0+iq0YTpbVxUIT/KKXa3a+MDksalEqAzt/VbUpQse
FN8m4sCF4z5uj/WhnS3c2wjTU2dsb9pnADFMoCqEmExnLz2+EfD6mUMRbOuc
Vj2IMIY8tuCqSf+w7LzYc0JYTOtH6w7Nt/3GhqIME2hk7RLneA58jl8zDbaM
s4VC++JhU23vi2kw+b0g5g6OR6YITOF/B333BQ==
                "]]}, "Charting`Private`Tag#4"], 
             Annotation[{
               Hue[0.6142719099991583, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.772079, 0.431554, 0.102387]], 
               Line[CompressedData["
1:eJwdlQs01HkUx1HSzpDHzDDDSBbZdordHpvYzK2o9PBotV5bJL3cNiSdXqTy
zOaRiNrIbCQVEqui5q/HVkL02F2pXSUqnTrej2Lt/c3/nDlzPmf+/9//3u/9
fu+YB4as2qChpqYWRB/2Pcau/QhKC95PH4d04JhGRVR+NEJYUKv9dDN9kGkG
jy47gOCmpzHAtxBAjZbZvi7iypndK86OE4E378mnjIMI1pPtrN2rDeGDduJu
h0MIlpEn32guFcNBXcehVuIZJVMH/PMkIDHo3RkXg5BrXvA04qYxlAgL+2Wx
CGW2poG3z5iAk9GaHU3EFmoRYr0FUmhRPYCwuSauxSlFCqHSu2HSeIRTYdkv
POOkwMqpIZ4fU1NlLJXCKfNvQzYlICQNucQucTaBmZYdVBLC4qQO9239Erg/
9eTWMuKA182RbmZiWDvN/b3XYQTX5SPPFBUi6GcNE09SxlY0XDCAJJtrbxVJ
CM/2TqzFER2YQscv/QVhmlOD1V0/TaicRS8g5gq93LSXD8pXfNcclH4Eodcg
euBE+y35K7vkNrtk4kd7Zy0K71HudlgU+A9xTuH09QljGtwkJk8Kwjz91d59
6/hcPlz0n5aKsOx7iX3qkB5nT7c3EN9f/7yk01nANTqTQGkIvl9GSYfzhdym
pXUtkqMIiR1R6V2zRdzIsgO+SuLkLdriSIGIS1/JCkIo+jDc1h4g5L6idnnH
ED7ONdK8bCfgbqw6/WcJ8XP/FTHflOlzq9mVgRB6q/pKdI0u1+nFBowQHO2j
3lrI5/b7KledzkQo5++Pt56jxRnSuJyPk/7zo0SKfRrcBX8SlLhP5tjubPlZ
qSo/C2GkWiclmt+t/DuIKspGqPjEc10ga1H+zBogbs8pHY77uk4+ntntBIJj
lp9MkvNefmJrGY0MQW1TamjGf4NyJn8dsXVWkv0TNXX4I4wM8SvCwHWTvLQ2
TfCjcoxOUb3Bca89c3nQszPudjVxdOzs07LpupDABpCDMFwwtdK0Rh9MyT5a
uQg3qsb7NdYJoDyKJpDL5jvZx5r84HKANUzzKl5cPxhhBK2HyNDE+TEbhl/y
JKA6Pg9Bs9yDDyHGwCf7L1IgLBwxyhTkmIBCZSCEWvPkoO40KcxldviN6s2I
3/reyRTqU7MqZ51ByAxWfNxVagpMnmbi4ocB3mvqTWE4gwUS4epJ16SUdFNg
t1sWUP6uJ9lafZKCFdn5PvGEOwExLoMmUMUCcJael4XYukYbAxuvsJB+NzT3
704UwxtWEHHADKEu/wtDYO36n0N4HLbtwWCvAbA4ahYhiHfVvzh6eBKcK2IX
QrPj3LZmtQnA7Ol+HsEpvEh25dWQ/CkLMDE/3kU8ktkkRzauCwhBl7Jzr3l2
KVn1cBEhssYvoalTnTvOAkO8rXMKP9uTx6niVYwgPO/mnL5dj7tVTQ2UIByq
UNSkVhhwPkrWAUK6wqFYPCrgutgCKkVYMmj8LmujkIsl+c0vkb7FfZ5iQyHH
1sNdYj3h0dI8GwF3SRV4hKa3HXW6D/W5JRQXg8sI9xwCS1319TjmzkritW2b
eRtF2lw42WdNOfX/l7DfN1uLm0ju16ggvx3OmDfpgQaXy+Qkvt38uNYs5rNy
DqVr5e8Ie354l6Zu2a1kx/cSW9S6e4T6PVOuU70A4c3Kmxt0pI3yAWagKwg/
RgRUGdl/kB8hO7QR76nz+DdNNCy3YOvqKkLaTLyTVqwOTB6bawiDmbsdxkon
gBvF9wlxuLeL0cNEPrxmC7cKwS7NwuO4WA/2MoGqWR57x+65GYB+L3MoQmNf
j829jUIoYAvuOsK4Tq7ypY8hzKf1o3sDQaQzGuFpJYZHrF3isZjtUQvvSGDL
KFsotH8W1Hop5piA6v+CuOfIjgbb7VL4HzSC5pY=
                "]]}, "Charting`Private`Tag#5"], 
             Annotation[{
               Hue[0.8503398874989481, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0, 1, 0]], 
               Line[CompressedData["
1:eJwdlQs01HkUxx0heY4xjDEzRWRRKezGoZpbUrFZjq0kW1qPsHckRbt6SEnI
KxVJD1ZLntFrFWn+emE3KQerY1OLStvjyKsH1t6f3zlz5nzO+c/vf+/9fr93
TAMivIOVlZSUgujDvifZ2Y+wxyq3aL4XD04oX4stjEOIXvnM03YrH+aq/jTh
fgAhxENUZeAngPrps/YOEC/PPPN+t7UhbNBo+5J1ECE/oUt6p0UI77SSY5zj
EarUdddPuorgoO7ST8+Jez7ZqHUlGoOIP7Tr8CGEtmVynYQMMVQKikfmJiAk
umv7Zq+XwArhpqjHxIcrugdH2iXQNfUDBJvo3a61qlLYLmmIlCQiRLWY+PGe
SoCVU088PmB/zMhbAmdNbSNCkhDq3IUDfb5isDN/SSUhKJducE3qF0GTxWn5
ZeJ5DTWt4R+EsNnK643PEYSSUYcXtqEGMMIaJlbn8cLDlvMhxaamvyAFYfIE
7834iBaY0PWrUxECI5v7ahaoQLU9vYDY8erlgq8bh2VrFj0JOp6GIH+k6Br9
vEXR45je65iO4ObX2BvYPKyIcXYJ6CYuVoOMI0oqnA4bTwbCqlC5Tr6ZFlcI
Ff5WRxGC5m/taLTT45zo8YfENb2tuSnr9LlHrjSgTIQi+QyDvGQBF7L6QZfo
GEKnZdotq3cCbtz9wEYF8S/nvJZ+VSDgjnuwghAavccCKhv1OUtqV+MEghem
Hq3fy+dueed3VBIP7O9Y97Kdx61jJwvhdOzakfkt2ty/Pkxg0s/JoPN2/Axu
/0aFd342Qkt24RNRnwpnSHK5nkTI/hK6fq2aElfuTwMlfuoWFGL5ZUQxVX4O
zU+11f7NlleKziCq6BSCTvJYvrDqqiKcNUBsMtvdY+XiHpkKs1sugktsq29i
9JAsV36ZJKP+Pwq7b12YkLHxPyCWOZiei3w8De5HkiHOILy+221kUKYOflSO
8Cz5N05t+N4GbRjcdfjuTeLL88WWm17zIIkJcA7hrEtgVp66PkjJPtPzEOJu
Wz/9Vs0ArsaSAsSy6nm8iG5DcDvAGkYQesQuHEw1gufxZGhieXmqzxFtY5i6
/leE9mV/GxX7iUGT7O9SgPDPsGN98A4JFEwZCME/sNkiao0UHJgdziM4RZa+
UO2TQvPRnGr73xBaH11ZeMNuJrDxPCH+uHzbUJztTPicxQKJoKL7VpLRKQX2
uHkRgvivG8orZklhDtm5iXiRoq7CelwMtSwAFxAOXbdT0ws2BiavoJj0mR1W
5uNpBK9YQcS1Dt8dKqsyANaufwmCbYBbQ2wcH1gcVUsR/tyHgvRobSgpZQch
aZvQ2LNJBZg9vcoQdqSn4AGPUVk7CzDx9bRpS6J5dTJkcpUjFI4MGzbeHFSw
6qEC4ZT4ufPkB2XuJAsMsXVmnVhDrMlNxesiQkO682Pdizzuzk1qoBLBV5Bp
on6Pz/kqWAfkj860Nv1n+twAW0BVCMnnpal/iAVcAo3f9BKCls34y+J8fY6t
hwbiODPO8Gwmn7s0FXiErRdM+ie09bhVFBf+FYT7SYGlz/x1OObOamILm2vf
l4s0uJ1kn01XETq6dVpt5KqcOrlf+RqCplb488adSlweGydxjiGqnMwYVXxD
6fL4HaFsjm7BqvevFOz6IeIwLlHi9PaK4sepFyCk5ljZHBvrkY0yA11HUEqy
3B1jMSxLIzv0Ep9W98wxK/pPZsbW1Q2EH4b3ufRHqQAbj00NQumeQKFo+wzw
pPi2EcvmDSw8tVgH+tjCrUUYa45YEBymB3vYgG4ibOaHZJVk6YPeEHMowqyS
vIf78gygiC24OtK78GHVynghLKH1o3uL9nuM8jS/JSJoZe0SB4V+MB9pMoaw
CbZQEI7fnvfAfI4Epv4viFU17/7MuUvhf26f4yE=
                "]]}, "Charting`Private`Tag#6"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{219.9583333333338, 
               221.99999999999997`}, {-5.301698975201028, 8.912631895307888}},
               "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {219.9583333333338, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0, 1, 0]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.772079, 0.431554, 0.102387]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.982526, 0.385626, 0.209179]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[0.578, 0.51, 0.85]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.95, 0.627, 0.1425]], 
                Directive[
                 PointSize[
                  Rational[1, 120]], 
                 AbsoluteThickness[2], 
                 RGBColor[0.24, 0.6, 0.8]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{219.9583333333338, 
              221.99999999999997`}, {-5.301698975201028, 8.912631895307888}}, 
             "Frame" -> {{True, True}, {True, True}}, 
             "AxesOrigin" -> {219.9583333333338, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0, 1, 0]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.772079, 0.431554, 0.102387]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.982526, 0.385626, 0.209179]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[0.578, 0.51, 0.85]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.95, 0.627, 0.1425]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0.24, 0.6, 0.8]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]], 
        Selectable -> False]}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0.24, 0.6, 0.8]], 
           Line[CompressedData["
1:eJwdlQs01GkYxhFdNG4zg1xGLCq0Ktoiat62SJcpOV1cChU5+hQdrVJ7NJLc
KuWSiDCSy5LYcVm3+WxFtnuSOm1XZVqxkUTF2veb75w5c37n/Of7P+/7Ps87
ZjtDPQJVlJSUAvDDvifYOUrAhR5xls8zhDSV6qhCMYFMp9ixRPkMsFHbM74m
msAs/nOfFyb60DJl5q8DyDbDeRG72vngqf7oW/oxAh/mj/Qu+1sH+jkJkU4x
BJLlQdFSCQeOaS0bfYUcLsnOiPNSBQPuUMSJ4wR0FzTaDup8EVbwi4dtYgl8
couTRvJbhCv1tx94gLxrbDCk8/2g7JniBwSM7k0OdRWp0DDjtv3GcQRuByQX
1axXp0xOC7JfeY55vKs2zTFbEBoUT+DzilDz5Qe41M6iByUR8HfPJs5NPNo+
60JIFfJ0reAdX5351NfK/cPWRAKHMos7l/H4dJgVjOzq/3LOHl8eTbKtfy9J
IrB3y9NtVo5caorXu50ksLyu/ZNavTattccXIHv3d88Nk2vQdYueBqSeIuDj
+mPbgQ/T6BuH090Opwkc/LPo7fVMNRrptGLnC+S7PM/xe1OUqSZrTzKBE+L7
Hzclj8oKodzP6gyBpDu98zkF/bIl+PhdZCcfO4fsax2y+y7YoLME+LsPjvj2
dQiD3G4/M0ghYCW7UWba0C8cWxPtLUN+EnVxUkrBqDBVxAQROPPSObpDoAxz
sFz1NAIac7mutX+pQbNH3uMK5GiXVaMSd3XYzE46gaC216L/ijShdysbMIH8
nx/3FgTowFFvmUfeOQLKbxJSD2/hgR6OyyWDQI7oqEWppS6U+WFDkX3XTypY
dFcPFPLPE6g7KY8aXDsDngSgokwCMW7RNsFZBrCXFYAccTw5tktqCKrMblkE
bu23k2qeM4KskCocGerJTd0c4GAMrP23kRMKt2pcSDeG1v1oiGwCPcIq/q3L
xuCDcvRzCGjX9UasDTCGTxEnrjci/9PQmp97wwji2QAuEmidu7IsrMUQBGif
KbkEVjqOZueJDEAahRNA7hlMPJzipw+ro1nB6PdNSi1dfXx4FYOGRo7J5+tl
9OmA4vp8Au8eTkv1k3JgOtp/hYTAkCUtFIergkRhIALZu4+GlR35IlzM7FBA
YGFa+870tFbhnTPna+0vEaB1qbuavg3IWHueIvdstGjZ0KJMv6azQBJYHb/R
41rlNMoet7hM4N+k7iaLTi1qiXZuR67alzTVWolLG1gAighYNyysb7XgUTZe
fjEB9Zvu6yp/4VE5E4SsPE/0ekKXR1m5fiUEHu8r+yqezaUsjmqlBMzXmLjc
b9OmJaXsEBgb6roeOlOTMnu6/0agtDx8jvlsddrJAoxsXZ9sNdSmRgkbVxnm
Ibf5JUegTJl6KCdwKVdfWhw5KstggUE2lC/2lsr7ZIp4XcE8W97SDTR9ILvW
iAVUEMhY4mkyXt8l9JKxCrBep6vN/gYDwgG2gK4SgAvi70vMvwljsf1mlQQm
xDSib0wZ2HpoQ5bs0PO3bZ0MlYrAYx5qJroTAqfDKowL93cCjwQizdMdWsDc
WYvcwgluj1XlQjjaZ7sU/fZDu2fkBA+movtVqglw548IDLt0IZe1E9lVO2X5
wzh9+AnTJarBfNXsSf+oYQDs+iHkLdq24vRAQ9iheAGBAdOPSVcSjeALM1Ad
+k1uuPr5IWM4hXboRuYcNNkQYiMAc7au/sD90Va/dmmOAFh7bOsJ2BUXeNXe
FMAGjO8jZGvHTu/qIgG8ZQu3gcB3TrVahL0AjrAGNRKo7fDVPov+1xliDiVw
6r2Z5qidEVxmC66JgEd4povWOQNYiutHq5lAhbiq+/NxfXjIykXmbC/ZZjLC
h+BxtlAIFHiVDCe/0wHF/wVyxkxHiX0WB/4HZqnwrA==
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0.95, 0.627, 0.1425]], 
           Line[CompressedData["
1:eJwdlQs0lGkYx8dt3cZtkjFmxqXaNmtXJ9Imq3l02Vxq11gVUdJqxSuXrYgk
Su5S7pHYtotboZQWmU+K1cmeKGGTdCGySki1Bvu8857znTm/c775vv/zf/7P
85nsCnLZLc9isXzwor9z9BwhIPmiq0xZzIVM+etRF6IJOO/ZOZzSrA9mSv4z
jjEE3s5t3WjGNoBGZaPIMeQMPct8KyEf3NQe/Zd1lADxTSnNm+TDKDsx3OYY
gZLTswfbUwRwVGv1p37kz+u/et70TAA8zkRoXCyBtvCouJuDAqjQLf5gdpxA
Tk/1eds8Aazjbt/fjtzcGeqiP86HJ7I/EDh2NsRNNGAAwYKWEEE8AfXpX5ze
+fGAymlEdtzw0P/9AS4UmCwL8k0gYDrg5752ThcsFg2iJAJl4imNoBkdaF2c
H3AV2bC8qtWomw07TJ1HtiYR0NKMtXc8qwgfaMHI9q8WVYkHp0TJ5rVD55IJ
PB0eYVfm3RMZ4+PtUwh07PzV2t5/TFJjiS9A5qtmWraFyjEbV/T4ZKQSODEX
Ljjgp8q8WHni5coTBISbt4ympGkx4TZrd/Uh3+rtXTreq8NoUnvSCLh+36i/
ZZbDXIDLXqYnCZj0iqVrHOYxq/D2v5FNA+xf733OYR6sR4NOEfCIthYHDusw
vvb3n/DSUd8eqVvuEW1G6hizTYKcfYXllBGhwWRsooIImEeo9qQHqjJLsFy1
TAJZrCRn+RlFpsGl6HEF8lCRg2uYHYvZTE8WgflJ4bUWF6Ykb7bSBhPQWGzn
2M4elhzZJnEpyiYwETyUb7bstkQP27U+B/33jVzpKdcvKvdCQ5EbjFMCW1eM
i2Tycwmcernjm6oNUlG3Dyo6jXr69efitRVgLy0AuYjXxdXvUQZFGrc8Ag52
06yWA2zIC7iKLcP6i27rFQZpA7X/PvK632zqreI50ByCgThDICpZNWFplC54
oBxuAYGj3h7uemI9GA+Nu1OPvDxxQYyvlAsJtAFnCajMeU8ej+SBEOOjXEig
tbQlt7zNAKqjsAPI1qkxP/aP8MEhhhZMIKDSOuB5hwD6j2GgkafHPSIEUUKQ
Pf53AkfMBQvyhoSgjvFfe46A135B0lu2IZyTBYiAstrh7iUDQviOxuEPAi/2
Robd8RdC28ncGsvzqOfu7m2F2QKg9vQg2wy2hkzv5MPnLDqQBH7e73s3u5EH
9PZFFwmEqdvKvavgwpcY51bkrohrrp0L50MdHYBLBDxjQjNP6XGAtle3mED8
jVnr96oa8JoKQnbLz7CfHlAEWq5XCQGnPs/KpjsfRXQclUrRf+m73mabDlFJ
KT0E5BSs7AqYUQmNp3MZ+st60xl3hsV00gFGvvysztUhUYUhtF3lBGJ/4Jmn
lWgyVD1cJiAqaySxO3SYHDowyFmKowXRvhxGNl5XCNSHLmjflcphmuqxgAoC
J7kPfGandBh3Ca2AQEy1e2frPW1mjC6gSgK86H2ByzdrMsfRfpMqAu8NvggV
7lZj6HpoQW7OulTbN67EVMkGnoCZ7nlDjYVyzAYcF841AveNnxobLP4koems
QTb918k6zX9Esg/js72aQPiUeKz94V8SFUy//HUCfv7DSsVL+kSF1E7kQ7Zb
uoqF4yIrnK5NN3AfWnzNkSZIRfTxE8hrwuqC53kqgLfsBQSuHRRGNmxUgSka
oJsE8nI6VidoakAqxuElcr92zSqtNm1YSNfVn7g/kxO7xZMcoPaY1xLwtrp5
o+mzLvyE4/sIufN07eSyf/TgFV24dQQU8tXYwen6cIgaVE8gSGz2raORAehM
0IQSGJBfGnnwMB8u0gV3C/Px0eJ2eokAbHH9aDUQGJ6cESkWCaGDlovMz3zs
M+dpCH4zdKHg92FY3SGk1xBk3wvkyKcZHyZ5RvA/GvnrdQ==
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.578, 0.51, 0.85]], 
           Line[CompressedData["
1:eJwdlQdQFVcUhkEElPboSH8b0IlBULFGYt4f0aiI6OAoAgHEYDBeDcEWkSYq
iCBFmgqCBRABFUGatLdEo8GAofiihMQeCSjRSAAbkHO5Mzs73+zuvef85z9n
hY1B7pvGKSkpBdDF76N8RTLIy4/2bgkxQdq4ioj8fQzfqRvXrWo2hJ3qlmGX
KIb5pe2zZb/roVHdOuwVcV3czd29LtpYr3HnXfp+hgV2dhbeAWro0zoc4nSA
Ya6Tu+S+1Yhsv+TzNw+JMwtl7/ck98lM9ft3xxxk+HlwwWjni4vyEsPzA3bR
DNcRqXBPeyVfbOKzs414p7P+YEj4qLxr7APiFf5fmm5UE7+3uBlscYhBQ8N2
UU6BpsjDaSQ+Hhvun6QsEbOFmUGBsQwebZcev1TVFR1tn1FIDE1+ypLsKzpi
05SsrWXEKZKyVIvPNEXfqaufe8QxsINZnXFWauIAT5j4Xl9LNOSj8niHmr/P
xjMsHbV5VN/9r1xK2y87wtD1XIW1+v4ir5pFBxAbZFRFGvk/k7nO7QxITWBI
WN/hPJr8VvZ4fuKT+YkMYTnLXyjVqiDEyXnjfeIFf25X/9RLAzpcniSGeJ05
Ca0rdJGPi35Tkxkm+rze3zjbAAvo9dvEvgNn3KqfGqF1CQl0lEE7q0I7y3MS
Apc1d5mmMAQkZxzWTTHDB5coLzlxhGXdNiRYIHUlD4ihQtdcu8DFCh9Tuhpp
DOYp0w4NNlmjwf30byXEa5UTju6LlmItX+kMoiJrokJNQK8HLzCDj7HUt2+z
gEgvufvpDIbhaU9P1hcLMKZyLTnG0Nttljv3VwEX/EhQ4vjFD8IWdwgYC/84
w+jLazEtVQLuBVBEJxh2TZorKwsTsI0nQLx5XvCtFkHAeG63TKpvYvAXQ+ek
yNxaRiVjONZ6Z1hFSwoufzPxniWhLOOMFW4EkyFOMlgF57Wt67WAN4Vjks3Q
Xvrwmu1rM7zeHXO9jlhwXNOtd3USYnkBchiU0xXusTJjWJJ91E8xjL/xRis8
xgDlEVQB4urihJCaJF0sj+IJMzya0N9zsk4DDw+QoYntH9u/9/pHBWPbn2HY
EOplmxT7VqZJ9nc+y6C4paRb5PmX7OyYgRhUfAdchyrb5PO4HXIZPEtqqgK9
++UtycerZuUxfKT244EGUUnk8nQS976Y/tN1NXXxbTpvSIYfnHIuLB7WFPnr
tuco3yv2DmlmEnEy2bmJOPSPr0K390vEWt4ABaSXV0fm4U06Ii+v4Xnyw47T
brcLNMRuHhCxys6GzjczVUWerl8hw96o3LV10mE5b0fVIoaexgL7ePU+eWER
X+T3auWs9YfyZdyeq4sZzEYSwxeKL2UK3sDEl1PbrlZUjMgYL9cFhjTWWKnY
pQYePS6SXrb3l4h22jjGG4Z4SNPIKL5KD2PtdYnqoRb0piHLENfqKIEShs6i
okpVmMBTzjNgKL2Tp6yRa4pXfABdZnAzGKp1vG6OaJJfKGVI7J22xi/XEnw8
3CS2tF9kWQNrlI41PMOUu7vqXd2kWErton+F/P6Nz96KLim4O6uIH+Q8S21f
JmAH2cennJ47TJ39IF3ABHL/uAo679Jkb4NrAk5xOYnLX7/TPtsqYA5118pK
hmbHoODqBgF8+37inib//PAEAf5jBzCs0TJYZbBQwCA3UDXNzxamyGiRIoHs
8ITY+G5aoI1MChs+rq4yZG8I/1BoYw0uj0MNQ15YpeuJeEusova9Q+xkEWe2
rdIcT/nArWUoLN2qnJ9nilAuUB1DUnFNx+g6E+j1c4cyFM9YnZx92xDn+ICr
p/k4y0gxXVsfC2n8SBoYwotn9ER8ooN2ni5x+2qnEUGhjm+H+UBhaLBttNw2
WRlj/wvipH3vvj7i8Z/sf8KN61Y=
            "]]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0.982526, 0.385626, 0.209179]], 
           Line[CompressedData["
1:eJwdlQk01XkUxy0ZS7b3LM/yZEnNSEk5E2Xq3UamLCUOSZLRUSaXipZDZjJU
j0JSibQpWSoqUpbo/Wl5LTRxpPXIEY8KJWWXuT+/c95553POf7n3e7/f+zff
uM1rk4KcnFww/dj/BDuxCPHDsgB1JwEcV7i5N/dfhOQM6x1ylQZgrRQ67hqH
0H109m/z5I2gRtn07y/EmU7FHv06xrBWrWkkPR4hyD9bYt9jDD3qB6Md9yG4
+1ksikoQQrzWkqFW4iansurzb4VgyO/fLd6PcGNgNPZHhxCu6RZ8tz6AEGpT
nmt2WgjLBAE7G4jfqS5zbxgwhjeTNyD8k7dFptZjBNuF0ghhAsL19inB6rsM
gZVTQ2xZUud0dr8AzpjP2xaSiGDanPjjFk8P5lvKqCQEbAifU6/Dh0czT4WV
EPvPnfDMU9eADVarP/keQqiuxpChV1PgO2uYuLzkm4r0r0FRkk1l14UkBKW3
Ti2mL5+KzOjxK5IRtEYjtQaffJaU2dELiL/tcS7wcJTn3Be8Cj6WgiC/QeLa
46DKtTkcfu9wGEGq2wG7wrS4aEenjS3E/Tme230beZwmkycVYUmr4vrZI3wu
F4oCrY4grHG997rYVYdbRJc/JW6oXJ5wsJPPPXMmgdIQ0pJdUtb187iQFXVv
DI8iqA3yYtOTtbkx17h1EuLfFUsb8aQGd2wlKwihscbtmGOaKvcLtat2HMFN
vks+y0KJu+OV3XyNWNPfeurSLXKcDzvpCBN5FQ4fBwckH33ZgBGUDTKWB9/6
IIldJ/HKPoEQ0CSuPdl6T6JP43LOQPBsM7IrvdQiKgwkQYkDWhZ7f27tE02W
n4kQIo7wkX0dFb0MpopOIhR1Hlo9KFOAcNYA8UKbrgc515VhCrNbFkJhSnts
ySp1yAoroZHR/dUfP7Wv1wYmfx2xfaZqbeguPjyIIEOcRlgrHrSNDNcFfypH
cAYh2qD5v/1L9eHrbvG9KmINwVZ5s14BJLIBnEUYs+Is8rcZggnZR/kcwk7L
n5t9ao2gdC9NgFhXYY/G/DZjcIljDSM81Y9JGH8shNZ9ZGjiF7NeJ8+MMoHJ
x59HeBl+911ZuwlMJfs7XSD/Sn30VkydBhcmDYTwfZmf+ocOE7BndshBOLE5
SN9wqwnUH8kss7tI89YeUagg/zN5XhHnZ+ZbaIQaw3A6CyTCcZdTSU31hsAu
t8xD6M2ea5YkEcAMsvMj4tSvHqUjC/TgNgtAPkLnYFK03xw+sPHqFiC4SMeC
ipdoQCcriLHO5UQfcyVg7QZeIj3/ND393HlIxOKodJnmH+Vef9G7SXTpMjuU
v4hHkqsV3RJmz9VXEHL+6A5RDJLjnrMAE0u97SaS16pwyMZVSP1olshSxJoc
qx6KEOpHn1m6ePO4DBYY4hfBV0IFwXxuMl5XEYYX7LHrSOVzd6uogWsIYeX2
9zf/4HF+EtYBgllhVYx5szb3hS2g6+R3Xu5DvUhN7gDJb16MIFuslfBYrMax
9SAlztFstbU1+Ikrngw8QoHeAE/bTZ5bTnHh30BI3Cj27IsekjB3lhG/izUr
WCroluwg+wSUIlxJjS5vTHsiUSH3K9xE0Bkr8X0ufSs6x+QkjvNMaGu43yf6
ldK18hbC3EUnhh3nj4nY4/uJywLuitPmKULQ5AsQ3mQdLto0XQUGmIHKET7U
zPr3jEwdUsgO74mre6I0+iq0YTpbVxUIT/KKXa3a+MDksalEqAzt/VbUpQse
FN8m4sCF4z5uj/WhnS3c2wjTU2dsb9pnADFMoCqEmExnLz2+EfD6mUMRbOuc
Vj2IMIY8tuCqSf+w7LzYc0JYTOtH6w7Nt/3GhqIME2hk7RLneA58jl8zDbaM
s4VC++JhU23vi2kw+b0g5g6OR6YITOF/B333BQ==
            "]]}, "Charting`Private`Tag#4"], 
         Annotation[{
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0.772079, 0.431554, 0.102387]], 
           Line[CompressedData["
1:eJwdlQs01HkUx1HSzpDHzDDDSBbZdordHpvYzK2o9PBotV5bJL3cNiSdXqTy
zOaRiNrIbCQVEqui5q/HVkL02F2pXSUqnTrej2Lt/c3/nDlzPmf+/9//3u/9
fu+YB4as2qChpqYWRB/2Pcau/QhKC95PH4d04JhGRVR+NEJYUKv9dDN9kGkG
jy47gOCmpzHAtxBAjZbZvi7iypndK86OE4E378mnjIMI1pPtrN2rDeGDduJu
h0MIlpEn32guFcNBXcehVuIZJVMH/PMkIDHo3RkXg5BrXvA04qYxlAgL+2Wx
CGW2poG3z5iAk9GaHU3EFmoRYr0FUmhRPYCwuSauxSlFCqHSu2HSeIRTYdkv
POOkwMqpIZ4fU1NlLJXCKfNvQzYlICQNucQucTaBmZYdVBLC4qQO9239Erg/
9eTWMuKA182RbmZiWDvN/b3XYQTX5SPPFBUi6GcNE09SxlY0XDCAJJtrbxVJ
CM/2TqzFER2YQscv/QVhmlOD1V0/TaicRS8g5gq93LSXD8pXfNcclH4Eodcg
euBE+y35K7vkNrtk4kd7Zy0K71HudlgU+A9xTuH09QljGtwkJk8Kwjz91d59
6/hcPlz0n5aKsOx7iX3qkB5nT7c3EN9f/7yk01nANTqTQGkIvl9GSYfzhdym
pXUtkqMIiR1R6V2zRdzIsgO+SuLkLdriSIGIS1/JCkIo+jDc1h4g5L6idnnH
ED7ONdK8bCfgbqw6/WcJ8XP/FTHflOlzq9mVgRB6q/pKdI0u1+nFBowQHO2j
3lrI5/b7KledzkQo5++Pt56jxRnSuJyPk/7zo0SKfRrcBX8SlLhP5tjubPlZ
qSo/C2GkWiclmt+t/DuIKspGqPjEc10ga1H+zBogbs8pHY77uk4+ntntBIJj
lp9MkvNefmJrGY0MQW1TamjGf4NyJn8dsXVWkv0TNXX4I4wM8SvCwHWTvLQ2
TfCjcoxOUb3Bca89c3nQszPudjVxdOzs07LpupDABpCDMFwwtdK0Rh9MyT5a
uQg3qsb7NdYJoDyKJpDL5jvZx5r84HKANUzzKl5cPxhhBK2HyNDE+TEbhl/y
JKA6Pg9Bs9yDDyHGwCf7L1IgLBwxyhTkmIBCZSCEWvPkoO40KcxldviN6s2I
3/reyRTqU7MqZ51ByAxWfNxVagpMnmbi4ocB3mvqTWE4gwUS4epJ16SUdFNg
t1sWUP6uJ9lafZKCFdn5PvGEOwExLoMmUMUCcJael4XYukYbAxuvsJB+NzT3
704UwxtWEHHADKEu/wtDYO36n0N4HLbtwWCvAbA4ahYhiHfVvzh6eBKcK2IX
QrPj3LZmtQnA7Ol+HsEpvEh25dWQ/CkLMDE/3kU8ktkkRzauCwhBl7Jzr3l2
KVn1cBEhssYvoalTnTvOAkO8rXMKP9uTx6niVYwgPO/mnL5dj7tVTQ2UIByq
UNSkVhhwPkrWAUK6wqFYPCrgutgCKkVYMmj8LmujkIsl+c0vkb7FfZ5iQyHH
1sNdYj3h0dI8GwF3SRV4hKa3HXW6D/W5JRQXg8sI9xwCS1319TjmzkritW2b
eRtF2lw42WdNOfX/l7DfN1uLm0ju16ggvx3OmDfpgQaXy+Qkvt38uNYs5rNy
DqVr5e8Ie354l6Zu2a1kx/cSW9S6e4T6PVOuU70A4c3Kmxt0pI3yAWagKwg/
RgRUGdl/kB8hO7QR76nz+DdNNCy3YOvqKkLaTLyTVqwOTB6bawiDmbsdxkon
gBvF9wlxuLeL0cNEPrxmC7cKwS7NwuO4WA/2MoGqWR57x+65GYB+L3MoQmNf
j829jUIoYAvuOsK4Tq7ypY8hzKf1o3sDQaQzGuFpJYZHrF3isZjtUQvvSGDL
KFsotH8W1Hop5piA6v+CuOfIjgbb7VL4HzSC5pY=
            "]]}, "Charting`Private`Tag#5"], 
         Annotation[{
           Hue[0.8503398874989481, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}], 
            RGBColor[0, 1, 0]], 
           Line[CompressedData["
1:eJwdlQs01HkUxx0heY4xjDEzRWRRKezGoZpbUrFZjq0kW1qPsHckRbt6SEnI
KxVJD1ZLntFrFWn+emE3KQerY1OLStvjyKsH1t6f3zlz5nzO+c/vf+/9fr93
TAMivIOVlZSUgujDvifZ2Y+wxyq3aL4XD04oX4stjEOIXvnM03YrH+aq/jTh
fgAhxENUZeAngPrps/YOEC/PPPN+t7UhbNBo+5J1ECE/oUt6p0UI77SSY5zj
EarUdddPuorgoO7ST8+Jez7ZqHUlGoOIP7Tr8CGEtmVynYQMMVQKikfmJiAk
umv7Zq+XwArhpqjHxIcrugdH2iXQNfUDBJvo3a61qlLYLmmIlCQiRLWY+PGe
SoCVU088PmB/zMhbAmdNbSNCkhDq3IUDfb5isDN/SSUhKJducE3qF0GTxWn5
ZeJ5DTWt4R+EsNnK643PEYSSUYcXtqEGMMIaJlbn8cLDlvMhxaamvyAFYfIE
7834iBaY0PWrUxECI5v7ahaoQLU9vYDY8erlgq8bh2VrFj0JOp6GIH+k6Br9
vEXR45je65iO4ObX2BvYPKyIcXYJ6CYuVoOMI0oqnA4bTwbCqlC5Tr6ZFlcI
Ff5WRxGC5m/taLTT45zo8YfENb2tuSnr9LlHrjSgTIQi+QyDvGQBF7L6QZfo
GEKnZdotq3cCbtz9wEYF8S/nvJZ+VSDgjnuwghAavccCKhv1OUtqV+MEghem
Hq3fy+dueed3VBIP7O9Y97Kdx61jJwvhdOzakfkt2ty/Pkxg0s/JoPN2/Axu
/0aFd342Qkt24RNRnwpnSHK5nkTI/hK6fq2aElfuTwMlfuoWFGL5ZUQxVX4O
zU+11f7NlleKziCq6BSCTvJYvrDqqiKcNUBsMtvdY+XiHpkKs1sugktsq29i
9JAsV36ZJKP+Pwq7b12YkLHxPyCWOZiei3w8De5HkiHOILy+221kUKYOflSO
8Cz5N05t+N4GbRjcdfjuTeLL88WWm17zIIkJcA7hrEtgVp66PkjJPtPzEOJu
Wz/9Vs0ArsaSAsSy6nm8iG5DcDvAGkYQesQuHEw1gufxZGhieXmqzxFtY5i6
/leE9mV/GxX7iUGT7O9SgPDPsGN98A4JFEwZCME/sNkiao0UHJgdziM4RZa+
UO2TQvPRnGr73xBaH11ZeMNuJrDxPCH+uHzbUJztTPicxQKJoKL7VpLRKQX2
uHkRgvivG8orZklhDtm5iXiRoq7CelwMtSwAFxAOXbdT0ws2BiavoJj0mR1W
5uNpBK9YQcS1Dt8dKqsyANaufwmCbYBbQ2wcH1gcVUsR/tyHgvRobSgpZQch
aZvQ2LNJBZg9vcoQdqSn4AGPUVk7CzDx9bRpS6J5dTJkcpUjFI4MGzbeHFSw
6qEC4ZT4ufPkB2XuJAsMsXVmnVhDrMlNxesiQkO682Pdizzuzk1qoBLBV5Bp
on6Pz/kqWAfkj860Nv1n+twAW0BVCMnnpal/iAVcAo3f9BKCls34y+J8fY6t
hwbiODPO8Gwmn7s0FXiErRdM+ie09bhVFBf+FYT7SYGlz/x1OObOamILm2vf
l4s0uJ1kn01XETq6dVpt5KqcOrlf+RqCplb488adSlweGydxjiGqnMwYVXxD
6fL4HaFsjm7BqvevFOz6IeIwLlHi9PaK4sepFyCk5ljZHBvrkY0yA11HUEqy
3B1jMSxLIzv0Ep9W98wxK/pPZsbW1Q2EH4b3ufRHqQAbj00NQumeQKFo+wzw
pPi2EcvmDSw8tVgH+tjCrUUYa45YEBymB3vYgG4ibOaHZJVk6YPeEHMowqyS
vIf78gygiC24OtK78GHVynghLKH1o3uL9nuM8jS/JSJoZe0SB4V+MB9pMoaw
CbZQEI7fnvfAfI4Epv4viFU17/7MuUvhf26f4yE=
            "]]}, "Charting`Private`Tag#6"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{219.9583333333338, 
           221.99999999999997`}, {-5.301698975201028, 8.912631895307888}}, 
          "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {219.9583333333338, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0, 1, 0]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             RGBColor[0.772079, 0.431554, 0.102387]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.982526, 0.385626, 0.209179]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[0.578, 0.51, 0.85]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             RGBColor[0.95, 0.627, 0.1425]], 
            Directive[
             PointSize[
              Rational[1, 120]], 
             AbsoluteThickness[2], 
             RGBColor[0.24, 0.6, 0.8]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLinePlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {None, None}, 
     AxesOrigin -> {219.9583333333338, 0}, DisplayFunction :> Identity, 
     Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         TagBox["\"Rx\"", HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox[
         "\"t / \\!\\(\\*SubscriptBox[\\(T\\), \\(orb\\)]\\)\"", HoldForm], 
         TraditionalForm], None}}, FrameStyle -> Directive[
       GrayLevel[0], 
       Thickness[Tiny]], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
       "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
       "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{219.9583333333338, 
      221.99999999999997`}, {-5.301698975201028, 8.912631895307888}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
     Directive[FontSize -> 12]}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox["\"1.5PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN AN\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"1.5PN NUM\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN NUM\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN FIXED\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox["\"2PN FIXED NUM\"", FontSize -> 16, StripOnInput -> False]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.24, 0.6, 0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.95, 0.627, 0.1425]], {}}}, AspectRatio -> Full,
                     ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.578, 0.51, 0.85]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.982526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #5, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.578, 0.51, 0.85]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.982526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Row\"", ",", "1"}], "}"}]}]}], "]"}]& ), Editable -> 
      True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.985880638854781*^9, 3.98588090385049*^9, 3.9858810239266367`*^9, 
   3.98588127738341*^9, 3.985881346558979*^9, 3.985881498254228*^9, 
   3.985881705030377*^9, 3.9858818782893963`*^9, {3.985882037607584*^9, 
   3.985882055981056*^9}, 3.985882634913507*^9, 3.9858829720905247`*^9, 
   3.9858962605520477`*^9, 3.985896425922872*^9, 3.9858966161823378`*^9, 
   3.9858968510002327`*^9, 3.9858979409431343`*^9, 3.985898159488172*^9, 
   3.985898426525318*^9, 3.985900795912702*^9, 3.985903478103093*^9, 
   3.985904874736639*^9, 3.98590527988768*^9, 3.985905342690098*^9, 
   3.9859056195139847`*^9, 3.98598186134766*^9, 3.985982890361168*^9, 
   3.985982970265635*^9, 3.985983339533086*^9, 3.985983474831513*^9, 
   3.985983700170133*^9, 3.985983942859256*^9, 3.985984490360244*^9, 
   3.9859846908290443`*^9, 3.9860274794956427`*^9, 3.986028331711052*^9, 
   3.98602857010443*^9, 3.986028916659638*^9, 3.9860293102543297`*^9, 
   3.986029544889339*^9, 3.986029932388026*^9, 3.9860301757300043`*^9, 
   3.986030422439948*^9, 3.986030811674341*^9, 3.986031138509061*^9, 
   3.9860314822070312`*^9, 3.986031853995062*^9, 3.986422561707879*^9, 
   3.9864227537061663`*^9, 3.9864963796172*^9, 3.9864965062910347`*^9, 
   3.9864967249205437`*^9, 3.986501833561144*^9, 3.98650265011537*^9, 
   3.986502810196497*^9, 3.986503023622266*^9, 3.98650319056958*^9, 
   3.986503336750639*^9, 3.986503485765555*^9, 3.98650361349973*^9, 
   3.9865037484197483`*^9, 3.986503911767029*^9, 3.986504049784273*^9, 
   3.986504188814354*^9, 3.986504364387023*^9, 3.986504708997123*^9, 
   3.986505296537003*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"c613277d-ef30-4212-86e1-31e0fb26498a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.985896118946166*^9, 3.985896118949437*^9}, {
   3.985896513594408*^9, 3.985896513969613*^9}, {3.985896890701007*^9, 
   3.98589689171725*^9}, {3.9858971412895184`*^9, 3.985897142483038*^9}, {
   3.98589717278976*^9, 3.985897212656375*^9}, {3.985897435145609*^9, 
   3.985897435995429*^9}, {3.9858974697699747`*^9, 3.985897472157391*^9}, {
   3.985897598428912*^9, 3.985897599678998*^9}, {3.9858979780527687`*^9, 
   3.98589797823085*^9}, {3.9858980201812468`*^9, 3.985898043049926*^9}, {
   3.985900880057619*^9, 3.985900880703321*^9}, {3.985901123937348*^9, 
   3.985901124109714*^9}, {3.985901232759943*^9, 3.985901249614025*^9}, {
   3.985901311786447*^9, 3.98590132298908*^9}, {3.985903522198394*^9, 
   3.985903522294806*^9}, {3.985904925235265*^9, 3.985904925482872*^9}, {
   3.98590575385196*^9, 3.9859057675503073`*^9}, {3.9859831385609922`*^9, 
   3.985983138735361*^9}, {3.985984781381557*^9, 3.98598478168471*^9}, {
   3.986028402799665*^9, 3.986028453481983*^9}, {3.986028580664631*^9, 
   3.986028593462242*^9}, {3.986028670576674*^9, 3.986028679054261*^9}, {
   3.9860287173044033`*^9, 3.986028737826647*^9}, {3.9860289930342216`*^9, 
   3.986029023155048*^9}, {3.986029067193239*^9, 3.9860290675236073`*^9}, {
   3.986029319693592*^9, 3.986029343426249*^9}, 3.986029417133542*^9, {
   3.986029597122827*^9, 3.98602962310563*^9}, {3.986029946197152*^9, 
   3.986029946403969*^9}, {3.986030046316971*^9, 3.9860300561430883`*^9}, {
   3.986030183816854*^9, 3.986030202062348*^9}, {3.986030269656056*^9, 
   3.98603027831544*^9}, {3.9860304564115458`*^9, 3.986030469368298*^9}, {
   3.986030565012312*^9, 3.986030571498439*^9}, {3.98603088472163*^9, 
   3.9860308969590197`*^9}, {3.9860315501584473`*^9, 3.986031550276421*^9}, 
   3.9864223141193047`*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"1e5fb1d1-9556-4219-b8ee-868e9b4f8556"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.985895600162119*^9, 3.98589560016476*^9}, {
   3.985895784594881*^9, 3.985895786724044*^9}, {3.985896934456059*^9, 
   3.985896935372798*^9}, {3.985897160453784*^9, 3.985897161287766*^9}, {
   3.98589745266844*^9, 3.9858974536554413`*^9}, {3.9858976243825083`*^9, 
   3.985897626312006*^9}, {3.9859006648857203`*^9, 3.985900665036995*^9}, {
   3.985901283863256*^9, 3.985901284951186*^9}, {3.985903304209547*^9, 
   3.985903304357338*^9}, {3.985904933803939*^9, 3.985904934103359*^9}, {
   3.985981751262074*^9, 3.985981751486299*^9}, {3.985982454661619*^9, 
   3.985982454864629*^9}, {3.985983131656899*^9, 3.985983132028048*^9}, {
   3.9859835406394663`*^9, 3.98598354079692*^9}, {3.985983748461199*^9, 
   3.985983748657783*^9}, {3.9859843655774183`*^9, 3.985984366069292*^9}, {
   3.9860273213567553`*^9, 3.986027321602457*^9}, {3.986027967987536*^9, 
   3.98602796811957*^9}, {3.986028808140239*^9, 3.986028808247197*^9}, {
   3.986029164099443*^9, 3.986029164217228*^9}, {3.986029605811365*^9, 
   3.986029605929463*^9}, {3.98603004095868*^9, 3.9860300410653687`*^9}, {
   3.9860302619144497`*^9, 3.986030262018751*^9}, {3.9860305812875347`*^9, 
   3.986030581388373*^9}, {3.986031024020747*^9, 3.986031024181773*^9}, {
   3.98603131328798*^9, 3.9860313137114687`*^9}, {3.986031553924759*^9, 
   3.986031554472995*^9}, 3.986422318728355*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"67ea7b18-d201-4d5b-b011-9b9aaece2d80"],

Cell[BoxData[
 RowBox[{"Speak", "[", "\"\<Job done\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.985898293566208*^9, 3.985898299732644*^9}, {
  3.986502687899045*^9, 3.98650268893362*^9}, {3.986502854431205*^9, 
  3.9865028550164843`*^9}, {3.986503064031785*^9, 3.9865030664435177`*^9}, {
  3.986503217077272*^9, 3.9865032180328703`*^9}, {3.98650335060334*^9, 
  3.986503351947504*^9}, {3.9865034933180647`*^9, 3.986503494764616*^9}, {
  3.98650362499863*^9, 3.9865036264120407`*^9}, {3.9865037859457417`*^9, 
  3.986503787387809*^9}, {3.986504064923133*^9, 3.9865040651911783`*^9}, {
  3.986504241824379*^9, 3.9865042422698727`*^9}, {3.9865045850979967`*^9, 
  3.986504585485813*^9}, {3.9865051280633497`*^9, 3.986505128438012*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"7baa16fb-24e7-4649-ba1f-1a6f87644435"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2304, 1238},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules-><|"TryRealOnly" -> False|>,
DynamicUpdating->False,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bfc6a5c7-82c8-4333-a864-a315027ea739"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 885, 22, 113, "Input",ExpressionUUID->"82c62758-8a71-499b-b951-38da47cb9bac"],
Cell[CellGroupData[{
Cell[1310, 39, 339, 6, 36, "Input",ExpressionUUID->"f873c923-3a22-4115-aaea-08df70723ff4"],
Cell[1652, 47, 178, 2, 41, "Output",ExpressionUUID->"afd19edf-e411-47ac-8e73-cdcde2cb09a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1867, 54, 591, 11, 239, "Title",ExpressionUUID->"23e69067-4d12-4a0a-a72e-ac9d54ceed58"],
Cell[CellGroupData[{
Cell[2483, 69, 296, 4, 84, "Chapter",ExpressionUUID->"69b927cf-605f-4558-a416-48f13a0afa8d"],
Cell[CellGroupData[{
Cell[2804, 77, 191, 5, 82, "Section",ExpressionUUID->"8b8315d4-a2d2-4504-927e-d6c731ca9597"],
Cell[2998, 84, 1182, 39, 69, "Text",ExpressionUUID->"27efe2e4-5e2c-4e4c-b2ae-94f8e374ad70"],
Cell[4183, 125, 341, 10, 38, "Item",ExpressionUUID->"c767cd26-f729-487b-b60d-de0822217cf3"],
Cell[4527, 137, 493, 15, 38, "Item",ExpressionUUID->"afc3e970-5818-466c-a1cf-d81227e24ec0"],
Cell[5023, 154, 345, 10, 38, "Item",ExpressionUUID->"336232dd-4881-4824-bfdd-c0a168d2f892"],
Cell[5371, 166, 340, 10, 38, "Item",ExpressionUUID->"cbffb1be-5941-4b1a-85f4-7a155e171905"]
}, Closed]],
Cell[CellGroupData[{
Cell[5748, 181, 209, 4, 64, "Section",ExpressionUUID->"0c74fca3-dea6-4626-9e79-4e00d4f27fae"],
Cell[5960, 187, 623, 12, 69, "Text",ExpressionUUID->"fbb49109-c9fa-488f-85fb-5490f63a77eb"],
Cell[6586, 201, 3552, 97, 229, "Text",ExpressionUUID->"45fcd183-9061-40e8-bcb4-a7c46281f0dc"]
}, Closed]],
Cell[CellGroupData[{
Cell[10175, 303, 287, 5, 64, "Section",ExpressionUUID->"72f553c7-2d2c-4a01-93cb-53701d8c234b"],
Cell[CellGroupData[{
Cell[10487, 312, 267, 5, 66, "Subsection",ExpressionUUID->"8d3badd5-cdcb-4ee8-b495-81c1d8229f53"],
Cell[10757, 319, 1124, 30, 63, "Item",ExpressionUUID->"584b3cc4-556d-4724-9349-15f6392b9266"],
Cell[11884, 351, 1630, 41, 63, "Item",ExpressionUUID->"34fc1647-44be-41f1-85bb-87635de87912"],
Cell[13517, 394, 399, 11, 38, "Item",ExpressionUUID->"8c0de140-f734-4862-946e-51cbafa1f2f7"],
Cell[13919, 407, 294, 7, 38, "Item",ExpressionUUID->"4b01a6eb-063a-415e-98e3-9117fd19ae5f"],
Cell[CellGroupData[{
Cell[14238, 418, 1988, 70, 39, "Item",ExpressionUUID->"22e3fe5d-ad63-403f-8171-bb34054b8a6a"],
Cell[16229, 490, 502, 16, 31, "Subitem",ExpressionUUID->"201ea105-be0a-49b9-bd7f-a85c82e34587"],
Cell[16734, 508, 189, 4, 31, "Subitem",ExpressionUUID->"50cb2c3a-8c76-45da-b9f6-6012b854573c"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16984, 519, 206, 4, 64, "Section",ExpressionUUID->"767aa5f6-d935-40af-8162-4610d537d80b"],
Cell[CellGroupData[{
Cell[17215, 527, 372, 8, 66, "Subsection",ExpressionUUID->"46aeeffe-cff7-4e85-88e1-e6ca3f453aa5"],
Cell[17590, 537, 318, 9, 57, "Text",ExpressionUUID->"8cb050ab-657a-4561-abe2-c5aaba68ff73"],
Cell[17911, 548, 622, 22, 38, "Item",ExpressionUUID->"6bd24c3c-2dad-4767-ae9e-ed2bed6e6659"],
Cell[18536, 572, 246, 6, 38, "Item",ExpressionUUID->"5cc3ca53-ba65-442a-8f6e-220ea25a69b3"],
Cell[18785, 580, 293, 5, 42, "Text",ExpressionUUID->"4809ff16-553f-4abc-94c8-1a3c511452e8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19127, 591, 315, 5, 64, "Section",ExpressionUUID->"b1b3c997-204a-4f04-ae8d-ce81eb802845"],
Cell[19445, 598, 406, 9, 38, "Item",ExpressionUUID->"d91f8697-a92d-41da-9331-0438aac5a45e"],
Cell[19854, 609, 339, 7, 38, "Item",ExpressionUUID->"6afb2dde-6a01-4f7a-8ef7-cbf329b2611e"],
Cell[20196, 618, 528, 10, 38, "Item",ExpressionUUID->"4752fba0-abd3-4422-86cd-71c61f7b378f"],
Cell[20727, 630, 467, 10, 38, "Item",ExpressionUUID->"1d460e54-9b3f-470c-bfcd-211672936eec"],
Cell[21197, 642, 3797, 119, 92, "Item",ExpressionUUID->"5807559a-c509-4b8b-9b90-8a1e2c8fa0f6"],
Cell[24997, 763, 2588, 72, 63, "Item",ExpressionUUID->"d92e0fe7-943a-4518-83dd-6c0bfedf079a"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27646, 842, 329, 5, 103, "Title",ExpressionUUID->"302e7489-e585-4cfd-a018-8c395360b039"],
Cell[CellGroupData[{
Cell[28000, 851, 259, 4, 82, "Section",ExpressionUUID->"53464eef-2881-4008-93ab-2b0fde273081"],
Cell[28262, 857, 5589, 119, 320, "Input",ExpressionUUID->"990c1482-d84f-4a37-844d-c1e14569868a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33888, 981, 318, 5, 82, "Section",ExpressionUUID->"72192318-0559-4ab8-9460-21b40ac2c78c"],
Cell[CellGroupData[{
Cell[34231, 990, 1190, 19, 66, "Subsection",ExpressionUUID->"acce41e0-cc21-41a9-a6ae-86c87408658c"],
Cell[35424, 1011, 82046, 1910, 5526, "Input",ExpressionUUID->"eac8258a-a840-4df9-81e5-5f3031c88491"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117507, 2926, 1413, 22, 66, "Subsection",ExpressionUUID->"10b7cd21-6579-47a7-b757-63d5b163ff65"],
Cell[118923, 2950, 164425, 3792, 8939, "Input",ExpressionUUID->"adf63fbf-34d8-447f-9a03-f4f3abebdcba"]
}, Closed]],
Cell[CellGroupData[{
Cell[283385, 6747, 255, 4, 45, "Subsection",ExpressionUUID->"dc0e740c-bd39-4001-bf23-4d5ae09b9765"],
Cell[283643, 6753, 54701, 1287, 4474, "Input",ExpressionUUID->"d55ad954-5751-4c33-957a-2e79435addb0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[338393, 8046, 253, 4, 64, "Section",ExpressionUUID->"d20c61ef-365a-4449-9a0a-1211321dabac"],
Cell[CellGroupData[{
Cell[338671, 8054, 262, 4, 66, "Subsection",ExpressionUUID->"ef41a128-aa4a-4e10-813f-4a211c5ada0f"],
Cell[338936, 8060, 34668, 781, 2168, "Input",ExpressionUUID->"1d40762b-5639-44b1-9c81-8345433622a1"]
}, Closed]],
Cell[CellGroupData[{
Cell[373641, 8846, 538, 8, 45, "Subsection",ExpressionUUID->"d713a945-7dd0-47be-9889-90f220d8558a"],
Cell[CellGroupData[{
Cell[374204, 8858, 219, 4, 54, "Subsubsection",ExpressionUUID->"ddeb1048-cda9-4803-a089-727610b6b8c4"],
Cell[374426, 8864, 8291, 171, 525, "Input",ExpressionUUID->"26e3d297-6a06-408b-b9de-850ce3fc2b76"]
}, Closed]],
Cell[CellGroupData[{
Cell[382754, 9040, 261, 4, 43, "Subsubsection",ExpressionUUID->"b0d10613-9172-4e82-82c0-61f1bf141db6"],
Cell[383018, 9046, 33427, 486, 266, "Input",ExpressionUUID->"31793637-1969-4ca4-916e-e326b929362e"]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[416506, 9539, 213, 4, 64, "Section",ExpressionUUID->"b37b6e96-c775-4ce0-950c-0d1924eba0ec"],
Cell[CellGroupData[{
Cell[416744, 9547, 261, 4, 36, "Input",ExpressionUUID->"bde0e6ae-8d1a-4f47-9801-dc30e0f3ed94"],
Cell[417008, 9553, 3382, 73, 305, "Print",ExpressionUUID->"d92fb174-b21f-4122-b18c-eba4a8a48d31"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[420439, 9632, 365, 6, 82, "Section",ExpressionUUID->"a21eed87-97d1-40a5-999f-10d499c4bbcf"],
Cell[CellGroupData[{
Cell[420829, 9642, 208, 4, 66, "Subsection",ExpressionUUID->"867f074f-e554-476f-a906-61ff4089b504"],
Cell[421040, 9648, 119163, 2884, 4346, "Input",ExpressionUUID->"d675d21b-fba8-41b4-94ff-987f21e3220a"]
}, Closed]],
Cell[CellGroupData[{
Cell[540240, 12537, 251, 4, 45, "Subsection",ExpressionUUID->"467daad7-ceed-4dc3-8b9a-db896ab0ace0"],
Cell[540494, 12543, 1895, 46, 138, "Input",ExpressionUUID->"13bf0300-e6ea-42bc-bd6a-88312d217b73"],
Cell[542392, 12591, 1696, 45, 138, "Input",ExpressionUUID->"1590035f-c9e9-42e7-80b6-8e41802bda32"],
Cell[544091, 12638, 3215, 65, 189, "Input",ExpressionUUID->"af79da18-dbad-4c3b-a2ca-445097fe722a"],
Cell[547309, 12705, 1163, 29, 113, "Input",ExpressionUUID->"1c834e0d-4bf6-420f-b611-9db661e212a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[548509, 12739, 226, 4, 66, "Subsection",ExpressionUUID->"8e887b57-7c60-4826-b72e-21e4274a016b"],
Cell[548738, 12745, 10247, 239, 955, "Input",ExpressionUUID->"74134285-999c-45e8-a4f2-7e417a70deaf"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[559034, 12990, 353, 6, 64, "Section",ExpressionUUID->"904276cc-63b3-4651-ad01-6464d7168d11"],
Cell[CellGroupData[{
Cell[559412, 13000, 153, 2, 66, "Subsection",ExpressionUUID->"a4e7ecf2-c79b-4d8d-86e0-bdc2adc57e7d"],
Cell[559568, 13004, 40610, 1030, 2947, "Input",ExpressionUUID->"e5dce7fd-3f19-42de-8906-10763a36f3f7"],
Cell[600181, 14036, 201, 4, 36, "Input",ExpressionUUID->"b4391bc5-c5db-4c1e-a257-42bebfd2738f"],
Cell[600385, 14042, 201, 4, 36, "Input",ExpressionUUID->"0654c79c-dc1a-4cc8-9aca-cecdc79f5f84"]
}, Closed]],
Cell[CellGroupData[{
Cell[600623, 14051, 209, 4, 45, "Subsection",ExpressionUUID->"1a222aef-8ccd-4c3c-8d66-452cc9a6eeab"],
Cell[CellGroupData[{
Cell[600857, 14059, 1873, 42, 138, "Input",ExpressionUUID->"43348ac0-7d3e-454b-8a6e-5b06d9075031"],
Cell[602733, 14103, 48158, 966, 337, "Output",ExpressionUUID->"3df4aa25-b325-47f9-93d4-c193c0defbbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[650928, 15074, 1937, 43, 138, "Input",ExpressionUUID->"db25b12f-f2c2-4211-bb6c-770655d6d797"],
Cell[652868, 15119, 51173, 1013, 340, "Output",ExpressionUUID->"d7d58278-f0ef-4109-8669-3d305f7b27a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[704078, 16137, 1970, 43, 138, "Input",ExpressionUUID->"6f86b54d-1d25-4d6a-86a3-e80702c4deb7"],
Cell[706051, 16182, 54259, 1094, 345, "Output",ExpressionUUID->"a84e60fd-36e5-4d9a-a63a-e6c071fc1508"]
}, Open  ]],
Cell[CellGroupData[{
Cell[760347, 17281, 2288, 46, 138, "Input",ExpressionUUID->"e26bdaca-7930-41d8-a735-cb54fd54dacc"],
Cell[762638, 17329, 57343, 1148, 343, "Output",ExpressionUUID->"4aaccff9-ab1e-4f07-9ac6-dd43581bf957"]
}, Open  ]],
Cell[CellGroupData[{
Cell[820018, 18482, 1150, 28, 113, "Input",ExpressionUUID->"d3addf4f-3883-46fc-84ab-47d36746176d"],
Cell[821171, 18512, 34490, 713, 349, "Output",ExpressionUUID->"911bbd50-9313-45d0-802e-7348f01e185d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[855698, 19230, 1297, 31, 113, "Input",ExpressionUUID->"f5260826-36fe-478f-a50d-d50cbaa2e54c"],
Cell[856998, 19263, 67012, 1334, 348, "Output",ExpressionUUID->"c613277d-ef30-4212-86e1-31e0fb26498a"]
}, Open  ]],
Cell[924025, 20600, 1898, 27, 36, "Input",ExpressionUUID->"1e5fb1d1-9556-4219-b8ee-868e9b4f8556"],
Cell[925926, 20629, 1479, 21, 36, "Input",ExpressionUUID->"67ea7b18-d201-4d5b-b011-9b9aaece2d80"],
Cell[927408, 20652, 815, 12, 36, "Input",ExpressionUUID->"7baa16fb-24e7-4649-ba1f-1a6f87644435"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


